Properties of the $D_{s0}^*(2317)^\pm$ in hot and dense nuclear matter

We investigate the properties of the $D_{s0}^\ast(2317)^\pm$ in hot and dense nuclear matter using a coupled-channel molecular model built on next-to-leading-order heavy meson chiral perturbation theory. In-medium modifications to the $D_{s0}^\ast(2317)^+$ stem from changes to the $DK$ channel within the coupled $DK$-$D_s \eta$ system. As nuclear density increases, the $D_{s0}^\ast(2317)^+$ quasiparticle peak shifts toward lower energies and broadens, tracking the behavior of the $D$-meson spectral function. As for temperature effects, those are milder, with the thermal smearing of the Fermi surface and the melting of $\Sigma_c N^{-1}$ excitations in the $D$-meson spectral function shifting the $D_{s0}^\ast(2317)^+$ peak back toward its free-space mass while narrowing it. Conversely, the behavior of the $D_{s0}^\ast(2317)^-$ is governed by the $\bar D \bar K$ channel and its medium behavior is driven by the $\bar K$ spectral function. With increasing temperature, the $D_{s0}^\ast(2317)^-$ also approaches its free-space mass, but its width broadens before saturating at high temperatures. Incorporating explicit medium dependencies into the interaction kernel, driven by density and/or temperature variations in the pion decay constant, further shifts the $D_{s0}^\ast(2317)^+$ mass lower and narrows its width with temperature. As for $D_{s0}^\ast(2317)^-$, its mass also drops with temperature but its width increases. These contrasting medium behaviors offer a promising pathway to constrain the internal structure of these exotic states.

==> anc/Fig10_Dsminus_2rho0.txt <==
#           f_pi             f_pi(T)                           f_pi(T,rho) 
#                                                 sigma: 50	    sigma: 45	         sigma: 60
# T       M     Gamma     M      Gamma   	  M     Gamma 	    M     Gamma 	 M       Gamma 
0	2284.2	225.0	  2284.2   225.0	2199.7	87.4       2207.69    85.51     2174.45   95.95
50	2305.6	282.3	  2292.0   266.0	2191.1	117.3      2200.06   119.49     2163.85   114.39
100	2326.7	283.4	  2294.9   264.6	2178.8	189.2      2189.20   189.69     2145.07   182.13
150	2332.5	274.8	  2263.0   259.9	2154.2	279.6      2173.26   267.26     2120.33   285.59


==> anc/Fig10_Dsminus_rho0.txt <==
#             f_pi            f_pi(T)                       f_pi(T,rho) 
#                                                 sigma: 50	   sigma: 45	    sigma: 60
# T       M     Gamma     M      Gamma   	  M     Gamma 	   M     Gamma 	    M       Gamma 
0	2296.6	58.9	2296.6	  58.9		2260.1	 38.7	2264.32	  38.84	  2250.75   39.00
50	2296.0	103.8	2291.0	  95.5		2249.8	 54.5	2254.37	  57.34	  2240.61   49.17	
100	2302.5	130.7	2279.5	  108.0		2234.0	 74.5	2238.77	  77.59	  2224.80   68.61
150	2307.4	137.6	2250.9	  104.2		2207.8	 84.9	2211.86	  86.34	  2199.83   83.19


==> anc/Fig1_left_cutoff.txt <==
# Fig. 1, left panel: free-space DK loop function
# Scheme: sharp cutoff regularization
#                                  black solid              red dashed
#          sqrt(s) [MeV]                 Re G_DK                 Im G_DK
                    2000   -0.001474323979439337  -3.703349625462562e-22
       2001.501501501501   -0.001477809576269769  -3.785660292776697e-22
       2003.003003003003   -0.001481315147249975   5.129703848600121e-18
       2004.504504504505   -0.001484840868083719  -3.950688449830471e-22
       2006.006006006006   -0.001488386916627084  -5.109886485339197e-18
       2007.507507507507   -0.001491953472922743   -4.11628660322641e-22
       2009.009009009009   -0.001495540719234882  -4.199309941169691e-22
        2010.51051051051   -0.001499148840084837  -4.282488489614926e-22
       2012.012012012012   -0.001502778022287444  -4.365826587814723e-22
       2013.513513513514    -0.00150642845498809  -4.449328625911248e-22
       2015.015015015015   -0.001510100329700552  -4.532999046041183e-22
       2016.516516516517   -0.001513793840345564  -4.616842343465865e-22
       2018.018018018018   -0.001517509183290187  -5.026172201494224e-18
        2019.51951951952   -0.001521246557387964  -4.785065823837493e-22
       2021.021021021021   -0.001525006164019907  -4.869455273479961e-22
       2022.522522522523   -0.001528788207136329  -4.994219428912845e-18
       2024.024024024024   -0.001532592893299528  -4.983500248336712e-18
       2025.525525525526    -0.00153642043172736  -5.123791276912265e-22
       2027.027027027027   -0.001540271034337722  -5.208975295176595e-22
       2028.528528528529   -0.001544144915793947  -5.294370210067284e-22
        2030.03003003003   -0.001548042293551162  -5.379981050468201e-22
       2031.531531531532   -0.001551963387903646  -4.929389793925318e-18
       2033.033033033033   -0.001555908422033122  -5.551870954900081e-22
       2034.534534534535   -0.001559877622058164  -4.907504273487094e-18
       2036.036036036036   -0.001563871217084572  -5.724686586604942e-22
       2037.537537537537   -0.001567889439256884  -5.811454850635186e-22
       2039.039039039039   -0.001571932523810968  -5.898470652555576e-22
        2040.54054054054   -0.001576000709127766  -5.985739515523311e-22
       2042.042042042042   -0.001580094236788196  -6.073267039794195e-22
       2043.543543543543   -0.001584213351629228  -6.161058904469529e-22
       2045.045045045045   -0.001588358301801244  -4.829807981870699e-18
       2046.546546546547   -0.001592529338826595  -6.337458776465344e-22
       2048.048048048048   -0.001596726717659509  -6.426078552577241e-22
        2049.54954954955   -0.001600950696747267  -4.795982074069509e-18
       2051.051051051051   -0.001605201538092803  -6.604187851384153e-22
       2052.552552552553   -0.001609479507318666  -6.693689666714996e-22
       2054.054054054054   -0.001613784873732429  -6.783497940383381e-22
       2055.555555555556   -0.001618117910393585   4.749007512269665e-18
       2057.057057057057   -0.001622478894181948  -6.964059473324031e-22
       2058.558558558559   -0.001626868105867632  -7.054825782078857e-22
        2060.06006006006   -0.001631285830182601  -4.715804591142602e-18
       2061.561561561562   -0.001635732355893906  -4.704206132107416e-18
       2063.063063063063   -0.001640207975878584  -7.329147303398816e-22
       2064.564564564565   -0.001644712987200308  -4.680899602407931e-18
       2066.066066066066   -0.001649247691187835   -7.51378294998248e-22
       2067.567567567567    -0.00165381239351528  -7.606648483056441e-22
       2069.069069069069   -0.001658407404284283  -4.645663808027547e-18
        2070.57057057057   -0.001663033038108135  -7.793511653309234e-22
       2072.072072072072   -0.001667689614197898  -7.887524324707689e-22
       2073.573573573573   -0.001672377456450574  -7.981934616814393e-22
       2075.075075075075   -0.001677096893539418  -8.076750361863291e-22
       2076.576576576576   -0.001681848259006403  -8.171979523724168e-22
       2078.078078078078   -0.001686631891356952   -8.26763020114582e-22
       2079.579579579579   -0.001691448134156972  -8.363710631093593e-22
       2081.081081081081   -0.001696297336132272  -4.550055226160728e-18
       2082.582582582583   -0.001701179851270411  -8.557194408221416e-22
       2084.084084084084    -0.00170609603892511  -4.525772123873496e-18
       2085.585585585586   -0.001711046263923206  -8.752499648239066e-22
       2087.087087087087   -0.001716030896674346  -8.850857479071989e-22
       2088.588588588588   -0.001721050313283382  -8.949697586393996e-22
        2090.09009009009   -0.001726104895665652  -4.476739160839831e-18
       2091.591591591592   -0.001731195031665161  -9.148862025509828e-22
       2093.093093093093   -0.001736321115175797  -9.249205480984866e-22
       2094.594594594595    -0.00174148354626566  -9.350069469145831e-22
       2096.096096096096   -0.001746682731304598  -9.451463998128663e-22
       2097.597597597598   -0.001751919083095051  -4.414557088325986e-18
       2099.099099099099   -0.001757193021006323  -9.655885650794411e-22
       2100.600600600601   -0.001762504971112359  -9.758933745341436e-22
       2102.102102102102   -0.001767855366333184  -9.862554332739414e-22
       2103.603603603603   -0.001773244646580058  -9.966758406631161e-22
       2105.105105105105   -0.001778673258904553  -1.007155717379849e-21
       2106.606606606607   -0.001784141657651572  -1.017696205991138e-21
       2108.108108108108   -0.001789650304616554  -1.028298471546413e-21
        2109.60960960961   -0.001795199669206913  -4.312944814266947e-18
       2111.111111111111   -0.001800790228607864  -1.049693109796467e-21
       2112.612612612613   -0.001806422467952865  -1.060487930619929e-21
       2114.114114114114   -0.001812096880498689  -4.274146648628219e-18
       2115.615615615616   -0.001817813967805393  -4.261127819758691e-18
       2117.117117117117   -0.001823574239921329  -1.093277615032255e-21
       2118.618618618619   -0.001829378215573314   -1.10434696305475e-21
        2120.12012012012   -0.001835226422362205   4.219578186946975e-18
       2121.621621621622      -0.001841119396964  -1.126703010718913e-21
       2123.123123123123   -0.001847057685336724  -1.137992535099588e-21
       2124.624624624625   -0.001853041842933257   -1.14935832655718e-21
       2126.126126126126   -0.001859072434920293    -1.1608018740998e-21
       2127.627627627628   -0.001865150036403708  -1.172324699006961e-21
       2129.129129129129    -0.00187127523266052  -1.183928355776796e-21
       2130.630630630631   -0.001877448619377685  -1.195614433106969e-21
       2132.132132132132   -0.001883670802897971  -1.207384554910735e-21
       2133.633633633634   -0.001889942400473186  -1.219240381369601e-21
       2135.135135135135   -0.001896264040524982  -4.087815825410993e-18
       2136.636636636636   -0.001902636362913593  -1.243215976905115e-21
       2138.138138138138   -0.001909060019214683  -1.255339257705001e-21
        2139.63963963964   -0.001915535673004743  -1.267555268994511e-21
       2141.141141141141   -0.001922064000155206   -1.27986586948321e-21
       2142.642642642642   -0.001928645689135764  -1.292272961328002e-21
       2144.144144144144   -0.001935281441327088  -4.005154269916849e-18
       2145.645645645645    -0.00194197197134342  -1.317384453148565e-21
       2147.147147147147   -0.001948718007365351  -1.330092887155675e-21
       2148.648648648649   -0.001955520291483219   -1.34290588356498e-21
        2150.15015015015    -0.00196237958005149  -1.355825583206263e-21
       2151.651651651652   -0.001969296644054626  -1.368854179327148e-21
       2153.153153153153   -0.001976272269484799  -1.381993919298579e-21
       2154.654654654655   -0.001983307257732016   3.903645379478208e-18
       2156.156156156156   -0.001990402425987083  -1.408616101603342e-21
       2157.657657657658   -0.001997558607657936  -3.877760263617869e-18
       2159.159159159159   -0.002004776652799941   -1.43571126073472e-21
       2160.660660660661    -0.00201205742856063  -1.449442453027688e-21
       2162.162162162163   -0.002019401819639555  -1.463299514441658e-21
       2163.663663663664   -0.002026810728763841  -1.477285125077168e-21
       2165.165165165165   -0.002034285077180144  -1.491402035531446e-21
       2166.666666666667   -0.002041825805163588  -1.505653069344572e-21
       2168.168168168168   -0.002049433872544578   3.772628167060627e-18
        2169.66966966967   -0.002057110259254067  -1.534569181331266e-21
       2171.171171171171   -0.002064855965888228  -3.745988042617009e-18
       2172.672672672673   -0.002072672014293248  -3.731059931688822e-18
       2174.174174174174   -0.002080559448171234  -3.716072348125459e-18
       2175.675675675676   -0.002088519333708043  -1.594143838001451e-21
       2177.177177177177   -0.002096552760224149  -3.685916279774303e-18
       2178.678678678679    -0.00210466084084942  -1.624854801708811e-21
        2180.18018018018   -0.002112844713223038  -1.640453394693234e-21
       2181.681681681682   -0.002121105540219588  -3.640220241537813e-18
       2183.183183183183   -0.002129444510702592  -1.672155372936996e-21
       2184.684684684685   -0.002137862840306697  -3.609440382079868e-18
       2186.186186186186   -0.002146361772249914  -3.593953583154258e-18
       2187.687687687688   -0.002154942578177291  -1.721029347935193e-21
       2189.189189189189   -0.002163606559037462  -3.562782550221711e-18
       2190.690690690691   -0.002172355045993783  -1.754541362381023e-21
       2192.192192192192   -0.002181189401371526   -1.77158946665486e-21
       2193.693693693694   -0.002190111019643105  -1.788838527632847e-21
       2195.195195195195   -0.002199121328453005  -1.806293396660055e-21
       2196.696696696697   -0.002208221789684512  -1.823959078100717e-21
       2198.198198198198    -0.00221741390057027  -1.841840735640988e-21
         2199.6996996997   -0.002226699194848901  -1.859943698910837e-21
       2201.201201201201   -0.002236079243970032  -1.878273470444164e-21
       2202.702702702702   -0.002245555658350179  -1.896835732997893e-21
       2204.204204204204   -0.002255130088682193  -1.915636357252045e-21
       2205.705705705705      -0.002264804227301  -1.934681409914427e-21
       2207.207207207207    -0.00227457980960867  -1.953977162255281e-21
       2208.708708708709   -0.002284458615561902  -1.973530099099139e-21
        2210.21021021021   -0.002294442471225411  -3.336688349769188e-18
       2211.711711711712   -0.002304533250394635  -2.013434590752737e-21
       2213.213213213213   -0.002314732876291747  -2.033800270909789e-21
       2214.714714714715   -0.002325043323338871  -2.054451407947308e-21
       2216.216216216216   -0.002335466619012959  -2.075395707511932e-21
       2217.717717717718   -0.002346004845786882  -2.096641154155113e-21
       2219.219219219219    -0.00235666014316167  -2.118196024478691e-21
       2220.720720720721   -0.002367434709795193  -2.140068901043928e-21
       2222.222222222222   -0.002378330805732914  -2.162268687096834e-21
       2223.723723723724   -0.002389350754746673  -2.184804622167002e-21
       2225.225225225225   -0.002400496946788053  -2.207686298601823e-21
       2226.726726726727   -0.002411771840563149  -2.230923679103059e-21
       2228.228228228228   -0.002423177966236153  -2.254527115338278e-21
        2229.72972972973    -0.00243471792826977  -2.278507367705953e-21
       2231.231231231232   -0.002446394408410863  -3.094794484575213e-18
       2232.732732732733   -0.002458210168830639  -3.076822220060189e-18
       2234.234234234234   -0.002470168055429039  -2.352823207060518e-21
       2235.735735735735   -0.002482271001314132  -3.040574227721646e-18
       2237.237237237237   -0.002494522030467811  -2.404468858736353e-21
       2238.738738738739   -0.002506924261610027  -2.430961688319677e-21
        2240.24024024024   -0.002519480912275097  -2.985417304443443e-18
       2241.741741741742   -0.002532195303114111  -2.485358846756196e-21
       2243.243243243243    -0.00254507086243916  -2.513293655402487e-21
       2244.744744744745   -0.002558111131026062  -2.541740733420046e-21
       2246.246246246246   -0.002571319767193761  -2.570717074442853e-21
       2247.747747747748   -0.002584700552180082  -2.891268721200769e-18
       2249.249249249249   -0.002598257395835198  -2.630329446760212e-21
       2250.750750750751   -0.002611994342656051   -2.66100353388878e-21
       2252.252252252252   -0.002625915578186908  -2.692283098472812e-21
       2253.753753753754   -0.002640025435813505  -2.724189511687155e-21
       2255.255255255255   -0.002654328403980822  -2.756745188659451e-21
       2256.756756756757   -0.002668829133867004   2.768712294158076e-18
       2258.258258258258   -0.002683532447549229  -2.823899617997031e-21
        2259.75975975976   -0.002698443346700433  -2.858549044963653e-21
       2261.261261261261   -0.002713567021859755  -2.714010523086896e-18
       2262.762762762763   -0.002728908862323387  -2.930128964857618e-21
       2264.264264264264   -0.002744474466707449  -2.967118477324374e-21
       2265.765765765766   -0.002760269654239301  -3.004949697335199e-21
       2267.267267267267   -0.002776300476839606  -3.043656292778503e-21
       2268.768768768768   -0.002792573232063864  -3.083273811216934e-21
        2270.27027027027   -0.002809094476979081  -3.123839816829296e-21
       2271.771771771771   -0.002825871043059504   -3.16539403973387e-21
       2273.273273273273   -0.002842910052194325  -3.207978539037523e-21
       2274.774774774775   -0.002860218933910186   2.518488144322288e-18
       2276.276276276276   -0.002877805443923193  -3.296419334908738e-21
       2277.777777777778   -0.002895677684147751  -3.342373085952696e-21
       2279.279279279279    -0.00291384412430442  -3.389552471708516e-21
       2280.780780780781   -0.002932313625285639  -3.438014240321873e-21
       2282.282282282282   -0.002951095464457126  -2.413916597300105e-18
       2283.783783783784    -0.00297019936309438  -2.391112023730395e-18
       2285.285285285285   -0.002989635516178561  -2.368098008008468e-18
       2286.786786786787   -0.003009414624804306  -3.645956315787646e-21
       2288.288288288288   -0.003029547931484561  -2.321417072113218e-18
        2289.78978978979   -0.003050047258675288  -3.759401123081437e-21
       2291.291291291291   -0.003070925050885832  -3.818783251148533e-21
       2292.792792792793    -0.00309219442079142   -2.24966284307365e-18
       2294.294294294294   -0.003113869199822175  -3.943354332213043e-21
       2295.795795795796   -0.003135963993771237  -4.008761040619073e-21
       2297.297297297298   -0.003158494244043814  -2.175648398964176e-18
       2298.798798798799   -0.003181476295262502   -4.14642774319426e-21
         2300.3003003003   -0.003204927470053306  -2.124934834437902e-18
       2301.801801801802   -0.003228866151966933  -4.294168471802411e-21
       2303.303303303303    -0.00325331187764285  -4.372213879891157e-21
       2304.804804804805   -0.003278285439507052  -4.453283141810014e-21
       2306.306306306306   -0.003303809000512391  -4.537577476443194e-21
       2307.807807807808   -0.003329906222692962  -1.992746725758441e-18
       2309.309309309309   -0.003356602411620485  -4.716744251152374e-21
       2310.810810810811   -0.003383924679233751  -4.812124715887638e-21
       2312.312312312312   -0.003411902127979433  -1.909218230817937e-18
       2313.813813813814   -0.003440566059774623  -5.015952008927854e-21
       2315.315315315315   -0.003469950214005556  -5.125084513525976e-21
       2316.816816816817   -0.003500091039649694  -5.239551430557422e-21
       2318.318318318318   -0.003531028007696441  -5.359801445346868e-21
        2319.81981981982   -0.003562803971407536  -5.486337653135302e-21
       2321.321321321321   -0.003595465583683957   1.719311271732294e-18
       2322.822822822823   -0.003629063783006177   -5.76060755018588e-21
       2324.324324324324   -0.003663654362238204  -5.909707920704079e-21
       2325.825825825826   -0.003699298638244565  -6.067856318565409e-21
       2327.327327327327   -0.003736064245053123   -6.23600310128713e-21
       2328.828828828829   -0.003774026079614491  -1.566689032127467e-18
        2330.33033033033    -0.00381326743764363  -6.606849953117787e-21
       2331.831831831832    -0.00385388138842278  -6.812304915490077e-21
       2333.333333333333   -0.003895972453030438  -7.033353938920192e-21
       2334.834834834835   -0.003939658672079831  -7.272065378963664e-21
       2336.336336336336   -0.003985074179490371  -7.530912151449908e-21
       2337.837837837838   -0.004032372442396058  -1.344703234419095e-18
       2339.339339339339     -0.0040817303908388  -8.121609613871029e-21
       2340.840840840841   -0.004133353755444056  -8.461600706765463e-21
       2342.342342342342   -0.004187484075184884  -8.838483272761674e-21
       2343.843843843844   -0.004244408062012636   -9.25941533471166e-21
       2345.345345345345   -0.004304470370137858  -1.127600046511285e-18
       2346.846846846847   -0.004368091417189901  -1.027345284689732e-20
       2348.348348348348   -0.004435792938304099  -1.028243996865681e-18
        2349.84984984985   -0.004508235817811469  -9.748351871137225e-19
       2351.351351351351   -0.004586278283414779  -1.248799092291274e-20
       2352.852852852853   -0.004671069711285376  -1.354218369616904e-20
       2354.354354354355   -0.004764210959038473   3.745256351651616e-19
       2355.855855855856   -0.004868049970657553   3.367954945446894e-19
       2357.357357357358   -0.004986285431016742  -1.898777860333568e-20
       2358.858858858859   -0.005125394645649894  -2.262445128348665e-20
        2360.36036036036    -0.00529890517970101   1.823990657303205e-19
       2361.861861861862   -0.005547892198469771  -1.816029985109662e-19
       2363.363363363364   -0.005999730153126254  -0.0003276508173855509
       2364.864864864865    -0.00597591200305438  -0.0006638545903856235
       2366.366366366366   -0.005952040258867212  -0.0008796844172214016
       2367.867867867868   -0.005928114586271305   -0.001052035880977516
       2369.369369369369   -0.005904134646552263   -0.001199794380052084
       2370.870870870871   -0.005880100096512568   -0.001331174306618881
       2372.372372372372   -0.005856010588407919   -0.001450632319101569
       2373.873873873874   -0.005831865769882573   -0.001560907756294833
       2375.375375375375   -0.005807665283903167   -0.001663827195023685
       2376.876876876877    -0.00578340876869134   -0.001760680854513412
       2378.378378378378    -0.00575909585765497    -0.00185242021509749
        2379.87987987988   -0.005734726179318039    -0.00193977083901082
       2381.381381381381   -0.005710299357248969    -0.00202330103295989
       2382.882882882883   -0.005685815009987685   -0.002103465802368335
       2384.384384384384   -0.005661272750971064   -0.002180636166938155
       2385.885885885886    -0.00563667218845684   -0.002255119389100839
       2387.387387387387   -0.005612012925446034   -0.002327173338017738
       2388.888888888889   -0.005587294559603778   -0.002397016942319683
        2390.39039039039   -0.005562516683178379   -0.002464837959564377
       2391.891891891892   -0.005537678882918859   -0.002530798859193497
       2393.393393393393   -0.005512780739990713   -0.002595041350384412
       2394.894894894895    -0.00548782182988985   -0.002657689917854268
       2396.396396396396   -0.005462801722354843    -0.00271885461902541
       2397.897897897898   -0.005437719981277242   -0.002778633322835867
       2399.399399399399   -0.005412576164610024   -0.002837113520671613
       2400.900900900901   -0.005387369824274127   -0.002894373805323953
       2402.402402402402   -0.005362100506062898   -0.002950485089460625
       2403.903903903904    -0.00533676774954463   -0.003005511617586963
       2405.405405405405   -0.005311371087962958   -0.003059511812732745
       2406.906906906907   -0.005285910048135027   -0.003112538989708415
       2408.408408408408   -0.005260384150347582   -0.003164641959767126
        2409.90990990991    -0.00523479290825079   -0.003215865546223682
       2411.411411411411   -0.005209135828749568   -0.003266251026552985
       2412.912912912913   -0.005183412411892851   -0.003315836513389091
       2414.414414414414   -0.005157622150760171   -0.003364657284440967
       2415.915915915916   -0.005131764531345763   -0.003412746069455399
       2417.417417417417   -0.005105839032440263   -0.003460133300870872
       2418.918918918919   -0.005079845125509619   -0.003506847333625528
       2420.420420420421   -0.005053782274571353   -0.003552914638635977
       2421.921921921922   -0.005027649936068085    -0.00359835997370227
       2423.423423423424   -0.005001447558738147   -0.003643206534977689
       2424.924924924925   -0.004975174583483284   -0.003687476091638394
       2426.426426426427   -0.004948830443233427   -0.003731189105976059
       2427.927927927928   -0.004922414562808271   -0.003774364840797218
        2429.42942942943    -0.00489592635877579   -0.003817021455731632
       2430.930930930931   -0.004869365239307404   -0.003859176093818569
       2432.432432432433   -0.004842730604029869   -0.003900844959544279
       2433.933933933934     -0.0048160218438737   -0.003942043389340444
       2435.435435435435   -0.004789238340918111   -0.003982785915415108
       2436.936936936937   -0.004762379468232246   -0.004023086323671352
       2438.438438438438   -0.004735444589712674   -0.004062957706369384
        2439.93993993994   -0.004708433059917255   -0.004102412510103717
       2441.441441441441   -0.004681344223894719   -0.004141462579595473
       2442.942942942943   -0.004654177417010481   -0.004180119197736983
       2444.444444444444   -0.004626931964768142   -0.004218393122273814
       2445.945945945946   -0.004599607182626753    -0.00425629461946301
       2447.447447447447   -0.004572202375813616   -0.004293833495006698
       2448.948948948949   -0.004544716839132545   -0.004331019122526037
        2450.45045045045   -0.004517149856767559   -0.004367860469810191
       2451.951951951952   -0.004489500702081579   -0.004404366123049668
       2453.453453453453   -0.004461768637410349   -0.004440544309239586
       2454.954954954955   -0.004433952913851138   -0.004476402916919378
       2456.456456456456   -0.004406052771046196    -0.00451194951539738
       2457.957957957958   -0.004378067436960926   -0.004547191372593277
        2459.45945945946   -0.004349996127656356   -0.004582135471618291
       2460.960960960961   -0.004321838047055837   -0.004616788526200418
       2462.462462462463   -0.004293592386706005   -0.004651156995051423
       2463.963963963964    -0.00426525832553151   -0.004685247095263284
       2465.465465465466   -0.004236835029583478   -0.004719064814812877
       2466.966966966967   -0.004208321651781569   -0.004752615924246428
       2468.468468468468   -0.004179717331649234   -0.004785905987608685
        2469.96996996997    -0.00415102119504226   -0.004818940372675357
       2471.471471471471   -0.004122232353870102   -0.004851724260542705
       2472.972972972973   -0.004093349905809899   -0.004884262654622777
       2474.474474474474   -0.004064372934012924   -0.004916560389088736
       2475.975975975976   -0.004035300506803382   -0.004948622136810775
       2477.477477477477   -0.004006131677369027   -0.004980452416819815
       2478.978978978979   -0.003976865483443386   -0.005012055601332883
       2480.480480480481   -0.003947500946979749   -0.005043435922370958
       2481.981981981982   -0.003918037073815958   -0.005074597477998202
       2483.483483483484   -0.003888472853330251   -0.005105544238208496
       2484.984984984985   -0.003858807258087601   -0.005136280050483384
       2486.486486486487   -0.003829039243476391   -0.005166808645043529
       2487.987987987988    -0.00379916774733487   -0.005197133639814291
        2489.48948948949   -0.003769191689567345   -0.005227258545123911
       2490.990990990991   -0.003739109971749511    -0.00525718676815202
       2492.492492492493   -0.003708921476722748   -0.005286921617144191
       2493.993993993994   -0.003678625068176765   -0.005316466305407726
       2495.495495495496   -0.003648219590220559   -0.005345823955102067
       2496.996996996997   -0.003617703866940906    -0.00537499760083685
       2498.498498498499   -0.003587076701948094   -0.005403990193089344
                    2500   -0.003556336877908729   -0.005432804601452014
       2501.501501501501   -0.003525483156064573   -0.005461443617720828
       2503.003003003003   -0.003494514275737449   -0.005489909958833395
       2504.504504504504   -0.003463428953819615   -0.005518206269665852
       2506.006006006006   -0.003432225884248712   -0.005546335125696895
       2507.507507507507   -0.003400903737467376   -0.005574299035546319
       2509.009009009009   -0.003369461159866255   -0.005602100443395442
       2510.510510510511   -0.003337896773210519    -0.00562974173129584
       2512.012012012012   -0.003306209174048677   -0.005657225221372892
       2513.513513513513    -0.00327439693310332   -0.005684553177929749
       2515.015015015015   -0.003242458594643307   -0.005711727809457151
       2516.516516516517   -0.003210392675836161   -0.005738751270554386
       2518.018018018018   -0.003178197666080594   -0.005765625663765861
        2519.51951951952   -0.003145872026317767   -0.005792353041338173
       2521.021021021021   -0.003113414188321104   -0.005818935406901296
       2522.522522522522   -0.003080822553963283   -0.005845374717078447
       2524.024024024024   -0.003048095494459832   -0.005871672883027864
       2525.525525525526   -0.003015231349588508   -0.005897831771920106
       2527.027027027027   -0.002982228426883167   -0.005923853208354268
       2528.528528528529   -0.002949085000801435   -0.005949738975715996
        2530.03003003003   -0.002915799311865028    -0.00597549081748028
       2531.531531531532   -0.002882369565771679   -0.006001110438461741
       2533.033033033033   -0.002848793932477365   -0.006026599506014999
       2534.534534534534   -0.002815070545247976   -0.006051959651187413
       2536.036036036036   -0.002781197499678817   -0.006077192469826718
       2537.537537537537   -0.002747172852680925   -0.006102299523645389
       2539.039039039039   -0.002712994621432504   -0.006127282341244155
       2540.540540540541     -0.0026786607822946   -0.006152142419096077
       2542.042042042042   -0.002644169269688693   -0.006176881222493637
       2543.543543543544    -0.00260951797493546   -0.006201500186459934
       2545.045045045045   -0.002574704745052563   -0.006226000716625986
       2546.546546546546    -0.00253972738150968   -0.006250384190075655
       2548.048048048048   -0.002504583638939309    -0.00627465195615945
       2549.549549549549   -0.002469271223801179   -0.006298805337278746
       2551.051051051051   -0.002433787792998153   -0.006322845629641763
       2552.552552552553   -0.002398130952441802   -0.006346774103992362
       2554.054054054054   -0.002362298255565135   -0.006370592006313021
       2555.555555555556   -0.002326287201780321   -0.006394300558503015
       2557.057057057057   -0.002290095234878841   -0.006417900959032832
       2558.558558558559   -0.002253719741371461   -0.006441394383575941
        2560.06006006006   -0.002217158048765404   -0.006464781985618731
       2561.561561561562   -0.002180407423775633   -0.006488064897049653
       2563.063063063063   -0.002143465070467349   -0.006511244228728383
       2564.564564564565    -0.00210632812832664   -0.006534321071035695
       2566.066066066066   -0.002068993670255283   -0.006557296494405191
       2567.567567567567   -0.002031458700487045   -0.006580171549837165
       2569.069069069069   -0.001993720152420934   -0.006602947269395659
       2570.570570570571   -0.001955774886367789   -0.006625624666689233
       2572.072072072072   -0.001917619687205859   -0.006648204737336183
       2573.573573573573   -0.001879251261941002   -0.006670688459414702
       2575.075075075075   -0.001840666237166831    -0.00669307679389866
       2576.576576576576     -0.0018018611564197   -0.006715370685079556
       2578.078078078078    -0.00176283247742323   -0.006737571060975151
       2579.579579579579   -0.001723576569217029   -0.006759678833725288
       2581.081081081081   -0.001684089709163471   -0.006781694899975412
       2582.582582582583   -0.001644368079826217    -0.00680362014124825
       2584.084084084084   -0.001604407765714194   -0.006825455424304004
       2585.585585585586   -0.001564204749883256   -0.006847201601489732
       2587.087087087087   -0.001523754910388857   -0.006868859511078009
       2588.588588588588   -0.001483054016581233   -0.006890429977595433
        2590.09009009009   -0.001442097725234754   -0.006911913812141342
       2591.591591591592    -0.00140088157650237   -0.006933311812697104
       2593.093093093093   -0.001359400989685927   -0.006954624764426168
       2594.594594594595   -0.001317651258811396   -0.006975853439965521
       2596.096096096096   -0.001275627547999128   -0.006996998599708463
       2597.597597597598   -0.001233324886616678   -0.007018060992079344
       2599.099099099099   -0.001190738164202449    -0.00703904135380032


==> anc/Fig1_right_DR.txt <==
# Fig. 1, right panel: free-space DK loop function
# Scheme: dimensional regularization (DR)
#                                  black solid              red dashed
#          sqrt(s) [MeV]                 Re G_DK                 Im G_DK
                    2000  -4.488361910640805e-05  -1.242539585368191e-21
       2001.501501501501  -5.546727877219435e-05  -1.247905144849917e-21
       2003.003003003003  -6.608657774111702e-05  -1.253300349549386e-21
       2004.504504504505  -7.674174743151417e-05  -1.258725542033651e-21
       2006.006006006006  -8.743302173511624e-05  -1.264181069883839e-21
       2007.507507507507  -9.816063705382706e-05  -1.269667285791636e-21
       2009.009009009009  -0.0001089248323371659   2.543095225187953e-18
        2010.51051051051   -0.000119725849120437  -1.280733218694365e-21
       2012.012012012012  -0.0001305639315636653  -1.286313667525817e-21
       2013.513513513514  -0.0001414393264912185  -1.291926268297265e-21
       2015.015015015015  -0.0001523522834322901  -2.524722885484404e-18
       2016.516516516517  -0.0001633030546620906  -1.303249450491463e-21
       2018.018018018018  -0.0001742918952438987  -1.308960808791465e-21
        2019.51951951952  -0.0001853190630719176  -1.314705873016089e-21
       2021.021021021021  -0.0001963848189149787   -1.32048504658821e-21
       2022.522522522523  -0.0002074894264611429  -1.326298739141391e-21
       2024.024024024024  -0.0002186331523631342  -1.332147366645027e-21
       2025.525525525526  -0.0002298162662847615  -1.338031351532562e-21
       2027.027027027027  -0.0002410390409481964  -1.343951122832862e-21
       2028.528528528529  -0.0002523017521822627  -1.349907116304857e-21
        2030.03003003003  -0.0002636046789716869   2.468515452390869e-18
       2031.531531531532  -0.0002749481035073502  -1.361929547281274e-21
       2033.033033033033  -0.0002863323112375794   2.457586580344359e-18
       2034.534534534535  -0.0002977575909204972   2.452096126452447e-18
       2036.036036036036  -0.0003092242346774224  -1.380246156586254e-21
       2037.537537537537  -0.0003207325380474561  -2.443835851289573e-18
       2039.039039039039  -0.0003322828000430923  -1.392651373855296e-21
        2040.54054054054  -0.0003438753232071159  -2.432757785445171e-18
       2042.042042042042  -0.0003555104136706283  -1.405216470567064e-21
       2043.543543543543  -0.0003671883812122846  -1.411560236390653e-21
       2045.045045045045  -0.0003789095393188856  -1.417945503986309e-21
       2046.546546546547  -0.0003906742052471366   2.407542800081052e-18
       2048.048048048048   -0.000402482700086849   2.401894264326181e-18
        2049.54954954955   -0.000414335348825424  -1.437355645193078e-21
       2051.051051051051  -0.0004262324804137741   2.390543751873053e-18
       2052.552552552553  -0.0004381744278336797    2.38484167080241e-18
       2054.054054054054  -0.0004501615281665902  -1.457158862847744e-21
       2055.555555555556  -0.0004621941226639716  -1.463849944487684e-21
       2057.057057057057  -0.0004742725568192006  -1.470587012888702e-21
       2058.558558558559  -0.0004863971804410373  -1.477370672668521e-21
        2060.06006006006  -0.0004985683477287634  -1.484201538957444e-21
       2061.561561561562  -0.0005107864173489703  -1.491080237635902e-21
       2063.063063063063  -0.0005230517525141304  -1.498007405578594e-21
       2064.564564564565   -0.000535364721062899  -2.341583720646706e-18
       2066.066066066066  -0.0005477256955422555  -1.512009753239266e-21
       2067.567567567567  -0.0005601350532915565   -1.51908626397139e-21
       2069.069069069069  -0.0005725931765284725  -1.526213906533801e-21
        2070.57057057057  -0.0005851004524369426   2.314999128526774e-18
       2072.072072072072  -0.0005976572732571672  -1.540625382771898e-21
       2073.573573573573  -0.0006102640363776984   -1.54791064607916e-21
       2075.075075075075  -0.0006229211444296875  -1.555249901081559e-21
       2076.576576576576  -0.0006356290053833651  -1.562643895784296e-21
       2078.078078078078  -0.0006483880326468025  -1.570093392040793e-21
       2079.579579579579  -0.0006611986451670424  -1.577599165885216e-21
       2081.081081081081  -0.0006740612675336201  -1.585162007874746e-21
       2082.582582582583  -0.0006869763300846201  -2.270131409575036e-18
       2084.084084084084  -0.0006999442690152625  -2.264053793322414e-18
       2085.585585585586  -0.0007129655264891812   2.254740424508405e-18
       2087.087087087087  -0.0007260405507523647   -1.61600039676367e-21
       2088.588588588588  -0.0007391697962499644  -1.623860971406687e-21
        2090.09009009009   -0.000752353723745962  -1.631783683009423e-21
       2091.591591591592  -0.0007655928004457908  -1.639769434270193e-21
       2093.093093093093  -0.0007788875001220942  -1.647819145544359e-21
       2094.594594594595   -0.000792238303243581    2.21765161122016e-18
       2096.096096096096  -0.0008056456971071742   -1.66411422053757e-21
       2097.597597597598   -0.000819110175973528   -1.67236151734872e-21
       2099.099099099099  -0.0008326322412059969  -1.680676641323689e-21
       2100.600600600601  -0.0008462124014131771  -1.689060608098943e-21
       2102.102102102102  -0.0008598511725951594  -1.697514453870972e-21
       2103.603603603603  -0.0008735490782935601  -2.183249030683194e-18
       2105.105105105105  -0.0008873066497455379  -1.714636033241517e-21
       2106.606606606607  -0.0009011244260417645   -2.17051326612912e-18
       2108.108108108108  -0.0009150029542886888  -1.732050101119697e-21
        2109.60960960961  -0.0009289427897750744  -1.740869643126912e-21
       2111.111111111111  -0.0009429444961429581  -1.749765744491608e-21
       2112.612612612613  -0.0009570086455633376  -1.758739601433397e-21
       2114.114114114114  -0.0009711358189164719  -1.767792435565758e-21
       2115.615615615616  -0.0009853266059772269  -1.776925494593499e-21
       2117.117117117117  -0.0009995816056054575  -2.125272243195922e-18
       2118.618618618619   -0.001013901425941632   2.115132069390679e-18
        2120.12012012012   -0.001028286684607939  -1.804818904778016e-21
       2121.621621621622   -0.001042738008914966  -1.814285888013586e-21
       2123.123123123123   -0.001057256036074229  -2.098942530510415e-18
       2124.624624624625   -0.001071841413416724   2.088637428610551e-18
       2126.126126126126    -0.00108649479861766  -1.843213835918296e-21
       2127.627627627628   -0.001101216859927676   2.075254119764887e-18
       2129.129129129129   -0.001116008276410731   2.068527908822616e-18
       2130.630630630631   -0.001130869738188854  -2.065524364574163e-18
       2132.132132132132   -0.001145801946694121  -1.883069241770649e-21
       2133.633633633634   -0.001160805614927975   2.048209032472548e-18
       2135.135135135135   -0.001175881467728245  -1.903575702933214e-21
       2136.636636636636   -0.001191030242044165   2.034544494373974e-18
       2138.138138138138   -0.001206252687219557  -1.924485744925951e-21
        2139.63963963964   -0.001221549565284672    2.02078335773619e-18
       2141.141141141141   -0.001236921651256788    2.01386609012784e-18
       2142.642642642642   -0.001252369733450125  -1.956638544950124e-21
       2144.144144144144   -0.001267894613795213  -1.967573641127386e-21
       2145.645645645645   -0.001283497108168223  -1.996922357058045e-18
       2147.147147147147   -0.001299178046730588  -1.989781772376147e-21
       2148.648648648649   -0.001314938274279266  -2.001058873731121e-21
        2150.15015015015   -0.001330778650608143  -2.012454127208979e-21
       2151.651651651652   -0.001346700050880954  -2.023969694551553e-21
       2153.153153153153   -0.001362703366016177   -2.03560779194594e-21
       2154.654654654655   -0.001378789503084377  -2.047370691797405e-21
       2156.156156156156   -0.001394959385718522  -2.059260724573237e-21
       2157.657657657658   -0.001411213954537747   1.936097799865408e-18
       2159.159159159159   -0.001427554167585146  -1.933036440291462e-18
       2160.660660660661   -0.001443981000780144   -2.09571783687959e-21
       2162.162162162163   -0.001460495448386045  -2.108140936062331e-21
       2163.663663663664    -0.00147709852349338   -2.12070376137633e-21
       2165.165165165165   -0.001493791258519772  -2.133409034802999e-21
       2166.666666666667   -0.001510574705726868  -2.146259551586983e-21
       2168.168168168168   -0.001527449937755236  -1.889233362275875e-18
        2169.66966966967   -0.001544418048177836  -2.172407877930695e-21
       2171.171171171171   -0.001561480152073005   1.870033689493308e-18
       2172.672672672673   -0.001578637386617643  -2.199172667301031e-21
       2174.174174174174   -0.001595890911701635  -2.212794078521338e-21
       2175.675675675676   -0.001613241910564297  -2.226579193851559e-21
       2177.177177177177   -0.001630691590453973  -2.240531399296303e-21
       2178.678678678679    -0.00164824118331166  -2.254654177913653e-21
        2180.18018018018   -0.001665891946479875  -2.268951113413665e-21
       2181.681681681682   -0.001683645163437815  -2.283425893920942e-21
       2183.183183183183    -0.00170150214456407  -2.298082315910298e-21
       2184.684684684685   -0.001719464227928123  -2.312924288324922e-21
       2186.186186186186   -0.001737532780112011  -2.327955836887146e-21
       2187.687687687688   -0.001755709197063526  -2.343181108612548e-21
       2189.189189189189   -0.001773994904982474  -2.358604376538812e-21
       2190.690690690691   -0.001792391361241558   1.770296891973559e-18
       2192.192192192192   -0.001810900055343522   1.762395711419824e-18
       2193.693693693694   -0.001829522509916434    1.75445987153258e-18
       2195.195195195195   -0.001848260281748787   1.746488949577995e-18
       2196.696696696697   -0.001867114962866553  -2.438849682134118e-21
       2198.198198198198   -0.001886088181654191  -2.455558374144874e-21
         2199.6996996997   -0.001905181604021879  -2.472498950574471e-21
       2201.201201201201   -0.001924396934621244   1.714245620516616e-18
       2202.702702702702   -0.001943735918112151  -2.507097863797789e-21
       2204.204204204204   -0.001963200340483155  -2.524767713217879e-21
       2205.705705705705   -0.001982792030428432  -2.542692488115452e-21
       2207.207207207207   -0.002002512860784135  -1.686526107890053e-18
       2208.708708708709    -0.00202236475002737  -1.678255526064946e-18
        2210.21021021021   -0.002042349663841216   1.664749441459053e-18
       2211.711711711712   -0.002062469616749203  -2.617069141758888e-21
       2213.213213213213   -0.002082726673823278    -1.6532053016395e-18
       2214.714714714715   -0.002103122952469126   1.639461959370875e-18
       2216.216216216216   -0.002123660624293296  -2.675857155364466e-21
       2217.717717717718    -0.00214434191705677  -1.627785521624304e-18
       2219.219219219219   -0.002165169116719782   -2.71659384755536e-21
       2220.720720720721   -0.002186144569583311    1.60515081713459e-18
       2222.222222222222   -0.002207270684532755  -1.601979925708773e-18
       2223.723723723724   -0.002228549935389897  -2.780184338588687e-21
       2225.225225225225   -0.002249984863379558   1.578949046366723e-18
       2226.726726726727   -0.002271578079717899   -2.82434269218481e-21
       2228.228228228228   -0.002293332268329684   1.561247654551575e-18
        2229.72972972973   -0.002315250188702599   1.552324644813049e-18
       2231.231231231232   -0.002337334678886956  -2.893430334264604e-21
       2232.732732732733   -0.002359588658650184  -2.917263882317025e-21
       2234.234234234234   -0.002382015132795693   1.525256752746628e-18
       2235.735735735735   -0.002404617194656939  -2.966209429336193e-21
       2237.237237237237   -0.002427398029778063   -2.99134716874931e-21
       2238.738738738739    -0.00245036091979316  -3.016946288613227e-21
        2240.24024024024   -0.002473509246517983  -3.043021068563335e-21
       2241.741741741742   -0.002496846496267848  -1.485234384785853e-18
       2243.243243243243   -0.002520376264417641  -1.475890511838353e-18
       2244.744744744745   -0.002544102260220543  -3.124251689044387e-21
       2246.246246246246   -0.002568028311903657  -1.457032041880444e-18
       2247.747747747748   -0.002592158372060218   1.441153165234945e-18
       2249.249249249249   -0.002616496523359745   1.431518100711488e-18
       2250.750750750751   -0.002641046984599433  -3.240202226850089e-21
       2252.252252252252    -0.00266581411712189  -1.418601636773246e-18
       2253.753753753754   -0.002690802431626706  -1.408838591443715e-18
       2255.255255255255   -0.002716016595405961  -1.399010872543983e-18
       2256.756756756757   -0.002741461440036078  -3.366020836664288e-21
       2258.258258258258   -0.002767141969561947  -1.379156065025451e-18
        2259.75975975976   -0.002793063369212112  -3.433080581275767e-21
       2261.261261261261   -0.002819231014688032   1.352090548959865e-18
       2262.762762762763   -0.002845650482073945    1.34184769803467e-18
       2264.264264264264   -0.002872327558419116  -3.539451517048803e-21
       2265.765765765766   -0.002899268253048762  -3.576569871501219e-21
       2267.267267267267   -0.002926478809666036  -3.614573575067264e-21
       2268.768768768768   -0.002953965719313815   1.300108501144837e-18
        2270.27027027027    -0.00298173573427188   1.289472653593844e-18
       2271.771771771771   -0.003009795882973512   1.278752483221318e-18
       2273.273273273273   -0.003038153486034356  -3.776183892261462e-21
       2274.774774774775   -0.003066816173496419  -3.819190140504575e-21
       2276.276276276276   -0.003095791903401908  -3.863328448707954e-21
       2277.777777777778   -0.003125088981824217  -3.908648999582163e-21
       2279.279279279279   -0.003154716084498297   1.223810167627281e-18
       2280.780780780781   -0.003184682280209199  -1.220542803916802e-18
       2282.282282282282   -0.003214997056116713   1.201162134433197e-18
       2283.783783783784   -0.003245670345215423  -4.102873237330701e-21
       2285.285285285285   -0.003276712556154518  -4.154977708995266e-21
       2286.786786786787   -0.003308134605669937  -1.174819904217763e-18
       2288.288288288288   -0.003339947953913871   -1.16312156905204e-18
        2289.78978978979   -0.003372164643004588   1.142667873139491e-18
       2291.291291291291   -0.003404797339162261  -4.379807635882083e-21
       2292.792792792793   -0.003437859378847367  -1.127331945137743e-18
       2294.294294294294   -0.003471364819376003  -4.503321030719364e-21
       2295.795795795796   -0.003505328494554754  -4.568213809746463e-21
       2297.297297297298   -0.003539766075956846  -1.090421352360244e-18
       2298.798798798799   -0.003574694140555122  -1.077849169820573e-18
         2300.3003003003   -0.003610130245536062  -4.776933409277447e-21
       2301.801801801802   -0.003646093011249594   1.042570025846029e-18
       2303.303303303303   -0.003682602213402096  -4.929246256058836e-21
       2304.804804804805   -0.003719678885783612  -5.009861317599541e-21
       2306.306306306306   -0.003757345435038091   1.002562303908342e-18
       2307.807807807808   -0.003795625769248166  -9.992417211846029e-19
       2309.309309309309   -0.003834545442422486  -9.855557329908683e-19
       2310.810810810811   -0.003874131817356556  -9.716843060945654e-19
       2312.312312312312   -0.003914414249805497  -5.466209163468808e-21
       2313.813813813814   -0.003955424297479056  -5.570014583915268e-21
       2315.315315315315   -0.003997195958073386  -5.678762819944392e-21
       2316.816816816817   -0.004039765941426673   9.025894030735912e-19
       2318.318318318318      -0.004083173981974  -5.912741286284081e-21
        2319.81981981982    -0.00412746319904248  -6.038923315876494e-21
       2321.321321321321   -0.004172680514253461     8.5629353116265e-19
       2322.822822822823   -0.004218877137498679   8.403109304387352e-19
       2324.324324324324   -0.004266109135780856  -6.461291389902931e-21
       2325.825825825826   -0.004314438102867796  -6.619125874044164e-21
       2327.327327327327   -0.004363931952493051  -8.040517868466142e-19
       2328.828828828829   -0.004414665864153727   7.731709780488299e-19
        2330.33033033033   -0.004466723418991216  -7.157238390291368e-21
       2331.831831831832   -0.004520197974633933  -7.520922048748451e-19
       2333.333333333333   -0.004575194343466763  -7.339778045603078e-19
       2334.834834834835   -0.004631830860410736  -7.821663915823422e-21
       2336.336336336336   -0.004690241956736414  -6.963732898944797e-19
       2337.837837837838   -0.004750581400014939  -8.362002244590304e-21
       2339.339339339339   -0.004813026423854796   6.393308706630955e-19
       2340.840840840841   -0.004877783065621619  -9.010288638797859e-21
       2342.342342342342   -0.004945093174247242  -9.386969127549407e-21
       2343.843843843844    -0.00501524377490617   5.726509161375983e-19
       2345.345345345345    -0.00508857983834307  -5.692149656486654e-19
       2346.846846846847   -0.005165522102079862  -1.082139413813779e-20
       2348.348348348348   -0.005246592624551191  -5.201174565211834e-19
        2349.84984984985   -0.005332452616843303  -1.217006828359555e-20
       2351.351351351351   -0.005423960636920209  -1.303548056902965e-20
       2352.852852852853    -0.00552226639477153  -4.364429021412816e-19
       2354.354354354355   -0.005628971085439694  -4.048027799797038e-19
       2355.855855855856   -0.005746422993997242   3.362483630484204e-19
       2357.357357357358   -0.005878321150123116   2.937676118166936e-19
       2358.858858858859   -0.006031143207926572  -2.317139626324364e-20
        2360.36036036036   -0.006218417084953539  -2.412615465066849e-19
       2361.861861861862   -0.006481218302789106  -4.768927980374998e-20
       2363.363363363364   -0.006946921672830228  -0.0003276508173855509
       2364.864864864865   -0.006937020518688326  -0.0006638545903856235
       2366.366366366366   -0.006927117719264818  -0.0008796844172214016
       2367.867867867868   -0.006917213312676839   -0.001052035880977516
       2369.369369369369   -0.006907307336805391   -0.001199794380052084
       2370.870870870871   -0.006897399829296886   -0.001331174306618881
       2372.372372372372   -0.006887490827564521   -0.001450632319101569
       2373.873873873874    -0.00687758036878982   -0.001560907756294833
       2375.375375375375   -0.006867668489924018   -0.001663827195023685
       2376.876876876877   -0.006857755227689511   -0.001760680854513412
       2378.378378378378   -0.006847840618581287    -0.00185242021509749
        2379.87987987988   -0.006837924698868356    -0.00193977083901082
       2381.381381381381   -0.006828007504595118    -0.00202330103295989
       2382.882882882883   -0.006818089071582767   -0.002103465802368335
       2384.384384384384   -0.006808169435430722   -0.002180636166938155
       2385.885885885886   -0.006798248631517929   -0.002255119389100839
       2387.387387387387   -0.006788326695004276   -0.002327173338017738
       2388.888888888889   -0.006778403660831961   -0.002397016942319683
        2390.39039039039   -0.006768479563726778   -0.002464837959564377
       2391.891891891892   -0.006758554438199519   -0.002530798859193497
       2393.393393393393   -0.006748628318547265   -0.002595041350384412
       2394.894894894895   -0.006738701238854722   -0.002657689917854268
       2396.396396396396   -0.006728773232995528    -0.00271885461902541
       2397.897897897898    -0.00671884433463354   -0.002778633322835867
       2399.399399399399   -0.006708914577224156   -0.002837113520671613
       2400.900900900901    -0.00669898399401558   -0.002894373805323953
       2402.402402402402   -0.006689052618050084   -0.002950485089460625
       2403.903903903904   -0.006679120482165292   -0.003005511617586963
       2405.405405405405   -0.006669187618995456   -0.003059511812732745
       2406.906906906907   -0.006659254060972646   -0.003112538989708415
       2408.408408408408   -0.006649319840328052   -0.003164641959767126
        2409.90990990991     -0.0066393849890932   -0.003215865546223682
       2411.411411411411   -0.006629449539101119   -0.003266251026552985
       2412.912912912913   -0.006619513521987653   -0.003315836513389091
       2414.414414414414   -0.006609576969192604   -0.003364657284440967
       2415.915915915916   -0.006599639911960922   -0.003412746069455399
       2417.417417417417   -0.006589702381343938   -0.003460133300870872
       2418.918918918919   -0.006579764408200519   -0.003506847333625528
       2420.420420420421    -0.00656982602319825   -0.003552914638635977
       2421.921921921922   -0.006559887256814597    -0.00359835997370227
       2423.423423423424   -0.006549948139338075   -0.003643206534977689
       2424.924924924925   -0.006540008700869376   -0.003687476091638394
       2426.426426426427   -0.006530068971322543   -0.003731189105976059
       2427.927927927928   -0.006520128980426075   -0.003774364840797218
        2429.42942942943   -0.006510188757724085   -0.003817021455731632
       2430.930930930931   -0.006500248332577378   -0.003859176093818569
       2432.432432432433   -0.006490307734164616   -0.003900844959544279
       2433.933933933934   -0.006480366991483366   -0.003942043389340444
       2435.435435435435   -0.006470426133351267   -0.003982785915415108
       2436.936936936937   -0.006460485188407046   -0.004023086323671352
       2438.438438438438   -0.006450544185111626   -0.004062957706369384
        2439.93993993994   -0.006440603151749254   -0.004102412510103717
       2441.441441441441    -0.00643066211642849   -0.004141462579595473
       2442.942942942943   -0.006420721107083302   -0.004180119197736983
       2444.444444444444   -0.006410780151474129   -0.004218393122273814
       2445.945945945946   -0.006400839277188945    -0.00425629461946301
       2447.447447447447   -0.006390898511644238   -0.004293833495006698
       2448.948948948949   -0.006380957882086086   -0.004331019122526037
        2450.45045045045   -0.006371017415591203   -0.004367860469810191
       2451.951951951952   -0.006361077139067897   -0.004404366123049668
       2453.453453453453   -0.006351137079257138   -0.004440544309239586
       2454.954954954955   -0.006341197262733543   -0.004476402916919378
       2456.456456456456    -0.00633125771590636    -0.00451194951539738
       2457.957957957958   -0.006321318465020493   -0.004547191372593277
        2459.45945945946   -0.006311379536157478   -0.004582135471618291
       2460.960960960961   -0.006301440955236423   -0.004616788526200418
       2462.462462462463   -0.006291502748015048   -0.004651156995051423
       2463.963963963964   -0.006281564940090597   -0.004685247095263284
       2465.465465465466   -0.006271627556900831   -0.004719064814812877
       2466.966966966967   -0.006261690623724979   -0.004752615924246428
       2468.468468468468   -0.006251754165684634   -0.004785905987608685
        2469.96996996997   -0.006241818207744775   -0.004818940372675357
       2471.471471471471    -0.00623188277471466   -0.004851724260542705
       2472.972972972973   -0.006221947891248754   -0.004884262654622777
       2474.474474474474   -0.006212013581847642   -0.004916560389088736
       2475.975975975976   -0.006202079870858971   -0.004948622136810775
       2477.477477477477    -0.00619214678247838   -0.004980452416819815
       2478.978978978979    -0.00618221434075032   -0.005012055601332883
       2480.480480480481   -0.006172282569569055   -0.005043435922370958
       2481.981981981982   -0.006162351492679486   -0.005074597477998202
       2483.483483483484   -0.006152421133678075   -0.005105544238208496
       2484.984984984985    -0.00614249151601369   -0.005136280050483384
       2486.486486486487   -0.006132562662988535   -0.005166808645043529
       2487.987987987988   -0.006122634597758961   -0.005197133639814291
        2489.48948948949   -0.006112707343336372   -0.005227258545123911
       2490.990990990991    -0.00610278092258806    -0.00525718676815202
       2492.492492492493   -0.006092855358238095   -0.005286921617144191
       2493.993993993994   -0.006082930672868106   -0.005316466305407726
       2495.495495495496   -0.006073006888918187   -0.005345823955102067
       2496.996996996997   -0.006063084028687719    -0.00537499760083685
       2498.498498498499   -0.006053162114336159   -0.005403990193089344
                    2500   -0.006043241167883933   -0.005432804601452014
       2501.501501501501   -0.006033321211213216   -0.005461443617720828
       2503.003003003003   -0.006023402266068719   -0.005489909958833395
       2504.504504504504   -0.006013484354058598   -0.005518206269665852
       2506.006006006006   -0.006003567496655136   -0.005546335125696895
       2507.507507507507   -0.005993651715195641   -0.005574299035546319
       2509.009009009009   -0.005983737030883161   -0.005602100443395442
       2510.510510510511   -0.005973823464787361    -0.00562974173129584
       2512.012012012012   -0.005963911037845232   -0.005657225221372892
       2513.513513513513   -0.005953999770861902   -0.005684553177929749
       2515.015015015015   -0.005944089684511414   -0.005711727809457151
       2516.516516516517   -0.005934180799337467   -0.005738751270554386
       2518.018018018018   -0.005924273135754243   -0.005765625663765861
        2519.51951951952   -0.005914366714047072   -0.005792353041338173
       2521.021021021021   -0.005904461554373289   -0.005818935406901296
       2522.522522522522   -0.005894557676762907   -0.005845374717078447
       2524.024024024024   -0.005884655101119381   -0.005871672883027864
       2525.525525525526   -0.005874753847220385   -0.005897831771920106
       2527.027027027027   -0.005864853934718508   -0.005923853208354268
       2528.528528528529   -0.005854955383141988   -0.005949738975715996
        2530.03003003003   -0.005845058211895461    -0.00597549081748028
       2531.531531531532   -0.005835162440260667   -0.006001110438461741
       2533.033033033033   -0.005825268087397147   -0.006026599506014999
       2534.534534534534   -0.005815375172343006   -0.006051959651187413
       2536.036036036036   -0.005805483714015574   -0.006077192469826718
       2537.537537537537   -0.005795593731212146   -0.006102299523645389
       2539.039039039039   -0.005785705242610627   -0.006127282341244155
       2540.540540540541   -0.005775818266770314   -0.006152142419096077
       2542.042042042042   -0.005765932822132496   -0.006176881222493637
       2543.543543543544   -0.005756048927021183   -0.006201500186459934
       2545.045045045045    -0.00574616659964382   -0.006226000716625986
       2546.546546546546   -0.005736285858091866   -0.006250384190075655
       2548.048048048048   -0.005726406720341569    -0.00627465195615945
       2549.549549549549   -0.005716529204254603   -0.006298805337278746
       2551.051051051051   -0.005706653327578695   -0.006322845629641763
       2552.552552552553   -0.005696779107948336   -0.006346774103992362
       2554.054054054054   -0.005686906562885408   -0.006370592006313021
       2555.555555555556   -0.005677035709799839   -0.006394300558503015
       2557.057057057057   -0.005667166565990265   -0.006417900959032832
       2558.558558558559   -0.005657299148644673   -0.006441394383575941
        2560.06006006006   -0.005647433474841007   -0.006464781985618731
       2561.561561561562    -0.00563756956154786   -0.006488064897049653
       2563.063063063063   -0.005627707425625039   -0.006511244228728383
       2564.564564564565   -0.005617847083824274   -0.006534321071035695
       2566.066066066066   -0.005607988552789774   -0.006557296494405191
       2567.567567567567   -0.005598131849058859   -0.006580171549837165
       2569.069069069069   -0.005588276989062611   -0.006602947269395659
       2570.570570570571   -0.005578423989126478   -0.006625624666689233
       2572.072072072072   -0.005568572865470825   -0.006648204737336183
       2573.573573573573   -0.005558723634211621   -0.006670688459414702
       2575.075075075075   -0.005548876311360981    -0.00669307679389866
       2576.576576576576   -0.005539030912827802   -0.006715370685079556
       2578.078078078078   -0.005529187454418323   -0.006737571060975151
       2579.579579579579   -0.005519345951836744   -0.006759678833725288
       2581.081081081081    -0.00550950642068578   -0.006781694899975412
       2582.582582582583   -0.005499668876467281    -0.00680362014124825
       2584.084084084084   -0.005489833334582812   -0.006825455424304004
       2585.585585585586   -0.005479999810334181   -0.006847201601489732
       2587.087087087087   -0.005470168318924037   -0.006868859511078009
       2588.588588588588   -0.005460338875456478   -0.006890429977595433
        2590.09009009009   -0.005450511494937536   -0.006911913812141342
       2591.591591591592   -0.005440686192275794   -0.006933311812697104
       2593.093093093093   -0.005430862982282982   -0.006954624764426168
       2594.594594594595   -0.005421041879674413   -0.006975853439965521
       2596.096096096096   -0.005411222899069636   -0.006996998599708463
       2597.597597597598   -0.005401406054992944   -0.007018060992079344
       2599.099099099099   -0.005391591361873961    -0.00703904135380032


==> anc/Fig2_left_cutoff.txt <==
# Fig. 2, left panel: free-space scattering amplitudes
# Scheme: sharp cutoff regularization
#                                  black solid              red dashed
#          sqrt(s) [MeV]                  |T_DK|              |T_Ds_eta|
                    2000       119.2123535337232       83.50790036795226
       2001.501501501501        120.017228139205       83.51969644661767
       2003.003003003003        120.827033989313       83.53378245419877
       2004.504504504505        121.641846592501       83.55019791216462
       2006.006006006006       122.4617427473091       83.56898296384989
       2007.507507507507       123.2868005731413       83.59017838938196
       2009.009009009009       124.1170995419207       83.61382562105403
        2010.51051051051       124.9527205106477       83.63996675913826
       2012.012012012012        125.793745754941       83.66864458816833
       2013.513513513514       126.6402590035326       83.69990259369909
       2015.015015015015       127.4923454737988        83.7337849795617
       2016.516516516517       128.3500919083332       83.77033668563588
       2018.018018018018        129.213586612617       83.80960340615356
        2019.51951951952       130.0829194938088       83.85163160854842
       2021.021021021021       130.9581821007038       83.89646855287847
       2022.522522522523       131.8394676649036       83.94416231184019
       2024.024024024024       132.7268711432266       83.99476179138883
       2025.525525525526       133.6204892614392       84.04831675199424
       2027.027027027027       134.5204205592961       84.10487783055137
       2028.528528528529       135.4267654369886       84.16449656297178
        2030.03003003003       136.3396262030369       84.22722540747208
       2031.531531531532       137.2591071236654       84.29311776860041
       2033.033033033033       138.1853144737379       84.36222802201367
       2034.534534534535       139.1183565892802       84.43461154004106
       2036.036036036036       140.0583439216832       84.51032471805797
       2037.537537537537       141.0053890936303       84.58942500170842
       2039.039039039039       141.9596069568043       84.67197091499494
        2040.54054054054       142.9211146514715       84.75802208928565
       2042.042042042042       143.8900316679731       84.84763929325652
       2043.543543543543       144.8664799102365       84.94088446381446
       2045.045045045045       145.8505837613611       85.03782073804007
       2046.546546546547        146.842470151356       85.13851248617912
       2048.048048048048       147.8422686271274       85.24302534573471
        2049.54954954955       148.8501114247987       85.35142625669562
       2051.051051051051       149.8661335444341       85.46378349795417
       2052.552552552553       150.8904728273091       85.58016672494429
       2054.054054054054       151.9232700357657       85.70064700856636
       2055.555555555556       152.9646689358158       85.82529687543962
       2057.057057057057       154.0148163825392       85.95419034954003
       2058.558558558559       155.0738624084734       86.08740299527214
        2060.06006006006       156.1419603150141       86.22501196204556
       2061.561561561562       157.2192667670451       86.36709603040607
       2063.063063063063       158.3059418908583        86.5137356597897
       2064.564564564565       159.4021493755528       86.66501303797011
       2066.066066066066       160.5080565780069       86.82101213226196
       2067.567567567567       161.6238346316237        86.9818187425626
       2069.069069069069       162.7496585589716       87.14752055630134
        2070.57057057057       163.8857073884871       87.31820720538556
       2072.072072072072       165.0321642754531       87.49397032521796
       2073.573573573573       166.1892166273671       87.67490361588374
       2075.075075075075        167.357056233959       87.86110290559782
       2076.576576576576       168.5358794020017       88.05266621650799
       2078.078078078078       169.7258870951689       88.24969383296114
       2079.579579579579       170.9272850791301       88.45228837233429
       2081.081081081081       172.1402840721341       88.66055485855311
       2082.582582582583       173.3650999013081       88.87460079841063
       2084.084084084084       174.6019536649469       89.09453626081127
       2085.585585585586       175.8510719010478       89.32047395907992
       2087.087087087087       177.1126867623795       89.55252933646457
       2088.588588588588       178.3870361983828       89.79082065498879
        2090.09009009009       179.6743641442228       90.03546908779848
       2091.591591591592        180.974920717299       90.28659881517569
       2093.093093093093       182.2889624216126       90.54433712437688
       2094.594594594595       183.6167523602927       90.80881451349049
       2096.096096096096       184.9585604567262       91.08016479948807
       2097.597597597598       186.3146636846545        91.3585252306875
       2099.099099099099       187.6853463076945       91.64403660382013
       2100.600600600601       189.0709001287428       91.93684338593351
       2102.102102102102       190.4716247497103       92.23709384136829
       2103.603603603603       191.8878278421075        92.5449401640544
       2105.105105105105       193.3198254290606       92.86053861538018
       2106.606606606607        194.767942179229       93.18404966792676
       2108.108108108108       196.2325117133072       93.51563815535272
        2109.60960960961       197.7138769237106       93.85547342873326
       2111.111111111111       199.2123903080901       94.20372951969325
       2112.612612612613       200.7284143174419       94.56058531067171
       2114.114114114114       202.2623217194826       94.92622471269652
       2115.615615615616       203.8144959781607       95.30083685103867
       2117.117117117117       205.3853316500881       95.68461625918536
       2118.618618618619       206.9752347988139       96.07776308154354
        2120.12012012012       208.5846234278921       96.48048328535326
       2121.621621621622       210.2139279336819       96.89298888230563
       2123.123123123123       211.8635915790569       97.31549816037341
       2124.624624624625       213.5340709890515       97.74823592641781
       2126.126126126126       215.2258366697008       98.19143376017387
       2127.627627627628       216.9393735513336       98.64533028021251
       2129.129129129129        218.675181557689       99.11017142257991
       2130.630630630631       220.4337762023022        99.5862107327936
       2132.132132132132       222.2156892136673       100.0737096719779
       2133.633633633634       224.0214691908862       100.5729379379222
       2135.135135135135       225.8516822914575       101.0841738019383
       2136.636636636636       227.7069129531817       101.6077044624134
       2138.138138138138        229.587764652046       102.1438264160573
        2139.63963963964       231.4948606983293       102.6928458478646
       2141.141141141141       233.4288450731149       103.2550790409126
       2142.642642642642       235.3903833076501       103.8308528072002
       2144.144144144144       237.3801634081766       104.4205049407674
       2145.645645645645       239.3988968289599       105.0243846944843
       2147.147147147147       241.4473194964879       105.6428532819518
       2148.648648648649       243.5261928880559       106.2762844060792
        2150.15015015015       245.6363051680706       106.9250648160067
       2151.651651651652         247.77847238581       107.5895948941626
       2153.153153153153       249.9535397384519       108.2702892753925
       2154.654654654655       252.1623829036857       108.9675775002032
       2156.156156156156       254.4059094463186       109.6819047043628
       2157.657657657658       256.6850603038149       110.4137323472245
       2159.159159159159       259.0008113559387       111.1635389813486
       2160.660660660661       261.3541750841489       111.9318210661843
       2162.162162162163        263.746202326793        112.719093828783
       2163.663663663664       266.1779841366239       113.5258921747538
       2165.165165165165       268.6506537477017       114.3527716529224
       2166.666666666667       271.1653886592482       115.2003094774272
       2168.168168168168       273.7234128447241       116.0691056112821
        2169.66966966967       276.3259990949354       116.9597839157844
       2171.171171171171       278.9744715048395       117.8729933704796
       2172.672672672673       281.6702081144385         118.80940936879
       2174.174174174174       284.4146437150195       119.7697350948598
       2175.675675675676       287.2092728329637       120.7547029876255
       2177.177177177177       290.0556529044618       121.7650762986228
       2178.678678678679       292.9554076554713        122.801650750632
        2180.18018018018        295.910230702663       123.8652563048665
       2181.681681681682       298.9218893924057       124.9567590450882
       2183.183183183183       301.9922288963753       126.0770631877933
       2184.684684684685        305.123176584078       127.2271132284364
       2186.186186186186       308.3167466944025       128.4078962345608
       2187.687687687688       311.5750453303997       129.6204442977246
       2189.189189189189       314.9002758036849       130.8658371572193
       2190.690690690691       318.2947443574496       132.1452050097954
       2192.192192192192       321.7608662997521        133.459731520993
       2193.693693693694       325.3011725819204       134.8106570551775
       2195.195195195195       328.9183168602244       136.1992821430501
       2196.696696696697       332.6150830828318       137.6269712072921
       2198.198198198198       336.3943936483114       139.0951565690616
         2199.6996996997       340.2593181865291       140.6053427603906
       2201.201201201201       344.2130830182917       142.1591111700942
       2202.702702702702       348.2590813556122       143.7581250537412
       2204.204204204204       352.4008843114688       145.4041349414122
       2205.705705705705       356.6422527949159       147.0989844806454
       2207.207207207207       360.9871503759836       148.8446167560232
       2208.708708708709       365.4397572139187       150.6430811314166
        2210.21021021021        370.004485152919       152.4965406661125
       2211.711711711712       374.6859941012623       154.4072801617687
       2213.213213213213       379.4892098231153       156.3777149038174
       2214.714714714715       384.4193432874626       158.4104001682847
       2216.216216216216       389.4819117356005       160.5080415734556
       2217.717717717718       394.6827616482156       162.6735063653837
       2219.219219219219       400.0280938151539       164.9098357370865
       2220.720720720721       405.5244907361967       167.2202582937261
       2222.222222222222       411.1789466098426       169.6082047901757
       2223.723723723724       416.9989002003506       172.0773242836283
       2225.225225225225       422.9922709106702       174.6315018624297
       2226.726726726727       429.1674984326452       177.2748781337338
       2228.228228228228       435.5335863955755       180.0118706770639
        2229.72972972973       442.1001504921658       182.8471976993379
       2231.231231231232       448.8774716272895       185.7859041596056
       2232.732732732733       455.8765547127949       188.8333906699708
       2234.234234234234       463.1091938210143       191.9954455231692
       2235.735735735735       470.5880445148858       195.2782802490843
       2237.237237237237       478.3267042948543       198.6885691625043
       2238.738738738739       486.3398022462069       202.2334934351007
        2240.24024024024       494.6430991394225       205.9207903076503
       2241.741741741742        503.253599434349       209.7588081560185
       2243.243243243243       512.1896768746286       213.7565682402824
       2244.744744744745       521.4712156370039       217.9238341032582
       2246.246246246246       531.1197693318785       222.2711897478172
       2247.747747747748       541.1587405473749       226.8101279171017
       2249.249249249249       551.6135841036684       231.5531500351294
       2250.750750750751       562.5120377546774       236.5138796458088
       2252.252252252252       573.8843847634427       241.7071915273493
       2253.753753753754       585.7637536122451        247.149359069655
       2255.255255255255       598.1864611258139       252.8582230025909
       2256.756756756757       611.1924065285026       258.8533851742495
       2258.258258258258       624.8255254846946        265.156431829904
        2259.75975975976       639.1343150557485       271.7911917692659
       2261.261261261261       654.1724428472514       278.7840359105683
       2262.762762762763       669.9994565370661       286.1642262248025
       2264.264264264264        686.681613634839       293.9643238035889
       2265.765765765766        704.292855940749        302.220668095195
       2267.267267267267       722.9159590328729       310.9739422263189
       2268.768768768768       742.6438946040913       320.2698430118671
        2270.27027027027       763.5814531064061       330.1598789952532
       2271.771771771771       785.8471866544688       340.7023260067305
       2273.273273273273       809.5757484572615       351.9633777533015
       2274.774774774775       834.9207265391635       364.0185395246681
       2276.276276276276        862.058098063501       376.9543271435691
       2277.777777777778       891.1904688639211       390.8703521230956
       2279.279279279279        922.552314651557       405.8818995029887
       2280.780780780781       956.4165113694526        422.123139760768
       2282.282282282282       993.1025404878411       439.7511645547013
       2283.783783783784       1032.986892881498       458.9511038575073
       2285.285285285285       1076.516390777132       479.9426783697174
       2286.786786786787       1124.225429556814       502.9886799534799
       2288.288288288288       1176.758554532892       528.4060761292891
        2289.78978978979       1234.900403432415        556.580737480265
       2291.291291291291       1299.615979567958       587.9872463268164
       2292.792792792793       1372.105667945031       623.2159568952844
       2294.294294294294       1453.881700218545       663.0106053735864
       2295.795795795796       1546.876502690738       708.3216020521407
       2297.297297297298       1653.599595893439       760.3832041992646
       2298.798798798799       1777.370477506815       820.8280623525908
         2300.3003003003       1922.674188865301       891.8621101841358
       2301.801801801802       2095.722225720444       976.5404557238336
       2303.303303303303        2305.37188395934       1079.219573706381
       2304.804804804805       2564.703118497297       1206.332904779807
       2306.306306306306       2893.875791870068       1367.796231974551
       2307.807807807808        3325.67009519023         1579.7328124189
       2309.309309309309       3917.195267885332       1870.232471770642
       2310.810810810811       4777.603862590897       2292.983246617568
       2312.312312312312       6144.868714170814       2965.035194267435
       2313.813813813814       8655.366321216065       4199.398694817865
       2315.315315315315       14777.76195129661        7210.32060943952
       2316.816816816817       52349.46121364513       25690.01250859337
       2318.318318318318        33106.7863613148       16343.29142532788
        2319.81981981982       12453.73880045793        6185.27959357496
       2321.321321321321       7620.764352915096       3808.593209573082
       2322.822822822823       5463.688675779029       2748.089175037022
       2324.324324324324       4241.389533586215       2147.372824779121
       2325.825825825826       3454.016180208709       1760.586021430469
       2327.327327327327       2904.161649841601       1490.631806477609
       2328.828828828829       2498.167353668902       1291.443331727779
        2330.33033033033       2185.879155882107        1138.35206092421
       2331.831831831832       1938.013683541079       1016.955084761156
       2333.333333333333       1736.323078100037       918.2775275594116
       2334.834834834835       1568.842120457426       836.4347915654926
       2336.336336336336       1427.396566049659       767.4070113519238
       2337.837837837838       1306.209712476442       708.3536926636958
       2339.339339339339        1201.08098658203       657.2097117679717
       2340.840840840841        1108.87998476807       612.4364813971365
       2342.342342342342       1027.222937895735       572.8628538160318
       2343.843843843844       954.2589604748126        537.580035595111
       2345.345345345345       888.5246046266874       505.8701174821044
       2346.846846846847       828.8420591481209       477.1560990663097
       2348.348348348348       774.2457394111801       450.9659196760776
        2349.84984984985       723.9273751490608       426.9056540133295
       2351.351351351351       677.1926850410298       404.6385167294767
       2352.852852852853       633.4240644165686       383.8670164411599
       2354.354354354355       592.0434174438612       364.3155386783049
       2355.855855855856       552.4662122194133        345.709338401878
       2357.357357357358       514.0275900333196       327.7414396959397
       2358.858858858859       475.8257949049529       310.0032843280636
        2360.36036036036       436.2698269117851          291.7851132172
       2361.861861861862       390.9080252844604        271.117468306453
       2363.363363363364       328.4474212375897       242.6953678577761
       2364.864864864865       323.3992747154534       239.1086596597425
       2366.366366366366       318.5876332597489       235.6897281806443
       2367.867867867868       313.9947046323379       232.4257670514135
       2369.369369369369       309.6045108643375       229.3052743969721
       2370.870870870871       305.4026571781495       226.3178864715784
       2372.372372372372       301.3761358839358       223.4542364849237
       2373.873873873874       297.5131591625526       220.7058342321374
       2375.375375375375       293.8030158377803       218.0649629992261
       2376.876876876877       290.2359481742148       215.5245908882184
       2378.378378378378       286.8030454741149       213.0782942374047
        2379.87987987988       283.4961518318004       210.7201912338437
       2381.381381381381       280.3077858720897       208.4448841524509
       2382.882882882883       277.2310706754183       206.2474089270544
       2384.384384384384       274.2596723961901       204.1231909776922
       2385.885885885886       271.3877463280365       202.0680063965616
       2387.387387387387       268.6098893713286       200.0779477402354
       2388.888888888889       265.9210980237857       198.1493937950142
        2390.39039039039        263.316731151416       196.2789827805047
       2391.891891891892       260.7924769099721       194.4635885378894
       2393.393393393393       258.3443232808729       192.7002993168534
       2394.894894894895       255.9685317639008       190.9863988315643
       2396.396396396396        253.661613834543       189.3193493033342
       2397.897897897898       251.4203098289909       187.6967762472437
       2399.399399399399       249.2415699663149       186.1164547935348
       2400.900900900901       247.1225372566946        184.576297362868
       2402.402402402402       245.0605320780257       183.0743425386248
       2403.903903903904       243.0530382316791       181.6087449999104
       2405.405405405405       241.0976903125181       180.1777663963794
       2406.906906906907       239.1922622491165       178.7797670610445
       2408.408408408408       237.3346568880177       177.4131984700217
        2409.90990990991       235.5228965113049       176.0765963693139
       2411.411411411411        233.755114190046       174.7685744982286
       2412.912912912913       232.0295458877462       173.4878188473584
       2414.414414414414       230.3445232379001       172.2330823961642
       2415.915915915916         228.69846692846       171.0031802814638
       2417.417417417417       227.0898806336424       169.7969853535558
       2418.918918918919       225.5173454400736       168.6134240813975
       2420.420420420421        223.979514720118       167.4514727724154
       2421.921921921922       222.4751094103076         166.31015407613
       2423.423423423424        221.002913657255       165.1885337439209
       2424.924924924925       219.5617707973789       164.0857176200337
       2426.426426426427       218.1505796402445       163.0008488413653
       2427.927927927928       216.7682910283783       161.9331052256554
        2429.42942942943       215.4139046491348       160.8816968296023
       2430.930930930931       214.0864660766011       159.8458636600249
       2432.432432432433       212.7850640236545         158.82487352262
       2433.933933933934       211.5088277861711       157.8180199940569
       2435.435435435435        210.256924863092       156.8246205042604
       2436.936936936937       209.0285587375169       155.8440145165837
       2438.438438438438       207.8229668053618       154.8755617943492
        2439.93993993994       206.6394184392767       153.9186407428636
       2441.441441441441       205.4772131765786       152.9726468164832
       2442.942942942943       204.3356790209091       152.0369909807021
       2444.444444444444       203.2141708481315       151.1110982194586
       2445.945945945946       202.1120689077249       150.1944060779714
       2447.447447447447       201.0287774115893       149.2863632314351
       2448.948948948949       199.9637232027166       148.3864280697232
        2450.45045045045       198.9163544966919       147.4940672879819
       2451.951951951952       197.8861396893761       146.6087544725089
       2453.453453453453       196.8725662244926       145.7299686707109
       2454.954954954955       195.8751395150823       144.8571929330363
       2456.456456456456       194.8933819130136       143.9899128137152
       2457.957957957958       193.9268317208515       143.1276148157473
        2459.45945945946       192.9750422404347        142.269784763841
       2460.960960960961       192.0375808524754       141.4159060868708
       2462.462462462463        191.114028121362       140.5654579887923
       2463.963963963964       190.2039769190885        139.717913483664
       2465.465465465466       189.3070315618605       138.8727372664217
       2466.966966966967       188.4228069523897       138.0293833860804
       2468.468468468468       187.5509277201457       137.1872926818403
        2469.96996996997       186.6910273508799       136.3458899349329
       2471.471471471471       185.8427472954342       135.5045806793824
       2472.972972972973       185.0057360462046       134.6627476027933
       2474.474474474474       184.1796481674586       133.8197464529371
       2475.975975975976       183.3641432628926       132.9749013463879
       2477.477477477477        182.558884860143        132.127499350347
       2478.978978978979       181.7635391871496       131.2767841762929
       2480.480480480481        180.977773808908       130.4219487816006
       2481.981981981982        180.201256084668        129.562126619152
       2483.483483483484       179.4336513942546       128.6963812001506
       2484.984984984985       178.6746210667144       127.8236935343426
       2486.486486486487       177.9238199232245       126.9429468738877
       2487.987987987988        177.180893316574       126.0529079959658
        2489.48948948949       176.4454735076674       125.1522039905172
       2490.990990990991       175.7171751593432       124.2392931354678
       2492.492492492493       174.9955896398607       123.3124278829458
       2493.993993993994       174.2802776971723       122.3696071502825
       2495.495495495496       173.5707598649395       121.4085138498996
       2496.996996996997       172.8665036481282        120.426431631111
       2498.498498498499       172.1669060321691       119.4201316659676
                    2500       171.4712690222174       118.3857151153602
       2501.501501501501       170.7787644742145       117.3183879894199
       2503.003003003003       170.0883818760158       116.2121291150688
       2504.504504504504       169.3988477981666       115.0591817133474
       2506.006006006006       168.7084957677836       113.8492384162149
       2507.507507507507       168.0150436197066       112.5680580842169
       2509.009009009009       167.3151833696823       111.1949392160738
       2510.510510510511       166.6037472360499       109.6976263558194
       2512.012012012012       165.8717552382775       108.0204912410969
       2513.513513513513        165.100710132632       106.0503170074855
       2515.015015015015       164.2369992409263       103.4643446555549
       2516.516516516517        161.890571555035       97.91331744564076
       2518.018018018018       159.9620314607766       96.95112862413283
        2519.51951951952        158.657819418125       96.36428197994822
       2521.021021021021       157.5577080391294       95.89938838048998
       2522.522522522522       156.5721665714633        95.5026154310881
       2524.024024024024        155.663426571503       95.15131262768264
       2525.525525525526       154.8112481869094       94.83337383536575
       2527.027027027027       154.0032518094516        94.5414148912562
       2528.528528528529       153.2311903289321       94.27053091994786
        2530.03003003003       152.4892288073426       94.01726234516559
       2531.531531531532        151.773049411905       93.77905742680332
       2533.033033033033       151.0793436124715       93.55396762712901
       2534.534534534534       150.4055045038082       93.34046320715323
       2536.036036036036       149.7494304698268       93.13731566604461
       2537.537537537537       149.1093945294428       92.94351958345636
       2539.039039039039       148.4839543203699       92.75823882338379
       2540.540540540541       147.8718882423071       92.58076840878796
       2542.042042042042       147.2721490128621       92.41050681988699
       2543.543543543544       146.6838291515358       92.24693542780288
       2545.045045045045       146.1061348404735       92.08960293564294
       2546.546546546546       145.5383657975537       91.93811341110046
       2548.048048048048        144.979899548593       91.79211694506446
       2549.549549549549       144.4301789738704       91.65130226345643
       2551.051051051051       143.8887023294239       91.51539081432972
       2552.552552552553       143.3550151648387       91.38413198474521
       2554.054054054054       142.8287037126681       91.25729919374582
       2555.555555555556       142.3093894328886       91.13468667250699
       2557.057057057057       141.7967244733907       91.01610678913143
       2558.558558558559       141.2903878639258       90.90138780927076
        2560.06006006006       140.7900823025144       90.79037200858846
       2561.561561561562       140.2955314243241       90.68291407159512
       2563.063063063063       139.8064774664145       90.57887972533308
       2564.564564564565       139.3226792595727       90.47814456702496
       2566.066066066066       138.8439104921693        90.3805930529717
       2567.567567567567       138.3699582016227       90.28611762233191
       2569.069069069069       137.9006214573877       90.19461793437797
       2570.570570570571       137.4357102059665       90.10600020174257
       2572.072072072072        136.975044253665       90.02017660527369
       2573.573573573573       136.5184523670115       89.93706477862162
       2575.075075075075       136.0657714741128        89.8565873526632
       2576.576576576576       135.6168459529671       89.77867155151536
       2578.078078078078       135.1715269949771       89.70324883319839
       2579.579579579579         134.72967203373       89.63025456909941
       2581.081081081081       134.2911442306198       89.55962775728743
       2582.582582582583       133.8558120101337       89.49131076545399
       2584.084084084084       133.4235486386549       89.42524909988887
       2585.585585585586       132.9942318415064        89.3613911973992
       2587.087087087087       132.5677434536834       89.29968823752041
       2588.588588588588       132.1439691003355       89.24009397272752
        2590.09009009009       131.7227979035742       89.18256457466549
       2591.591591591592       131.3041222126222       89.12705849467423
       2593.093093093093       130.8878373546959       89.07353633711229
       2594.594594594595       130.4738414043254       89.02196074416926
       2596.096096096096        130.062034969098       88.97229629102276
       2597.597597597598       129.6523209900364       88.92450939033478
       2599.099099099099       129.2446045550332       88.87856820520854


==> anc/Fig2_right_DR.txt <==
# Fig. 2, right panel: free-space scattering amplitudes
# Scheme: dimensional regularization (DR)
#                                  black solid              red dashed
#          sqrt(s) [MeV]                  |T_DK|              |T_Ds_eta|
                    2000       91.66077575258429       63.37328982422738
       2001.501501501501          92.15136387905       63.32742961723943
       2003.003003003003       92.64462320913005       63.28281892494581
       2004.504504504505        93.1406125638357       63.23949562006722
       2006.006006006006       93.63939167534657       63.19749818860086
       2007.507507507507       94.14102121002284       63.15686574297398
       2009.009009009009       94.64556279204551       63.11763803556882
        2010.51051051051       95.15307902770257       63.07985547261816
       2012.012012012012       95.66363353038062       63.04355912849353
       2013.513513513514       96.17729094623908        63.0087907603946
       2015.015015015015       96.69411698062885       62.97559282345549
       2016.516516516517       97.21417842525923       62.94400848628586
       2018.018018018018       97.73754318615269       62.91408164695956
        2019.51951951952       98.26428031240603       62.88585694946506
       2021.021021021021       98.79446002579114       62.85937980063859
       2022.522522522523       99.32815375122972       62.83469638759765
       2024.024024024024       99.86543414815944       62.81185369568761
       2025.525525525526       100.4063751428542       62.79089952696647
       2027.027027027027       100.9510519616873       62.77188251924477
       2028.528528528529       101.4995411654118       62.75485216570314
        2030.03003003003       102.0519206844828       62.73985883510265
       2031.531531531532       102.6082698554513        62.7269537926216
       2033.033033033033       103.1686694584859       62.71618922133186
       2034.534534534535        103.733201756042        62.7076182443446
       2036.036036036036       104.3019505327475       62.70129494764771
       2037.537537537537       104.8750011365359       62.69727440366566
       2039.039039039039       105.4524405210685       62.69561269556215
        2040.54054054054       106.0343572895163       62.69636694232444
       2042.042042042042       106.6208417397247       62.69959532464974
       2043.543543543543       107.2119859108428       62.70535711167012
       2045.045045045045       107.8078836314569       62.71371268855076
       2046.546546546547       108.4086305692855       62.72472358498814
       2048.048048048048       109.0143242825091       62.73845250465261
        2049.54954954955       109.6250642727917       62.75496335560639
       2051.051051051051       110.2409520400498       62.77432128174323
       2052.552552552553       110.8620911390716       62.79659269527842
       2054.054054054054       111.4885872380162       62.82184531034589
       2055.555555555556       112.1205481789095       62.85014817773776
       2057.057057057057       112.7580840401754        62.8815717208388
       2058.558558558559       113.4013072013415       62.91618777279684
        2060.06006006006       114.0503324099386        62.9540696149917
       2061.561561561562         114.70527685075       62.99529201684625
       2063.063063063063       115.3662602174583       63.03993127703998
       2064.564564564565       116.0334047868261       63.08806526618598
       2066.066066066066       116.7068354954801       63.13977347102723
       2067.567567567567       117.3866800194483       63.19513704022388
       2069.069069069069       118.0730688565345       63.25423883179244
        2070.57057057057       118.7661354116573       63.31716346227508
       2072.072072072072       119.4660160853077       63.38399735770493
       2073.573573573573       120.1728503652112       63.45482880645391
       2075.075075075075       120.8867809213827       63.52974801404106
       2076.576576576576        121.607953704681       63.60884715998774
       2078.078078078078       122.3365180490503       63.69222045681192
       2079.579579579579        123.072626777586       63.77996421125285
       2081.081081081081       123.8164363126112       63.87217688783156
       2082.582582582583       124.5681067899316       63.96895917484923
       2084.084084084084       125.3278021774666       64.07041405293079
       2085.585585585586       126.0956903984501       64.17664686623851
       2087.087087087087       126.8719434594072       64.28776539646753
       2088.588588588588       127.6567375831309       64.40387993976175
        2090.09009009009       128.4502533468887       64.52510338667628
       2091.591591591592       129.2526758260897       64.65155130533947
       2093.093093093093       130.0641947437015        64.7833420279526
       2094.594594594595       130.8850046256412       64.92059674079863
       2096.096096096096       131.7153049624669       65.06343957791445
       2097.597597597598       132.5553003776368       65.21199771861696
       2099.099099099099       133.4052008026738       65.36640148905538
       2100.600600600601        134.265221659571       65.52678446799086
       2102.102102102102       135.1355840507691       65.69328359701532
       2103.603603603603       136.0165149570892        65.8660392954249
       2105.105105105105       136.9082474440453       66.04519557997217
       2106.606606606607       137.8110208768872       66.23090018975491
       2108.108108108108       138.7250811448731       66.42330471649171
        2109.60960960961       139.6506808952153       66.62256474045468
       2111.111111111111       140.5880797771751       66.82883997235739
       2112.612612612613       141.5375446968692       67.04229440149615
       2114.114114114114       142.4993500832837       67.26309645047853
       2115.615615615616        143.473778166138       67.49141913686769
       2117.117117117117       144.4611192661728       67.72744024212561
       2118.618618618619        145.461672098549       67.97134248822432
        2120.12012012012       146.4757440900508       68.22331372234416
       2121.621621621622       147.5036517107956       68.48354711009846
       2123.123123123123       148.5457208213085       68.75224133773301
       2124.624624624625       149.6022870357281       69.02960082379907
       2126.126126126126       150.6736961020668       69.31583594083018
       2127.627627627628        151.760304300458       69.61116324755592
       2129.129129129129       152.8624788604001       69.91580573226665
       2130.630630630631        153.980598398066       70.22999306793579
       2132.132132132132        155.115053374794       70.55396187978826
       2133.633633633634        156.266246578018       70.88795602600948
       2135.135135135135       157.4345936258676       71.23222689237187
       2136.636636636636       158.6205234968882       71.58703370157058
       2138.138138138138       159.8244790862704       71.95264383815393
        2139.63963963964       161.0469177902366       72.32933318995259
       2141.141141141141       162.2883121202093       72.71738650700134
       2142.642642642642       163.5491503485615       73.11709777901784
       2144.144144144144       164.8299371878956       73.52877063254283
       2145.645645645645       166.1311945058652       73.95271874896822
       2147.147147147147       167.4534620777464       74.38926630473576
       2148.648648648649       168.7972983791315       74.83874843508985
        2150.15015015015       170.1632814212273       75.30151172287172
       2151.651651651652       171.5520096315114        75.7779147139357
       2153.153153153153       172.9641027825905       76.26832846091341
       2154.654654654655        174.400202972441       76.77313709713573
       2156.156156156156       175.8609756593205       77.29273844270571
       2157.657657657658       177.3471107550028       77.82754464482612
       2159.159159159159        178.859323780176        78.3779828546669
       2160.660660660661       180.3983570862019       78.94449594323143
       2162.162162162163       181.9649811477162       79.52754325886133
       2163.663663663664       183.5599959309248       80.12760142923636
       2165.165165165165       185.1842323428376       80.74516521095003
       2166.666666666667       186.8385537670657       81.38074838998307
       2168.168168168168       188.5238576923285       82.03488473666401
        2169.66966966967       190.2410774402218       82.70812901901422
       2171.171171171171       191.9911839994396       83.40105807867695
       2172.672672672673       193.7751879741796       84.11427197398179
       2174.174174174174       195.5941416551118         84.848395195094
       2175.675675675676       197.4491412220169       85.60407795660745
       2177.177177177177       199.3413290880229       86.38199757339251
       2178.678678678679       201.2718963961284       87.18285992603488
        2180.18018018018       203.2420856797483       88.00740102274507
       2181.681681681682       205.2531936999955       88.85638866522653
       2183.183183183183        207.306574473568       89.73062422667299
       2184.684684684685       209.4036425063796       90.63094455080305
       2186.186186186186       211.5458762494503       91.55822398165336
       2187.687687687688       213.7348217951233       92.51337653476259
       2189.189189189189       215.9720968333437        93.4973582213825
       2190.690690690691       218.2593948896548       94.51116953843812
       2192.192192192192       220.5984898686073       95.55585813821459
       2193.693693693694       222.9912409286389       96.63252169308838
       2195.195195195195       225.4395977169885       97.74231097213767
       2196.696696696697       227.9456059961106       98.88643314815832
       2198.198198198198       230.5114136962514       100.0661553554741
         2199.6996996997       233.1392774323064       101.2828085210333
       2201.201201201201       235.8315695272181       102.5377914935933
       2202.702702702702       238.5907855883556       103.8325754984507
       2204.204204204204       241.4195526885715       105.1687089480464
       2205.705705705705       244.3206382089328       106.5478226420974
       2207.207207207207       247.2969594065758       107.9716353945678
       2208.708708708709        250.351593778059       109.4419601289405
        2210.21021021021       253.4877902965624        110.960710487943
       2211.711711711712        256.708981610224       112.5299080091002
       2213.213213213213       260.0187972989968         114.15168992351
       2214.714714714715       263.4210782989225       115.8283176419317
       2216.216216216216       266.9198926156098       117.5621859999532
       2217.717717717718        270.519552463565       119.3558333427092
       2219.219219219219       274.2246329847916       121.2119525394845
       2220.720720720721        278.039992719246       123.1334030298789
       2222.222222222222       281.9707960215724       125.1232240160723
       2223.723723723724       286.0225376438359       127.1846489305391
       2225.225225225225        290.201069732481       129.3211213254911
       2226.726726726727       294.5126315210969       131.5363123498717
       2228.228228228228       298.9638820385506       133.8341400021516
        2229.72972972973       303.5619361962751       136.2187903731974
       2231.231231231232       308.3144046693655       138.6947411234889
       2232.732732732733        313.229438045611       141.2667874739565
       2234.234234234234       318.3157757852596        143.940071030186
       2235.735735735735       323.5828006149418       146.7201118072717
       2237.237237237237       329.0405990732099        149.612843877905
       2238.738738738739       334.7000290354251       152.6246551313473
        2240.24024024024       340.5727951757974       155.7624317075206
       2241.741741741742       346.6715334772684       159.0336077605361
       2243.243243243243       353.0099060816891       162.4462213130332
       2244.744744744745       359.6027079878695       166.0089770894899
       2246.246246246246       366.4659873617912       169.7313173678805
       2247.747747747748       373.6171815301506       173.6235020698616
       2249.249249249249       381.0752710967132       177.6966995266498
       2250.750750750751       388.8609550644192       181.9630896190558
       2252.252252252252       396.9968503828482       186.4359813062784
       2253.753753753754       405.5077199918559       191.1299469417797
       2255.255255255255       414.4207342270662       196.0609762428183
       2256.756756756757        423.765771425743       201.2466533534782
       2258.258258258258       433.5757647702922       206.7063611471208
        2259.75975975976       443.8871038876617       212.4615177869966
       2261.261261261261       454.7401015662373       218.5358516495574
       2262.762762762763        466.179538254448       224.9557220718378
       2264.264264264264       478.2552999015098       231.7504950905505
       2265.765765765766       491.0231283632138       238.9529854984376
       2267.267267267267       504.5455082575444       246.5999792901555
       2268.768768768768       518.8927201293385       254.7328540898195
        2270.27027027027       534.1440974914054       263.3983196941109
       2271.771771771771        550.389535333329       272.6493067704617
       2273.273273273273       567.7313108237034       282.5460394887087
       2274.774774774775       586.2862942919414       293.1573380928036
       2276.276276276276       606.1886517245613       304.5622110583523
       2277.777777777778       627.5931711796721       316.8518148457235
       2279.279279279279       650.6793879181359       330.1318842369815
       2280.780780780781       675.6567413551193       344.5257705974255
       2282.282282282282       702.7710780707434       360.1782732062832
       2283.783783783784       732.3129294710411       377.2605161758474
       2285.285285285285       764.6281560875293       395.9762197499665
       2286.786786786787       800.1317874914899       416.5698544027834
       2288.288288288288       839.3262361389351       439.3373719852473
        2289.78978978979       882.8255876331398       464.6405170016813
       2291.291291291291       931.3884718295772       492.9261935905947
       2292.792792792793       985.9632727036339       524.7531023275154
       2294.294294294294       1047.751441311903       560.8290431200323
       2295.795795795796       1118.297973944333       602.0642234680886
       2297.297297297298       1199.623701283399       649.6492012209064
       2298.798798798799        1294.42381163794       705.1718515980431
         2300.3003003003       1406.374820105778       770.7982291762293
       2301.801801801802       1540.626020568144       849.5621248469588
       2303.303303303303       1704.619169388307       945.8480128110617
       2304.804804804805         1909.5241944449       1066.236952080809
       2306.306306306306       2172.908404134649       1221.079250964334
       2307.807807807808       2524.082231820954       1427.644113332651
       2309.309309309309       3015.881022365454       1717.061321874629
       2310.810810810811       3754.192402780042       2151.718401838518
       2312.312312312312       4986.863693717944       2877.643776702391
       2313.813813813814       7461.541560672031       4335.341502220262
       2315.315315315315       14966.42706987576       8756.772994251329
       2316.816816816817       890659.0432413846       524827.0093426652
       2318.318318318318       14319.27107600927       8498.721035991959
        2319.81981981982        7175.33379150432       4289.965970377889
       2321.321321321321       4767.337460782166       2871.573190671289
       2322.822822822823       3557.831440423215       2159.320466389682
       2324.324324324324       2830.051412800985       1730.899399766911
       2325.825825825826       2343.768452584126        1444.77043921924
       2327.327327327327       1995.703670676335       1240.083355900451
       2328.828828828829       1734.109657760493       1086.349683470301
        2330.33033033033       1530.193780125617       966.6056815494234
       2331.831831831832        1366.65930882431       870.6609182167311
       2333.333333333333       1232.487453757108        792.023919090409
       2334.834834834835       1120.324737719402       726.3628532285778
       2336.336336336336       1025.074585860551       670.6757311742862
       2337.837837837838       943.0917026313499       622.8157621906472
       2339.339339339339       871.6982090593954       581.2062943317321
       2340.840840840841       808.8808690226275       544.6624575211483
       2342.342342342342       753.0948481021587       512.2755848054074
       2343.843843843844         703.13252591631       483.3359771057742
       2345.345345345345       658.0332890339579       457.2798345647919
       2346.846846846847       617.0197840584864        433.651809538876
       2348.348348348348       579.4515247947431       412.0778327906946
        2349.84984984985       544.7898619198494        392.244711087193
       2351.351351351351       512.5700530398997       373.8840354495674
       2352.852852852853       482.3769061029881        356.758417022004
       2354.354354354355       453.8201595286419       340.6479826290511
       2355.855855855856        426.503605365605       325.3340264655524
       2357.357357357358       399.9749000113197       310.5732002815066
       2358.858858858859        373.618610251015       296.0433830397224
        2360.36036036036       346.3464952414213       281.1877467835069
       2361.861861861862       315.1095146519999       264.4652535668174
       2363.363363363364        271.947433415668       241.6518436829013
       2364.864864864865       267.7087184932004       238.1755812459477
       2366.366366366366        263.665330770151       234.8582198618093
       2367.867867867868       259.8028079249515       231.6876614996001
       2369.369369369369       256.1081433157609       228.6530280066271
       2370.870870870871       252.5696027856145       225.7445072629711
       2372.372372372372       249.1765688781707       222.9532223811382
       2373.873873873874        245.919407745176       220.2711199797761
       2375.375375375375       242.7893549399637        217.690874329465
       2376.876876876877       239.7784170092232       215.2058047729583
       2378.378378378378       236.8792863635206       212.8098043006382
        2379.87987987988       234.0852673595537       210.4972775428186
       2381.381381381381       231.3902118897055       208.2630867456495
       2382.882882882883       228.7884630666478       206.1025045432914
       2384.384384384384       226.2748058273006       204.0111725379669
       2385.885885885886       223.8444234732535       201.9850648617894
       2387.387387387387       221.4928593223507       200.0204560267433
       2388.888888888889       219.2159827757686       198.1138924782504
        2390.39039039039        217.009959211901       196.2621673576847
       2391.891891891892       214.8712232071321       194.4622980538702
       2393.393393393393       212.7964546573992       192.7115061856041
       2394.894894894895       210.7825574362088       191.0071997091754
       2396.396396396396       208.8266402765617        189.346956888387
       2397.897897897898       206.9259996078283       187.7285119011699
       2399.399399399399       205.0781041154581       186.1497418878634
       2400.900900900901       203.2805808226142       184.6086552724104
       2402.402402402402       201.5312025193761       183.1033812100283
       2403.903903903904       199.8278763877812       181.6321600339065
       2405.405405405405       198.1686336903308       180.1933345896964
       2406.906906906907       196.5516204062057       178.7853423605492
       2408.408408408408       194.9750887136984       177.4067082973473
        2409.90990990991       193.4373892297066       176.0560382791681
       2411.411411411411       191.9369639277496       174.7320131378756
       2412.912912912913         190.47233966523       173.4333831884942
       2414.414414414414       189.0421222586473       172.1589632136879
       2415.915915915916       187.6449910524497       170.9076278564956
       2417.417417417417       186.2796939333296       169.6783073805749
       2418.918918918919       184.9450427470377       168.4699837615839
       2420.420420420421       183.6399090794946       167.2816870772292
       2421.921921921922        182.363220368054       166.1124921669006
       2423.423423423424       181.1139563123677        164.961515534744
       2424.924924924925       179.8911455574765       163.8279124726504
       2426.426426426427       178.6938626245514       162.7108743819114
       2427.927927927928        177.521225067168       161.6096262742699
        2429.42942942943       176.3723908331917       160.5234244348641
       2430.930930930931       175.2465558142919       159.4515542310797
       2432.432432432433       174.1429515668106       158.3933280526646
       2433.933933933934       173.0608431892375       157.3480833695841
       2435.435435435435       171.9995273429093        156.315180895145
       2436.936936936937       170.9583304037341       155.2940028427103
       2438.438438438438       169.9366067338249       154.2839512650657
        2439.93993993994       168.9337370628693       153.2844464660853
       2441.441441441441        167.949126969891       152.2949254747875
       2442.942942942943       166.9822054568259         151.31484057225
       2444.444444444444       166.0324236059583       150.3436578620491
       2445.945945945946       165.0992533138516       149.3808558750076
       2447.447447447447       164.1821860949053       148.4259241990411
       2448.948948948949       163.2807319480775       147.4783621247209
        2450.45045045045       162.3944182806897         146.53767729691
       2451.951951951952       161.5227888834976       145.6033843623665
       2453.453453453453        160.665402951458       144.6750036026254
       2454.954954954955       159.8218341447578       143.7520595406117
       2456.456456456456        158.991669684774       142.8340795084261
       2457.957957957958       158.1745094796397       141.9205921623928
        2459.45945945946       157.3699652740204       141.0111259298182
       2460.960960960961       156.5776598175474       140.1052073698436
       2462.462462462463       155.7972260460912       139.2023594282682
       2463.963963963964       155.0283062696626       138.3020995630648
       2465.465465465466       154.2705513601925       137.4039377134685
       2466.966966966967        153.523619931732       136.5073740807624
       2468.468468468468       152.7871775046616        135.611896682932
        2469.96996996997       152.0608956443016       134.7169786380412
       2471.471471471471       151.3444510627334       133.8220751219079
       2472.972972972973       150.6375246706419       132.9266199340852
       2474.474474474474       149.9398005634033       132.0300215914344
       2475.975975975976       149.2509649222935       131.1316588498233
       2477.477477477477       148.5707048073683        130.230875530384
       2478.978978978979       147.8987068129086       129.3269744955292
       2480.480480480481       147.2346555488915       128.4192105791031
       2481.981981981982       146.5782319020739       127.5067822211017
       2483.483483483484       145.9291110170695       126.5888214854785
       2484.984984984985        145.286959919893       125.6643820424108
       2486.486486486487       144.6514346819116       124.7324245637016
       2487.987987987988       144.0221769880501        123.791798796066
        2489.48948948949       143.3988099250368       122.8412213184459
       2490.990990990991       142.7809327366074       121.8792476197873
       2492.492492492493       142.1681141921087       120.9042365955564
       2493.993993993994       141.5598840653921        119.914304762075
       2495.495495495496       140.9557219932894       118.9072662740586
       2496.996996996997        140.355042627756       117.8805529407602
       2498.498498498499       139.7571754254968       116.8311054082826
                    2500       139.1613364731943       115.7552216653635
       2501.501501501501        138.566588118595       114.6483404242881
       2503.003003003003       137.9717792511162       113.5047214908601
       2504.504504504504       137.3754535365424       112.3169560831483
       2506.006006006006       136.7757017581405       111.0751814908058
       2507.507507507507       136.1699101902902       109.7657475252359
       2509.009009009009       135.5542989990789       108.3687793546342
       2510.510510510511        134.922987513233       106.8532616922716
       2512.012012012012       134.2658152677515       105.1656265924169
       2513.513513513513       133.5620029725525       103.1966974415857
       2515.015015015015        132.751846844634        100.634801661472
       2516.516516516517       130.9906693184563        95.4700440602796
       2518.018018018018       129.9372660244798       94.84957975609748
        2519.51951951952       129.1857318202012       94.44683778104083
       2521.021021021021       128.5348607907686       94.11552150137113
       2522.522522522522        127.941628805704       93.82442553759283
       2524.024024024024       127.3878206383494       93.56037091434666
       2525.525525525526       126.8636367763963       93.31628655967067
       2527.027027027027       126.3630580638605       93.08784194728565
       2528.528528528529       125.8820564230632       92.87214828272553
        2530.03003003003        125.417768172229       92.66715888553891
       2531.531531531532       124.9680634169825       92.47135709611278
       2533.033033033033       124.5313014668108       92.28357914593664
       2534.534534534534       124.1061824664735        92.1029067922976
       2536.036036036036       123.6916526045778       91.92859877848878
       2537.537537537537        123.286840955646       91.76004520424118
       2539.039039039039       122.8910159115748       91.59673607516827
       2540.540540540541       122.5035542344956       91.43823898226071
       2542.042042042042       122.1239185186038       91.28418286057834
       2543.543543543544        121.751640417628       91.13424591362546
       2545.045045045045       121.3863079251689        90.9881464641165
       2546.546546546546       121.0275555667335       90.84563590583326
       2548.048048048048       120.6750567242855       90.70649319333135
       2549.549549549549       120.3285175496461       90.57052047669923
       2551.051051051051       119.9876720799963       90.43753960207985
       2552.552552552553       119.6522782755548       90.30738927590703
       2554.054054054054       119.3221147736179       90.17992274437694
       2555.555555555556       118.9969782054747       90.05500587748055
       2557.057057057057       118.6766809602418       89.93251557403117
       2558.558558558559       118.3610493069708       89.81233842383077
        2560.06006006006       118.0499218065141       89.69436957764714
       2561.561561561562        117.743147959662       89.57851178652015
       2563.063063063063       117.4405870494049       89.46467458007875
       2564.564564564565       117.1421071438204       89.35277355979538
       2566.066066066066       116.8475842327449       89.24272978789264
       2567.567567567567       116.5569014765644       89.13446925634689
       2569.069069069069       116.2699485495066       89.02792242334742
       2570.570570570571       115.9866210630246       88.92302380687671
       2572.072072072072       115.7068200574001       88.81971162689896
       2573.573573573573        115.430451551741       88.71792748912591
       2575.075075075075        115.157426144185        88.6176161044893
       2576.576576576576       114.8876586554614       88.51872503942676
       2578.078078078078        114.621067810044       88.42120449285575
       2579.579579579579       114.3575759500277       88.32500709635438
       2581.081081081081        114.097108777594       88.23008773460246
       2582.582582582583       113.8395951225391       88.13640338355985
       2584.084084084084       113.5849667318526       88.04391296423809
       2585.585585585586       113.3331580787517       87.95257721021416
       2587.087087087087       113.0841061889394       87.86235854729811
       2588.588588588588       112.8377504821533       87.77322098397615
        2590.09009009009       112.5940326273278       87.68513001144007
       2591.591591591592       112.3528964099063       87.59805251215965
       2593.093093093093       112.1142876100296        87.5119566760947
       2594.594594594595       111.8781538904807       87.42681192375312
       2596.096096096096       111.6444446934046       87.34258883539673
       2597.597597597598       111.4131111449366       87.25925908578326
       2599.099099099099       111.1841059669767       87.17679538390368


==> anc/Fig3_bottom_left_DR.txt <==
# Fig. 3, lower left panel: Re G_DK (solid) and Im G_DK (dashed)
# Scheme: DR; density: rho_0; energy and temperature in MeV
#                                       T=0 MeV                                          T=50 MeV                                         T=100 MeV                                         T=150 MeV                         
#        sqrt(s) [MeV]                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK
     2000.000000000000  -2.0938732394774830e-04   3.5924449385207069e-13  -2.3437881915247278e-04   3.5863301526413381e-13  -2.1113708600077239e-04   3.3328661482218916e-13  -1.9745506636342888e-04   1.8863135411382624e-13
     2001.501501501501  -2.2152886793444840e-04   3.5900704638685405e-13  -2.4728821029514135e-04   3.5839623352496460e-13  -2.2416521242697891e-04   3.3315857074921562e-13  -2.1033993454478740e-04   1.8916763075827100e-13
     2003.003003003003  -2.3373028549170355e-04   3.5876470444252849e-13  -2.6031489158964412e-04   3.5815455259950787e-13  -2.3734555270433469e-04   3.3302465801296038e-13  -2.2337154093663250e-04   1.8969295669247076e-13
     2004.504504504505  -2.4599277148856704e-04   3.5853285797909104e-13  -2.7347782664191469e-04   3.5792336260640355e-13  -2.5071346352991872e-04   3.3290028940669861e-13  -2.3658464198134934e-04   1.9022282848207486e-13
     2006.006006006006  -2.5831946282250050e-04  -3.9042242086462316e-10  -2.8679929767221426e-04  -1.5471353457005192e-08  -2.6431018313809802e-04  -3.1496081552384181e-08  -2.5001971396516648e-04  -3.1285682133215840e-08
     2007.507507507507  -2.7071644458160011e-04  -4.7468533802543772e-09  -3.0025361348374980e-04  -1.8838388196528705e-07  -2.7807872270447695e-04  -3.8149820032805571e-07  -2.6361942697917542e-04  -3.7894710178453532e-07
     2009.009009009009  -2.8318519809538323e-04  -1.3994126294957113e-08  -3.1380747384116415e-04  -5.5525512748389601e-07  -2.9194795980945986e-04  -1.1226671340070023e-06  -2.7731268385206898e-04  -1.1158042130723170e-06
     2010.510510510510  -2.9572864235456655e-04  -2.1608953543025983e-08  -3.2741976835673546e-04  -8.6423455182133354e-07  -3.0583125451273804e-04  -1.7283076536406389e-06  -2.9101270691397831e-04  -1.7139149728359901e-06
     2012.012012012012  -3.0834597526652749e-04  -3.1322045119926464e-08  -3.4111011916839449e-04  -1.2611933647811746e-06  -3.1976795141654005e-04  -2.4983669204225118e-06  -3.0475884742796311e-04  -2.4728806103521534e-06
     2013.513513513514  -3.2103576624342581e-04  -4.2951211771636073e-08  -3.5487187545926962e-04  -1.7400091645001029e-06  -3.3374277406785077e-04  -3.4173216744786210e-06  -3.1853593651497343e-04  -3.3766754563055397e-06
     2015.015015015015  -3.3379670889202117e-04  -5.6064173705028804e-08  -3.6870034087432011e-04  -2.2849024135150139e-06  -3.4774437535583938e-04  -4.4496498018262555e-06  -3.3233272039471921e-04  -4.3891786013199930e-06
     2016.516516516517  -3.4662777669226992e-04  -7.0007097026680102e-08  -3.8259508890679523e-04  -2.8717138571246351e-06  -3.6177032695545292e-04  -5.5418753472315329e-06  -3.4614692540896005e-04  -5.4560726038945312e-06
     2018.018018018018  -3.5952646953792133e-04  -8.3984282943328613e-08  -3.9656526635365938e-04  -3.4705774277100569e-06  -3.7583873251813456e-04  -6.6271456283914448e-06  -3.5999700681034930e-04  -6.5094741854022559e-06
     2019.519519519520  -3.7248925059603930e-04  -1.0610572613641410e-07  -4.1060465183714086e-04  -4.3901882836554873e-06  -3.8993558257268790e-04  -8.3539926593715795e-06  -3.7386906760748383e-04  -8.2035260459442933e-06
     2021.021021021021  -3.8551569086268944e-04  -1.2020990579110997e-07  -4.2472046014298531e-04  -5.0174676584331024e-06  -4.0407608015078896e-04  -9.4215641706805486e-06  -3.8777879628264797e-04  -9.2241321186555410e-06
     2022.522522522523  -3.9860608488291637e-04  -1.4030051414665427e-07  -4.3888650831962629e-04  -5.8842433463032927e-06  -4.1820401635803725e-04  -1.0952670724702888e-05  -4.0166959633015594e-04  -1.0704934208273414e-05
     2024.024024024024  -4.1175936378264229e-04  -1.5876672885930804e-07  -4.5315707611839830e-04  -6.7023140775951782e-06  -4.3243444442634077e-04  -1.2333783373755069e-05  -4.1565834143656799e-04  -1.2025549215730421e-05
     2025.525525525526  -4.2497412140191679e-04  -1.8261458226343505e-07  -4.6753190976771557e-04  -7.7368827874661357e-06  -4.4676719456832503e-04  -1.4125210588295872e-05  -4.2974575833168243e-04  -1.3752515629207717e-05
     2027.027027027027  -4.3825782134020749e-04  -2.1231819656303713e-07  -4.8183860315210015e-04  -9.0019210066505183e-06  -4.6083357794937684e-04  -1.6359090092540525e-05  -4.4355864799790353e-04  -1.5919914619219016e-05
     2028.528528528529  -4.5160762910327005e-04  -2.1784758700356285e-07  -4.9627841625564991e-04  -9.3657185849020101e-06  -4.7506126766426937e-04  -1.6609068236729540e-05  -4.5753055124697541e-04  -1.6065279933757885e-05
     2030.030030030030  -4.6502659637752842e-04  -2.5501648648569788e-07  -5.1088473434226242e-04  -1.0924483631563067e-05  -4.8952719496706725e-04  -1.9343711485728522e-05  -4.7174195353145770e-04  -1.8720718425809027e-05
     2031.531531531532  -4.7852384570703870e-04  -2.9873514133880772e-07  -5.2540617444399806e-04  -1.2712144995532799e-05  -5.0368710242517799e-04  -2.2539523851787309e-05  -4.8563748202294275e-04  -2.1850507383832719e-05
     2033.033033033033  -4.9209260588992110e-04  -3.0764274987035376e-07  -5.4015406865553844e-04  -1.3222693752239249e-05  -5.1821411154015723e-04  -2.2880924524409565e-05  -4.9990435678406737e-04  -2.2048782602308936e-05
     2034.534534534535  -5.0575153053971766e-04  -3.5925147009110118e-07  -5.5482865694490022e-04  -1.5295693067089523e-05  -5.3245677693796161e-04  -2.6567017447013416e-05  -5.1387535996309103e-04  -2.5668868749980285e-05
     2036.036036036036  -5.1948860218245735e-04  -3.7074467128322257e-07  -5.6967627910063439e-04  -1.5906178047220613e-05  -5.4695027783287307e-04  -2.6966772273295510e-05  -5.2810067210369528e-04  -2.5900997054757163e-05
     2037.537537537537  -5.3332855362866788e-04  -4.3012531337269052e-07  -5.8452090440898959e-04  -1.8246155269394277e-05  -5.6131171468750221e-04  -3.1100769376669040e-05  -5.4218485233883192e-04  -2.9973151873780244e-05
     2039.039039039039  -5.4725357084706681e-04  -4.4475784683063581e-07  -5.9945206995118405e-04  -1.8969033413438209e-05  -5.7573662805730525e-04  -3.1566075224040188e-05  -5.5633168621910473e-04  -3.0243832485712400e-05
     2040.540540540540  -5.6128331359738383e-04  -5.1159296397812865e-07  -6.1448895486271478e-04  -2.1543819551304994e-05  -5.9026863410842302e-04  -3.6073371722184661e-05  -5.7058429723324221e-04  -3.4696414458807966e-05
     2042.042042042042  -5.7541038203667481e-04  -5.3008694039716938e-07  -6.2954126830999245e-04  -2.2392431108051782e-05  -6.0470893206081050e-04  -3.6609632754259119e-05  -5.8473841237318444e-04  -3.5009069791531139e-05
     2043.543543543543  -5.8962787875341716e-04  -5.5017781548723329e-07  -6.4474523713984526e-04  -2.3268350582781425e-05  -6.1936240912630904e-04  -3.7147699246367245e-05  -5.9911085667678520e-04  -3.5321854222265083e-05
     2045.045045045045  -6.0395000477270222e-04  -6.2636465230766835e-07  -6.5999596288849184e-04  -2.6142172106848858e-05  -6.3399472120476553e-04  -4.1998471873198129e-05  -6.1345645490225461e-04  -4.0095654016312957e-05
     2046.546546546547  -6.1835217293365542e-04  -6.5088530916916016e-07  -6.7529224396910476e-04  -2.7156043763485198e-05  -6.4860833063883571e-04  -4.2612901438364117e-05  -6.2778212338777191e-04  -4.0454034580844308e-05
     2048.048048048048  -6.3285919922008633e-04  -7.3285263058894054e-07  -6.9064830561408534e-04  -3.0175234658495284e-05  -6.6322827333006201e-04  -4.7606746799710279e-05  -6.4210866404613401e-04  -4.5371904198853320e-05
     2049.549549549550  -6.4744047636493295e-04  -7.6259771356705793e-07  -7.0607015705690854e-04  -3.1336618143799506e-05  -6.7787931992572170e-04  -4.8298285018625791e-05  -6.5646699907946529e-04  -4.5776512097425544e-05
     2051.051051051051  -6.6212726646835952e-04  -8.4880826283064448e-07  -7.2151479500779932e-04  -3.4443139404777986e-05  -6.9245425035114488e-04  -5.3287484774262765e-05  -6.7074031973236143e-04  -5.0681384460864665e-05
     2052.552552552553  -6.7689463839013279e-04  -8.8449067385307717e-07  -7.3707334866144085e-04  -3.5757731973614997e-05  -7.0717520936718721e-04  -5.4055191371400704e-05  -6.8516508264086784e-04  -5.1131687247421747e-05
     2054.054054054054  -6.9176591163735285e-04  -9.7368287185570075e-07  -7.5265483029807005e-04  -3.8895513928043723e-05  -7.2182461437455235e-04  -5.8882486736223134e-05  -6.9951138019643411e-04  -5.5852273356495344e-05
     2055.555555555556  -7.0673243920482470e-04  -1.0158998390991014e-06  -7.6840302110905111e-04  -4.0365303229514202e-05  -7.3674595450528690e-04  -5.9723235729786769e-05  -7.1414194785089820e-04  -5.6346260374364124e-05
     2057.057057057057  -7.2180738015556250e-04  -1.1069314016997814e-06  -7.8406802229555273e-04  -4.3480760212806094e-05  -7.5136265527873296e-04  -6.4229523649907478e-05  -7.2844895096410914e-04  -6.0706572703326153e-05
     2058.558558558559  -7.3699517391702363e-04  -1.1562143975118070e-06  -7.9983794415318496e-04  -4.5101893488238590e-05  -7.6610733765896939e-04  -6.5137520386659555e-05  -7.4288810850412185e-04  -6.1240870531866878e-05
     2060.060060060060  -7.5229977423498288e-04  -1.2485055866590409e-06  -8.1581078203771750e-04  -4.8141135092076169e-05  -7.8121738854642383e-04  -6.9166654248547003e-05  -7.5771393253013159e-04  -6.5069067365461919e-05
     2061.561561561562  -7.6773215120095402e-04  -1.3363000692924285e-06  -8.3163139867939201e-04  -5.0955089569966708e-05  -7.9586784827708032e-04  -7.2530018933190341e-05  -7.7205003257847771e-04  -6.8180996444303400e-05
     2063.063063063063  -7.8327448912675736e-04  -1.4184994841198913e-06  -8.4757710560456152e-04  -5.3503245878246073e-05  -8.1071328502292433e-04  -7.5122857520645831e-05  -7.8659130186009346e-04  -7.0458581003894513e-05
     2064.564564564565  -7.9895834427858112e-04  -1.5234607240377372e-06  -8.6360666539027353e-04  -5.6748419567672109e-05  -8.2564745614423056e-04  -7.9176910836957468e-05  -8.0122621044318798e-04  -7.4280072271352247e-05
     2066.066066066066  -8.1474066577454855e-04  -1.6281961122843094e-06  -8.7960609075790641e-04  -5.9882450368317245e-05  -8.4042686944127529e-04  -8.2807385055900544e-05  -8.1569424019075037e-04  -7.7638200334342937e-05
     2067.567567567567  -8.3066572119141948e-04  -1.7056101622350144e-06  -8.9570125505516671e-04  -6.2016739430095126e-05  -8.5533174351089735e-04  -8.3946845547828219e-05  -8.3029511996447628e-04  -7.8313462089101568e-05
     2069.069069069069  -8.4670000001563347e-04  -1.8340451607832934e-06  -9.1193119634844916e-04  -6.5728007027628525e-05  -8.7047901439572545e-04  -8.8579612260036175e-05  -8.4515643385729830e-04  -8.2712530671099542e-05
     2070.570570570570  -8.6286876362783710e-04  -1.9795768831373589e-06  -9.2804329533363746e-04  -6.9877198018601091e-05  -8.8525677126207836e-04  -9.4127924237634520e-05  -8.5961968482620318e-04  -8.8098864383705084e-05
     2072.072072072072  -8.7916569799339410e-04  -2.0781880670826224e-06  -9.4428511130051590e-04  -7.2315026464611645e-05  -9.0027177859881564e-04  -9.5405151231560653e-05  -8.7433867140915950e-04  -8.8858719688328025e-05
     2073.573573573573  -8.9560909469502711e-04  -2.1826615767034573e-06  -9.6058618809929702e-04  -7.4801487096198531e-05  -9.1534878255029807e-04  -9.6686463370536252e-05  -8.8912307864089687e-04  -8.9619903347801493e-05
     2075.075075075075  -9.1219296362739948e-04  -2.3635509179048762e-06  -9.7683197166134150e-04  -7.9632434373806332e-05  -9.3022482729092902e-04  -1.0325583527210044e-04  -9.0369102414992000e-04  -9.6054277037867282e-05
     2076.576576576576  -9.2895235710352213e-04  -2.4847777212836204e-06  -9.9334362534370568e-04  -8.2324480269903755e-05  -9.4568165461045100e-04  -1.0463159444179891e-04  -9.1889012023981995e-04  -9.6873916960730117e-05
     2078.078078078078  -9.4586141033463291e-04  -2.6939473452771766e-06  -1.0097054341392600e-03  -8.7645140849851102e-05  -9.6070817024018307e-04  -1.1206414158880829e-04  -9.3362025915117602e-04  -1.0424119252893016e-04
     2079.579579579579  -9.6294535447326367e-04  -2.8366907784210894e-06  -1.0258711307057206e-03  -9.0556537625589316e-05  -9.7523510081413598e-04  -1.1354600103731241e-04  -9.4781263964098419e-04  -1.0512752951333211e-04
     2081.081081081081  -9.8021047793760661e-04  -2.9900837336072012e-06  -1.0425722769996986e-03  -9.3523188760562986e-05  -9.9097444216319358e-04  -1.1502890597572814e-04  -9.6332231335575190e-04  -1.0601231074104156e-04
     2082.582582582583  -9.9763978088159900e-04  -3.2447981315126751e-06  -1.0590300540245184e-03  -9.9431443927756836e-05  -1.0060977316309987e-03  -1.2332184554369232e-04  -9.7815926146573094e-04  -1.1428405031607915e-04
     2084.084084084084  -1.0152402392236690e-03  -3.4247962038792559e-06  -1.0752193153819158e-03  -1.0262511861448264e-04  -1.0205357144353743e-03  -1.2492745608213429e-04  -9.9225749075774658e-04  -1.1524773870170236e-04
     2085.585585585586  -1.0330349498388193e-03  -3.6208782637478737e-06  -1.0920637526521941e-03  -1.0588426757151383e-04  -1.0365219082249940e-03  -1.2652403230606720e-04  -1.0080442956905188e-03  -1.1620196647569466e-04
     2087.087087087087  -1.0510281744640360e-03  -3.9271107793571323e-06  -1.1085924124677429e-03  -1.1230491346814963e-04  -1.0517058442763181e-03  -1.3555079395923450e-04  -1.0229507261291693e-03  -1.2525486518587649e-04
     2088.588588588588  -1.0691952251925740e-03  -4.1598805503002322e-06  -1.1247242593950589e-03  -1.1580042369248210e-04  -1.0659178730702936e-03  -1.3728001654893322e-04  -1.0368020315418480e-03  -1.2629494760255872e-04
     2090.090090090090  -1.0876321506359744e-03  -4.4135528335037795e-06  -1.1417324556368355e-03  -1.1934485312590426e-04  -1.0822425663110976e-03  -1.3901037936003854e-04  -1.0529724891647587e-03  -1.2733409699994404e-04
     2091.591591591592  -1.1062828952665919e-03  -4.7939945497182092e-06  -1.1583082664012798e-03  -1.2619051358299307e-04  -1.0974833523231579e-03  -1.4857161091269398e-04  -1.0679473585914188e-03  -1.3696494715279486e-04
     2093.093093093093  -1.1251568195328079e-03  -5.1016347422873013e-06  -1.1743918528944065e-03  -1.2997453599707448e-04  -1.1115231254191552e-03  -1.5043895895708513e-04  -1.0816069613680721e-03  -1.3809332860646674e-04
     2094.594594594595  -1.1443175958288970e-03  -5.4387896036714769e-06  -1.1913624412000165e-03  -1.3381272729029935e-04  -1.1277299821621856e-03  -1.5230367837786168e-04  -1.0976626791049380e-03  -1.3921767220663936e-04
     2096.096096096096  -1.1637287012702304e-03  -5.9138545703688485e-06  -1.2080367933797118e-03  -1.4097431549943193e-04  -1.1432016320934834e-03  -1.6216118824778739e-04  -1.1129010286859199e-03  -1.4916006456713730e-04
     2097.597597597598  -1.1834132938558354e-03  -6.3243287534906957e-06  -1.2242491356967726e-03  -1.4504740468538311e-04  -1.1575358579359631e-03  -1.6416895147037500e-04  -1.1268893191211022e-03  -1.5037918442669008e-04
     2099.099099099099  -1.2034121892951610e-03  -6.7815216047465861e-06  -1.2408806944069807e-03  -1.4917405156307514e-04  -1.1729416320087947e-03  -1.6616741242002223e-04  -1.1420748510306878e-03  -1.5158933696798286e-04
     2100.600600600601  -1.2237502738817174e-03  -7.2913197637491437e-06  -1.2578203327137285e-03  -1.5333931028992004e-04  -1.1890886738718665e-03  -1.6816988086589221e-04  -1.1580777032990251e-03  -1.5280189825858615e-04
     2102.102102102102  -1.2444242754020855e-03  -7.9751515724935792e-06  -1.2742644535381927e-03  -1.6090781059777329e-04  -1.2040460092000813e-03  -1.7825029479081662e-04  -1.1727664878528222e-03  -1.6291762447737755e-04
     2103.603603603603  -1.2654656399638871e-03  -8.6307104185356532e-06  -1.2905741038847275e-03  -1.6530366713866151e-04  -1.2186952926070062e-03  -1.8039030546655339e-04  -1.1871269823471489e-03  -1.6422071026623146e-04
     2105.105105105105  -1.2869351977259039e-03  -9.3844581707604477e-06  -1.3076051761750798e-03  -1.6973818742372572e-04  -1.2351512822592122e-03  -1.8251736272784531e-04  -1.2034965293722755e-03  -1.6551483148492059e-04
     2106.606606606607  -1.3088502275741378e-03  -1.0355588776158204e-05  -1.3242398919778662e-03  -1.7742243307420797e-04  -1.2506565381413069e-03  -1.9247317949044502e-04  -1.2188107173814948e-03  -1.7547587315234976e-04
     2108.108108108108  -1.3312071998730212e-03  -1.1379232820940504e-05  -1.3403551711564899e-03  -1.8207151948233311e-04  -1.2648964814626102e-03  -1.9473406874621500e-04  -1.2327289807440025e-03  -1.7685915160038437e-04
     2109.609609609610  -1.3541422565368805e-03  -1.2588654987478792e-05  -1.3573385856694008e-03  -1.8675373013645458e-04  -1.2813452043860219e-03  -1.9699124607570472e-04  -1.2491150914388587e-03  -1.7823993475551538e-04
     2111.111111111111  -1.3776236867182557e-03  -1.4132916297341624e-05  -1.3739184035057961e-03  -1.9446203638989398e-04  -1.2968042569204540e-03  -2.0660901831107909e-04  -1.2643983690141429e-03  -1.8780564902832800e-04
     2112.612612612613  -1.4017473218470948e-03  -1.5907398522742972e-05  -1.3901227608959477e-03  -1.9934025755829289e-04  -1.3113833730090849e-03  -2.0898387761341400e-04  -1.2787110657125182e-03  -1.8926549804690245e-04
     2114.114114114114  -1.4265137524221360e-03  -1.8091262958648322e-05  -1.4069771300611194e-03  -2.0425622761852257e-04  -1.3276161248959621e-03  -2.1136309982401077e-04  -1.2948778206307830e-03  -1.9072812466888956e-04
     2115.615615615616  -1.4520462087803930e-03  -2.0943236043005945e-05  -1.4235616582099742e-03  -2.1189569907227595e-04  -1.3432227544083243e-03  -2.2044060249288091e-04  -1.3103504182050215e-03  -1.9966666093720144e-04
     2117.117117117117  -1.4782854584228199e-03  -2.4457987139320528e-05  -1.4398612548765931e-03  -2.1698714135166234e-04  -1.3581542757353363e-03  -2.2292840527395998e-04  -1.3250762229016599e-03  -2.0120349282550616e-04
     2118.618618618619  -1.5052295563164693e-03  -2.9019328786367057e-05  -1.4565166727565390e-03  -2.2208825285068270e-04  -1.3740274954589546e-03  -2.2539765846784653e-04  -1.3408649975491728e-03  -2.0272974006016911e-04
     2120.120120120120  -1.5327489432582621e-03  -3.5015246732204501e-05  -1.4730214381784995e-03  -2.2961110361428513e-04  -1.3895593872704926e-03  -2.3377015584916529e-04  -1.3562757662189983e-03  -2.1083567264109041e-04
     2121.621621621622  -1.5605562666431911e-03  -4.2644947406277684e-05  -1.4895261303577007e-03  -2.3485428129222351e-04  -1.4051468836448753e-03  -2.3633992969286831e-04  -1.3717600860451609e-03  -2.1243479000170138e-04
     2123.123123123123  -1.5882447380618110e-03  -5.2282225571137864e-05  -1.5061509871698994e-03  -2.4208944756747092e-04  -1.4210732741962910e-03  -2.4373862457377648e-04  -1.3876313867678851e-03  -2.1943714213935701e-04
     2124.624624624625  -1.6152968649606094e-03  -6.3734399470919082e-05  -1.5225090974784878e-03  -2.4744607681424172e-04  -1.4363781643250537e-03  -2.4638328162783230e-04  -1.4028122396921069e-03  -2.2109444326483203e-04
     2126.126126126126  -1.6413950205971060e-03  -7.6775648366414468e-05  -1.5390628000225351e-03  -2.5431350826803101e-04  -1.4522183464366714e-03  -2.5270627857784293e-04  -1.4186027282923099e-03  -2.2686714767226860e-04
     2127.627627627628  -1.6662246829820980e-03  -9.0834581818913013e-05  -1.5555769682133072e-03  -2.6074547168953292e-04  -1.4680078936651578e-03  -2.5778171621229439e-04  -1.4343448382473784e-03  -2.3122903264139041e-04
     2129.129129129129  -1.6897428018477676e-03  -1.0540402737003676e-04  -1.5720106849433598e-03  -2.6708981719650971e-04  -1.4836422420189369e-03  -2.6258782642295768e-04  -1.4499193927298838e-03  -2.3528121089134063e-04
     2130.630630630631  -1.7120963461757816e-03  -1.2016994051133986e-04  -1.5885093816833411e-03  -2.7361213953870655e-04  -1.4994735520328813e-03  -2.6776935794509284e-04  -1.4657242767918122e-03  -2.3973849998841124e-04
     2132.132132132132  -1.7333687584002351e-03  -1.3494519550200266e-04  -1.6050222459642663e-03  -2.8070754115947118e-04  -1.5154019388206104e-03  -2.7426818814629513e-04  -1.4816474316219801e-03  -2.4568005692149336e-04
     2133.633633633634  -1.7536794946576191e-03  -1.4952728335601313e-04  -1.6214242546712997e-03  -2.8639479449185700e-04  -1.5310712217521804e-03  -2.7712695044466144e-04  -1.4972824555803375e-03  -2.4749935914955703e-04
     2135.135135135135  -1.7733212281359667e-03  -1.6403243453904173e-04  -1.6378753960579764e-03  -2.9405380308565588e-04  -1.5469155897439584e-03  -2.8495203552065661e-04  -1.5131266452552508e-03  -2.5492083088216099e-04
     2136.636636636636  -1.7921070963831706e-03  -1.7805672971152065e-04  -1.6544496896657081e-03  -2.9983457828920414e-04  -1.5631088737209314e-03  -2.8788792758930389e-04  -1.5293714648547659e-03  -2.5680231783261980e-04
     2138.138138138138  -1.8104654643408729e-03  -1.9207438542654344e-04  -1.6708962622027559e-03  -3.0803286380731059e-04  -1.5790145797475383e-03  -2.9689316938049070e-04  -1.5452959122356277e-03  -2.6555656120548889e-04
     2139.639639639640  -1.8281788646897985e-03  -2.0560257359290978e-04  -1.6871373287223391e-03  -3.1390132932314276e-04  -1.5944372961830065e-03  -2.9992730919848758e-04  -1.5606833600913734e-03  -2.6752183823112514e-04
     2141.141141141141  -1.8455092642330512e-03  -2.1870112011443079e-04  -1.7038730943643274e-03  -3.1977458463734309e-04  -1.6111311708906961e-03  -3.0295865690749068e-04  -1.5775176867355392e-03  -2.6948676572746488e-04
     2142.642642642642  -1.8623827379873473e-03  -2.3185469442031607e-04  -1.7203126684952237e-03  -3.2850449076803631e-04  -1.6271211107540932e-03  -3.1309344201948505e-04  -1.5935571531294111e-03  -2.7950392445213193e-04
     2144.144144144144  -1.8790118596288099e-03  -2.4417548316216480e-04  -1.7364560381199247e-03  -3.3449561762511552e-04  -1.6423789980698541e-03  -3.1623814164372647e-04  -1.6087744744220887e-03  -2.8156467087361533e-04
     2145.645645645645  -1.8951946191801074e-03  -2.5637716313976029e-04  -1.7533834133713897e-03  -3.4047696554990136e-04  -1.6596515349869129e-03  -3.1938261340151063e-04  -1.6262917182344701e-03  -2.8362739479676348e-04
     2147.147147147147  -1.9116611712740312e-03  -2.6810081751307678e-04  -1.7698748328397705e-03  -3.4962966266563261e-04  -1.6758347983207643e-03  -3.3046253229719895e-04  -1.6425678212413130e-03  -2.9472051739173633e-04
     2148.648648648649  -1.9275039731448088e-03  -2.7959054561441180e-04  -1.7858499795443987e-03  -3.5573962740729971e-04  -1.6907192969219556e-03  -3.3373147583098495e-04  -1.6573709293133763e-03  -2.9689161994990264e-04
     2150.150150150150  -1.9438680754829307e-03  -2.9033911769473230e-04  -1.8026166041591719e-03  -3.6184400162122215e-04  -1.7076453649602611e-03  -3.3700645476263385e-04  -1.6745156174509976e-03  -2.9906907256381575e-04
     2151.651651651652  -1.9599188644294089e-03  -3.0148224186968693e-04  -1.8194304101980308e-03  -3.6795814969176185e-04  -1.7246896328451129e-03  -3.4026769936326814e-04  -1.6917919353393552e-03  -3.0124216390147498e-04
     2153.153153153153  -1.9761662931353087e-03  -3.1208672963222372e-04  -1.8356731823886189e-03  -3.7753031076711213e-04  -1.7402768801001180e-03  -3.5222060173263121e-04  -1.7074026528958652e-03  -3.1330615011971756e-04
     2154.654654654655  -1.9922100486761750e-03  -3.2287460288202231e-04  -1.8519009803897881e-03  -3.8375247500525286e-04  -1.7558468856194421e-03  -3.5564311613281251e-04  -1.7230078771155962e-03  -3.1561765994705617e-04
     2156.156156156156  -2.0085819808834215e-03  -3.3346942212542671e-04  -1.8689890365188653e-03  -3.8998776549921556e-04  -1.7736143613329993e-03  -3.5906319277192761e-04  -1.7411368212266122e-03  -3.1793041462715175e-04
     2157.657657657658  -2.0246200795610691e-03  -3.4409532400011048e-04  -1.8857412521262173e-03  -3.9974059913128857e-04  -1.7905122879733624e-03  -3.7149282871807990e-04  -1.7582587997553899e-03  -3.3058479201654120e-04
     2159.159159159159  -2.0408961420441650e-03  -3.5460954631374227e-04  -1.9019015533931639e-03  -4.0609375218805387e-04  -1.8058596064775235e-03  -3.7507377127662955e-04  -1.7736035071534181e-03  -3.3303978750280459e-04
     2160.660660660661  -2.0568834107088821e-03  -3.6498832966159415e-04  -1.9182964123413914e-03  -4.1245067322762482e-04  -1.8218255532449260e-03  -3.7866917966319848e-04  -1.7896770256566256e-03  -3.3550974637438927e-04
     2162.162162162163  -2.0730781933631657e-03  -3.7531800249368411e-04  -1.9355092403645557e-03  -4.1879803011375585e-04  -1.8398884509192477e-03  -3.8223832682779657e-04  -1.8081604234084815e-03  -3.3797115784950328e-04
     2163.663663663664  -2.0890433634756598e-03  -3.8569016716294955e-04  -1.9523954131155487e-03  -4.2875492943116137e-04  -1.8570631942812074e-03  -3.9507988214428747e-04  -1.8256086604912947e-03  -3.5109587850377965e-04
     2165.165165165165  -2.1050758328365832e-03  -3.9589022422193684e-04  -1.9686657389936602e-03  -4.3522990794860321e-04  -1.8725897924733552e-03  -3.9885031236856923e-04  -1.8411636963757434e-03  -3.5372752147982815e-04
     2166.666666666667  -2.1210472273973597e-03  -4.0600473703816104e-04  -1.9851327371742875e-03  -4.4171213280629431e-04  -1.8886512890155934e-03  -4.0261235094229568e-04  -1.8573507056386259e-03  -3.5636367274278835e-04
     2168.168168168168  -2.1369582694438565e-03  -4.1599615951409466e-04  -2.0023847371124582e-03  -4.4819031289837730e-04  -1.9067028112827854e-03  -4.0637273521853536e-04  -1.8758283766863821e-03  -3.5900361804033619e-04
     2169.669669669670  -2.1530143597336304e-03  -4.2623136962803684e-04  -2.0195364838300508e-03  -4.5824469684710092e-04  -1.9244096837699701e-03  -4.1939828027226381e-04  -1.8938949038840983e-03  -3.7234104293886887e-04
     2171.171171171171  -2.1689667376359831e-03  -4.3588129215563768e-04  -2.0360395485704268e-03  -4.6486325540719288e-04  -1.9403906850403059e-03  -4.2336558964036327e-04  -1.9099728677922315e-03  -3.7516330972042192e-04
     2172.672672672673  -2.1850410844309366e-03  -4.4588504436089162e-04  -2.0525725176057949e-03  -4.7146451410350667e-04  -1.9564450439236748e-03  -4.2731561875796403e-04  -1.9261449342997056e-03  -3.7798257273413276e-04
     2174.174174174174  -2.2011505989557581e-03  -4.5545516581439765e-04  -2.0698859796511506e-03  -4.7808609665796913e-04  -1.9744525802846647e-03  -4.3128977826469120e-04  -1.9445717890483345e-03  -3.8082209826694987e-04
     2175.675675675676  -2.2170722227241790e-03  -4.6521528141295289e-04  -2.0872949206735434e-03  -4.8472654452283215e-04  -1.9926269470466849e-03  -4.3528477310345357e-04  -1.9631844394622120e-03  -3.8368318810474408e-04
     2177.177177177177  -2.2334088731914476e-03  -4.7484849584291002e-04  -2.1040932837248076e-03  -4.9491056013076121e-04  -2.0091558393121258e-03  -4.4844540463907594e-04  -1.9798867514837335e-03  -3.9713948321827206e-04
     2178.678678678679  -2.2492672871070865e-03  -4.8451728761706060e-04  -2.1207615043016808e-03  -5.0167852173254104e-04  -2.0252826352815207e-03  -4.5262288671528141e-04  -1.9961276889304625e-03  -4.0016950229518361e-04
     2180.180180180180  -2.2656339790937010e-03  -4.9368543495254544e-04  -2.1382177012912221e-03  -5.0845579778898298e-04  -2.0434016867964936e-03  -4.5682324971607586e-04  -2.0146814454369629e-03  -4.0322486565714480e-04
     2181.681681681682  -2.2816561161881437e-03  -5.0336298157536389e-04  -2.1558140428203569e-03  -5.1522309428540239e-04  -2.0617938836327006e-03  -4.6102911261863318e-04  -2.0335409218199900e-03  -4.0629558039767039e-04
     2183.183183183183  -2.2980698832178524e-03  -5.1257832515347367e-04  -2.1728734000295712e-03  -5.2540706729787287e-04  -2.0786797947218087e-03  -4.7397475668267079e-04  -2.0506433017821947e-03  -4.1948468882875399e-04
     2184.684684684685  -2.3142577117750938e-03  -5.2191294847247767e-04  -2.1898134880573598e-03  -5.3233073731059921e-04  -2.0951917622849363e-03  -4.7838828020303070e-04  -2.0673156346546658e-03  -4.2273922437945229e-04
     2186.186186186186  -2.3309773230177668e-03  -5.3115559391706912e-04  -2.2075822302267600e-03  -5.3927321160088465e-04  -2.1137918279820495e-03  -4.8281805755987645e-04  -2.0864175651506226e-03  -4.2601657100410612e-04
     2187.687687687688  -2.3473385214049726e-03  -5.4047800662499802e-04  -2.2252416623633679e-03  -5.4925298480277261e-04  -2.1319934241094299e-03  -4.9521251887033372e-04  -2.1050421097565486e-03  -4.3858298341227351e-04
     2189.189189189189  -2.3643330176176904e-03  -5.4967074827198370e-04  -2.2424515445434346e-03  -5.5634007958894828e-04  -2.1488990281332975e-03  -4.9983423526107852e-04  -2.1221500735608381e-03  -4.4203497296885002e-04
     2190.690690690691  -2.3809512318840364e-03  -5.5897355862714784e-04  -2.2598943525994593e-03  -5.6345827414763729e-04  -2.1663409866345571e-03  -5.0448977190054175e-04  -2.1398892786406356e-03  -4.4552042591988766e-04
     2192.192192192192  -2.3980088539341344e-03  -5.6801708464113002e-04  -2.2779578051079254e-03  -5.7056015215214897e-04  -2.1853069034758988e-03  -5.0915228541204721e-04  -2.1594001522168673e-03  -4.4902429736448082e-04
     2193.693693693694  -2.4150064938826209e-03  -5.7738212316338095e-04  -2.2957361297711739e-03  -5.8048172671464461e-04  -2.2034140893387147e-03  -5.2104143563976740e-04  -2.1778984678833603e-03  -4.6094218536048038e-04
     2195.195195195195  -2.4321184588654817e-03  -5.8672263434643142e-04  -2.3131208546218664e-03  -5.8776170938095221e-04  -2.2203586032814339e-03  -5.2590865073434061e-04  -2.1950358181333984e-03  -4.6462801405908514e-04
     2196.696696696697  -2.4492845502018601e-03  -5.9579172123716063e-04  -2.3312814059798254e-03  -5.9504993731751142e-04  -2.2392597244277031e-03  -5.3079888710748499e-04  -2.2144632324300143e-03  -4.6834270163043464e-04
     2198.198198198198  -2.4665912016143044e-03  -6.0523167057033084e-04  -2.3492388522786960e-03  -6.0476177507253902e-04  -2.2575047771097472e-03  -5.4189880913886308e-04  -2.2331123238384771e-03  -4.7930582464852077e-04
     2199.699699699700  -2.4840373431134510e-03  -6.1461979637369535e-04  -2.3669992319180215e-03  -6.1220582731389220e-04  -2.2751369426542629e-03  -5.4697129965075738e-04  -2.2510423356428308e-03  -4.8318772309039810e-04
     2201.201201201201  -2.5013937733332002e-03  -6.2381828752491018e-04  -2.3851950381964184e-03  -6.1970318835336804e-04  -2.2937690019804329e-03  -5.5208812128678948e-04  -2.2701381911274265e-03  -4.8711071911502221e-04
     2202.702702702702  -2.5191501403362890e-03  -6.3338814531666661e-04  -2.4033714483953084e-03  -6.2916959264597207e-04  -2.3122256613433640e-03  -5.6229724518909615e-04  -2.2890244542072540e-03  -4.9698514214604865e-04
     2204.204204204204  -2.5367159392945971e-03  -6.4282168719437315e-04  -2.4215256307323456e-03  -6.3681649514475192e-04  -2.3305385182350660e-03  -5.6758073368521971e-04  -2.3077377089392153e-03  -5.0106115854547950e-04
     2205.705705705705  -2.5545161472327483e-03  -6.5209882939166065e-04  -2.4399540429177321e-03  -6.4595818571552431e-04  -2.3494179949217070e-03  -5.7670297598897682e-04  -2.3271087015052198e-03  -5.0962684019575824e-04
     2207.207207207207  -2.5724346021838633e-03  -6.6186928602656792e-04  -2.4582433973616828e-03  -6.5463472490124598e-04  -2.3677982183437662e-03  -5.8457128888082029e-04  -2.3458913594107734e-03  -5.1670793048407329e-04
     2208.708708708709  -2.5904608869108756e-03  -6.7140621161351235e-04  -2.4767182275587862e-03  -6.6331668132570284e-04  -2.3865415095037238e-03  -5.9220509745364254e-04  -2.3650947553883542e-03  -5.2348602318308445e-04
     2210.210210210210  -2.6084232867274134e-03  -6.8097401571620686e-04  -2.4952037655362890e-03  -6.7216725496072971e-04  -2.4052108210858860e-03  -6.0023941217922513e-04  -2.3842059160952924e-03  -5.3071991897657227e-04
     2211.711711711712  -2.6267860137665897e-03  -6.9070065309139405e-04  -2.5138527293576229e-03  -6.8018122774971533e-04  -2.4241449510632759e-03  -6.0595348524339083e-04  -2.4036243410407282e-03  -5.3519622338182860e-04
     2213.213213213213  -2.6449658377834372e-03  -7.0034799365685995e-04  -2.5325982915418710e-03  -6.8972024358931842e-04  -2.4431708733438518e-03  -6.1547780699928306e-04  -2.4231437203121615e-03  -5.4413886580420958e-04
     2214.714714714715  -2.6635588612411417e-03  -7.1022040744632019e-04  -2.5514014914423018e-03  -6.9790946399395429e-04  -2.4622552968471727e-03  -6.2135552241073704e-04  -2.4427286003815855e-03  -5.4876400450275188e-04
     2216.216216216216  -2.6820765902553978e-03  -7.2023729703639611e-04  -2.5702487033630299e-03  -7.0804325875313816e-04  -2.4813234781184395e-03  -6.3227088545343463e-04  -2.4622931403338235e-03  -5.5931010299124870e-04
     2217.717717717718  -2.7007135174466936e-03  -7.3016323216106374e-04  -2.5890908932850619e-03  -7.1643458995427831e-04  -2.5001553966156817e-03  -6.3836078780359063e-04  -2.4815654169491989e-03  -5.6412779976716177e-04
     2219.219219219219  -2.7196021450510647e-03  -7.4033654530091301e-04  -2.6082880235770269e-03  -7.2489482218375686e-04  -2.5198763510508697e-03  -6.4449892411901034e-04  -2.5018936791709693e-03  -5.6898990561234358e-04
     2220.720720720721  -2.7383443452865023e-03  -7.5068526771752628e-04  -2.6273231981414585e-03  -7.3574412114682443e-04  -2.5389693653494251e-03  -6.5680361415454999e-04  -2.5214652104796737e-03  -5.8110301086747264e-04
     2222.222222222222  -2.7573470040907402e-03  -7.6092536240528576e-04  -2.6463503619530140e-03  -7.4440726799666001e-04  -2.5579220915102636e-03  -6.6318868707243627e-04  -2.5408763073150520e-03  -5.8618910373272140e-04
     2223.723723723724  -2.7764005184552059e-03  -7.7155342774837255e-04  -2.6660106812879704e-03  -7.5318423245142167e-04  -2.5784074431668708e-03  -6.6963441305039186e-04  -2.5620971230364414e-03  -5.9132847037687126e-04
     2225.225225225225  -2.7954114142849044e-03  -7.8209723820139984e-04  -2.6854175278834738e-03  -7.6464817522506172e-04  -2.5980386775051930e-03  -6.8313791649902132e-04  -2.5822929029173172e-03  -6.0480379264991012e-04
     2226.726726726727  -2.8145990098431737e-03  -7.9277147586722491e-04  -2.7044181046343078e-03  -7.7365960761589488e-04  -2.6164410387151719e-03  -6.8986200083338844e-04  -2.6010337768909088e-03  -6.1019222119138288e-04
     2228.228228228228  -2.8338540739555242e-03  -8.0382643891813155e-04  -2.7241584668814666e-03  -7.8278205622144361e-04  -2.6367148729923720e-03  -6.9664868466743409e-04  -2.6220033083926928e-03  -6.1563742393205704e-04
     2229.729729729730  -2.8530704625364832e-03  -8.1436069862703706e-04  -2.7441461581806633e-03  -7.9197150606269483e-04  -2.6574267687836141e-03  -7.0350765121213828e-04  -2.6434733156436912e-03  -6.2115022077900922e-04
     2231.231231231232  -2.8725361623308061e-03  -8.2554304955913477e-04  -2.7636668455212491e-03  -8.0417952631693754e-04  -2.6767913455743690e-03  -7.1822317220753842e-04  -2.6633497046611781e-03  -6.3594836620957244e-04
     2232.732732732733  -2.8918810691642293e-03  -8.3666273605990764e-04  -2.7831462758696637e-03  -8.1367081930461792e-04  -2.6957834852571840e-03  -7.2538843019187397e-04  -2.6827692761832241e-03  -6.4173108222171770e-04
     2234.234234234234  -2.9113634763346706e-03  -8.4762231831371525e-04  -2.8032300733984031e-03  -8.2325521614073601e-04  -2.7164443793836991e-03  -7.3262442995301739e-04  -2.7042066187452319e-03  -6.4758222564191645e-04
     2235.735735735735  -2.9310534434885504e-03  -8.5921788506334446e-04  -2.8237011050301097e-03  -8.3297596457793078e-04  -2.7377919607586084e-03  -7.3995701611600465e-04  -2.7264254395648695e-03  -6.5351496891190969e-04
     2237.237237237237  -2.9505620206596618e-03  -8.7026988376718065e-04  -2.8436514987012600e-03  -8.4585534872252954e-04  -2.7576770774604001e-03  -7.5567265168580632e-04  -2.7469137944203335e-03  -6.6939191239279031e-04
     2238.738738738739  -2.9704208849231435e-03  -8.8180956493991234e-04  -2.8633051113107788e-03  -8.5589760858176777e-04  -2.7765721518752226e-03  -7.6332616849016815e-04  -2.7662239070847367e-03  -6.7561187828179886e-04
     2240.240240240240  -2.9902172195729456e-03  -8.9337226410937328e-04  -2.8836303708842425e-03  -8.6603438886306860e-04  -2.7971832016629849e-03  -7.7106950206033979e-04  -2.7875921846619101e-03  -6.8191497402965093e-04
     2241.741741741742  -3.0101412368347129e-03  -9.0481152985244875e-04  -2.9046419905338198e-03  -8.7630660600330871e-04  -2.8194778340558551e-03  -7.7892119254239123e-04  -2.8109694362038920e-03  -6.8830930582787833e-04
     2243.243243243243  -3.0302378471437339e-03  -9.1684518720508684e-04  -2.9250912573625600e-03  -8.8985745906375617e-04  -2.8400523865546689e-03  -7.9541520620745980e-04  -2.8322836308732158e-03  -7.0500679918671745e-04
     2244.744744744745  -3.0503432547457320e-03  -9.2852540062878430e-04  -2.9450296556937086e-03  -9.0048406266103999e-04  -2.8591030403643733e-03  -8.0360861034547136e-04  -2.8517808600842520e-03  -7.1171100017676243e-04
     2246.246246246246  -3.0705929203648005e-03  -9.4041261410835006e-04  -2.9654333579895113e-03  -9.1124762533160780e-04  -2.8793491851929094e-03  -8.1190862117066327e-04  -2.8727308618681380e-03  -7.1850837149776004e-04
     2247.747747747748  -3.0910394442106690e-03  -9.5254081363072788e-04  -2.9865004401533452e-03  -9.2214696204412317e-04  -2.9011403287175857e-03  -8.2031453690054490e-04  -2.8955224473643233e-03  -7.2539493866545556e-04
     2249.249249249249  -3.1114498270190692e-03  -9.6460759568406601e-04  -3.0077081035080871e-03  -9.3320698782748291e-04  -2.9232648693858724e-03  -8.2883068720594581e-04  -2.9187280400893387e-03  -7.3238336648123823e-04
     2250.750750750751  -3.1321579066144393e-03  -9.7709783081727512e-04  -3.0284039507799932e-03  -9.4759857817236265e-04  -2.9437940318073424e-03  -8.4616556579457619e-04  -2.9400192059096729e-03  -7.4990236348516177e-04
     2252.252252252252  -3.1528179388711701e-03  -9.8954001847693820e-04  -3.0487939645237445e-03  -9.5905956796601629e-04  -2.9633594546697290e-03  -8.5506989917037148e-04  -2.9601637422607863e-03  -7.5723468846414720e-04
     2253.753753753754  -3.1736864928999199e-03  -1.0020259478424746e-03  -3.0698032713487320e-03  -9.7066177769326682e-04  -2.9845307925644229e-03  -8.6407778781017895e-04  -2.9822608396580337e-03  -7.6466358454042155e-04
     2255.255255255255  -3.1947143019253779e-03  -1.0148942246401994e-03  -3.0914423731349641e-03  -9.8243186339935849e-04  -3.0073265015133324e-03  -8.7321158287133175e-04  -3.0063274666472192e-03  -7.7220415365745814e-04
     2256.756756756757  -3.2158180785777238e-03  -1.0278209504669331e-03  -3.1128349258732636e-03  -9.9745032134262307e-04  -3.0291658767098179e-03  -8.9096930462525192e-04  -3.0292240787188783e-03  -7.9010049216407725e-04
     2258.258258258258  -3.2370650083112227e-03  -1.0409746891515102e-03  -3.1335993336139745e-03  -1.0096532982363561e-03  -3.0493303923022001e-03  -9.0049900054860188e-04  -3.0501432401202609e-03  -7.9799764769098434e-04
     2259.759759759760  -3.2584151023188441e-03  -1.0542844150458754e-03  -3.1545916527623390e-03  -1.0220332245804804e-03  -3.0699419530654569e-03  -9.1016969774862435e-04  -3.0716098356493695e-03  -8.0602125059822693e-04
     2261.261261261261  -3.2798571968150636e-03  -1.0676576842962907e-03  -3.1760804045790681e-03  -1.0345827349698133e-03  -3.0919152185109639e-03  -9.1996599358623869e-04  -3.0947565280062084e-03  -8.1416097809543014e-04
     2262.762762762763  -3.3016490751762925e-03  -1.0814067481986038e-03  -3.1981693139494722e-03  -1.0473091950142480e-03  -3.1152607226001775e-03  -9.2989183241338981e-04  -3.1195491003412944e-03  -8.2242285946812640e-04
     2264.264264264264  -3.3232321053478157e-03  -1.0953230960949055e-03  -3.2196354725404744e-03  -1.0632267694548900e-03  -3.1370062374297650e-03  -9.4820331812246479e-04  -3.1424519688592841e-03  -8.4075813522666823e-04
     2265.765765765766  -3.3451947191143732e-03  -1.1094526388769875e-03  -3.2406317672860601e-03  -1.0764235540816796e-03  -3.1571766653385128e-03  -9.5856136702537919e-04  -3.1634440788320265e-03  -8.4940927268803120e-04
     2267.267267267267  -3.3671667180939749e-03  -1.1237878122713975e-03  -3.2621050465919395e-03  -1.0898225197170917e-03  -3.1787151409753364e-03  -9.6907339910165915e-04  -3.1861441275822231e-03  -8.5820538888142480e-04
     2268.768768768768  -3.3892227235326079e-03  -1.1384362631005460e-03  -3.2840952372924954e-03  -1.1034324472810782e-03  -3.2016878404582481e-03  -9.7972304222193867e-04  -3.2106146003572662e-03  -8.6713190830072732e-04
     2270.270270270270  -3.4116116606289961e-03  -1.1532904930363658e-03  -3.3061837396874127e-03  -1.1199581546768363e-03  -3.2245909189176723e-03  -9.9819001001308903e-04  -3.2349778579374763e-03  -8.8550138483548598e-04
     2271.771771771771  -3.4338601445458800e-03  -1.1684448030749898e-03  -3.3276245025612291e-03  -1.1340702154109899e-03  -3.2459291168343866e-03  -1.0093031931295085e-03  -3.2575101255783705e-03  -8.9485056764220200e-04
     2273.273273273273  -3.4562132148911575e-03  -1.1837498281276400e-03  -3.3490298515867923e-03  -1.1483411982122420e-03  -3.2671154120175912e-03  -1.0205544804389843e-03  -3.2798976820111632e-03  -9.0434320814371640e-04
     2274.774774774775  -3.4789512789441140e-03  -1.1995328168562490e-03  -3.3711054923757562e-03  -1.1628779692130465e-03  -3.2898875882211753e-03  -1.0319870745995102e-03  -3.3042092032871105e-03  -9.1399788457145401e-04
     2276.276276276276  -3.5014446248453793e-03  -1.2154910602748437e-03  -3.3933145988710267e-03  -1.1775885962256468e-03  -3.3132925962050482e-03  -1.0435730225623035e-03  -3.3293544997758189e-03  -9.2380394754755068e-04
     2277.777777777778  -3.5241809818116190e-03  -1.2317444106382566e-03  -3.4151507510228503e-03  -1.1950917419189524e-03  -3.3355971527881311e-03  -1.0624380508746586e-03  -3.3531934274730456e-03  -9.4239640673778220e-04
     2279.279279279279  -3.5469932686295045e-03  -1.2485491333945043e-03  -3.4366672651910389e-03  -1.2103627768187727e-03  -3.3568230428390497e-03  -1.0745136813348790e-03  -3.3757345341952484e-03  -9.5266532021066972e-04
     2280.780780780781  -3.5698145190869433e-03  -1.2651411685247107e-03  -3.4586686428014356e-03  -1.2257804054901158e-03  -3.3796311831308661e-03  -1.0867429238396152e-03  -3.4002763485837923e-03  -9.6309914022026295e-04
     2282.282282282282  -3.5927089156506339e-03  -1.2825980827930236e-03  -3.4809430183744988e-03  -1.2415221440587809e-03  -3.4030852278699917e-03  -1.0991901049487223e-03  -3.4256220954420537e-03  -9.7373002784999013e-04
     2283.783783783784  -3.6156978560697357e-03  -1.3003538511662141e-03  -3.5028164386310587e-03  -1.2597221152415104e-03  -3.4255272976327360e-03  -1.1181064490438620e-03  -3.4497914326182687e-03  -9.9219670714176494e-04
     2285.285285285285  -3.6385311657277509e-03  -1.3180516042579794e-03  -3.5244491590979000e-03  -1.2759178757672275e-03  -3.4473673549847077e-03  -1.1310260037016256e-03  -3.4732810723602145e-03  -1.0033019233993223e-03
     2286.786786786787  -3.6616354350493831e-03  -1.3364639262212086e-03  -3.5467414961988558e-03  -1.2924035892916518e-03  -3.4710242113557585e-03  -1.1441566867819216e-03  -3.4990232374906157e-03  -1.0146212506147805e-03
     2288.288288288288  -3.6845416171433472e-03  -1.3551313860830966e-03  -3.5686351157176799e-03  -1.3110142419505025e-03  -3.4937472558528495e-03  -1.1628054285366788e-03  -3.5236935494879947e-03  -1.0326347053522659e-03
     2289.789789789790  -3.7076748637533299e-03  -1.3741030272975104e-03  -3.5904241304647150e-03  -1.3280076491725406e-03  -3.5160015255982203e-03  -1.1764456416094400e-03  -3.5478107579573807e-03  -1.0444582877823648e-03
     2291.291291291291  -3.7305062515766690e-03  -1.3933782756530774e-03  -3.6124135360068380e-03  -1.3452433251560448e-03  -3.5392348248816704e-03  -1.1902871454427212e-03  -3.5732317999544981e-03  -1.0564998289549815e-03
     2292.792792792793  -3.7534627745531772e-03  -1.4132285820158781e-03  -3.6342379008800873e-03  -1.3642915960311039e-03  -3.5620497174855916e-03  -1.2086771429825965e-03  -3.5981880887979369e-03  -1.0740634367441626e-03
     2294.294294294294  -3.7764248574189327e-03  -1.4333782791367648e-03  -3.6560471580966212e-03  -1.3821015054922489e-03  -3.5846878406993947e-03  -1.2230659315166639e-03  -3.6229565289149271e-03  -1.0866555491867841e-03
     2295.795795795796  -3.7992636312691006e-03  -1.4534482370727011e-03  -3.6777730627043401e-03  -1.4011890696215275e-03  -3.6074678048724483e-03  -1.2408537800647997e-03  -3.6480068100975664e-03  -1.1034133012263908e-03
     2297.297297297298  -3.8220657322282320e-03  -1.4745979149632230e-03  -3.6994778973799360e-03  -1.4195970128224663e-03  -3.6302296354220683e-03  -1.2557826415976637e-03  -3.6730872619017145e-03  -1.1165758026373486e-03
     2298.798798798799  -3.8448770349815116e-03  -1.4959331501094549e-03  -3.7210493873312362e-03  -1.4389293752514792e-03  -3.6527010771416962e-03  -1.2730191191312886e-03  -3.6978708798469434e-03  -1.1325450178384323e-03
     2300.300300300300  -3.8673835509976111e-03  -1.5171567168454764e-03  -3.7424097766455525e-03  -1.4580506428111886e-03  -3.6748771619960984e-03  -1.2893532646997795e-03  -3.7223952490448944e-03  -1.1473753557938973e-03
     2301.801801801802  -3.8899407855759803e-03  -1.5392678764352327e-03  -3.7637785761753350e-03  -1.4772237808787041e-03  -3.6972790589110851e-03  -1.3050832668023463e-03  -3.7472826155007534e-03  -1.1614133693141490e-03
     2303.303303303303  -3.9124982173418445e-03  -1.5617444870390464e-03  -3.7853812745005876e-03  -1.4966562639510469e-03  -3.7202382474162943e-03  -1.3210871683513334e-03  -3.7728926058164954e-03  -1.1757593161764491e-03
     2304.804804804805  -3.9347457331821798e-03  -1.5842487119354198e-03  -3.8068828814495112e-03  -1.5162792405492643e-03  -3.7433984536477580e-03  -1.3373424268232792e-03  -3.7988764246830865e-03  -1.1904018260075783e-03
     2306.306306306306  -3.9569062384725443e-03  -1.6073293629148603e-03  -3.8284217834914664e-03  -1.5361841649633879e-03  -3.7668169034923800e-03  -1.3538859921321394e-03  -3.8252571769773471e-03  -1.2053685095420863e-03
     2307.807807807808  -3.9790533037950262e-03  -1.6309227229743038e-03  -3.8500618137352598e-03  -1.5564470257950283e-03  -3.7905053065614529e-03  -1.3707478936923543e-03  -3.8520311695847739e-03  -1.2206867634203999e-03
     2309.309309309309  -4.0007567216752381e-03  -1.6547210810528370e-03  -3.8715015745860123e-03  -1.5768912770730153e-03  -3.8142441222822651e-03  -1.3878848337697447e-03  -3.8790098867968353e-03  -1.2363494065394272e-03
     2310.810810810811  -4.0225804741351448e-03  -1.6787385388459602e-03  -3.8931184824181541e-03  -1.5975832526896174e-03  -3.8382829352823292e-03  -1.4053200591672334e-03  -3.9063929365386659e-03  -1.2523673974393897e-03
     2312.312312312312  -4.0439707112419655e-03  -1.7034691691349341e-03  -3.9145608280889664e-03  -1.6186510518369777e-03  -3.8623610606627764e-03  -1.4231066215209011e-03  -3.9339625689135196e-03  -1.2687776229916880e-03
     2313.813813813814  -4.0652814058945788e-03  -1.7284591470653236e-03  -3.9360263107610198e-03  -1.6399633481204514e-03  -3.8866330663379274e-03  -1.4412089802053271e-03  -3.9618538378714176e-03  -1.2855839198209907e-03
     2315.315315315315  -4.0862946344579218e-03  -1.7534146542199163e-03  -3.9574422064621141e-03  -1.6614710715607854e-03  -3.9110200874205771e-03  -1.4596259779857167e-03  -3.9899894978920897e-03  -1.3027958978806737e-03
     2316.816816816817  -4.1071588309188837e-03  -1.7792033613422587e-03  -3.9788195852539909e-03  -1.6833587261533712e-03  -3.9355281973212364e-03  -1.4784187408878461e-03  -4.0183731287264787e-03  -1.3204467830004278e-03
     2318.318318318318  -4.1276568769173724e-03  -1.8051571475147840e-03  -4.0001119947319416e-03  -1.7055071788648665e-03  -3.9601337733397371e-03  -1.4975550848908929e-03  -4.0469910455203286e-03  -1.3385401237839458e-03
     2319.819819819820  -4.1480034974484027e-03  -1.8312406247509435e-03  -4.0214138058639690e-03  -1.7279169180978416e-03  -3.9849012562226437e-03  -1.5170681686434535e-03  -4.0758957224321917e-03  -1.3571144272902049e-03
     2321.321321321321  -4.1680037319114203e-03  -1.8577152926331074e-03  -4.0425539600334208e-03  -1.7506183432178198e-03  -4.0096728233949561e-03  -1.5369491171129950e-03  -4.1049460516950327e-03  -1.3761670876968406e-03
     2322.822822822823  -4.1878912016232433e-03  -1.8846169915371067e-03  -4.0637686660554614e-03  -1.7736615067623005e-03  -4.0346557484363492e-03  -1.5572464931043262e-03  -4.1343163552769856e-03  -1.3957539683105359e-03
     2324.324324324324  -4.2071939512916432e-03  -1.9116531635191586e-03  -4.0847042093336700e-03  -1.7969613674265362e-03  -4.0595623996766686e-03  -1.5779255307340951e-03  -4.1637631555971463e-03  -1.4158593161071502e-03
     2325.825825825826  -4.2265778228487531e-03  -1.9388986853207358e-03  -4.1057671347925449e-03  -1.8205353197257017e-03  -4.0846949878235207e-03  -1.5990290560347941e-03  -4.1935358983745223e-03  -1.4365271546384264e-03
     2327.327327327327  -4.2454094506421836e-03  -1.9665605257595093e-03  -4.1266270395159173e-03  -1.8444943442237716e-03  -4.1098019027896050e-03  -1.6205730903697385e-03  -4.2234197303976546e-03  -1.4577783466455771e-03
     2328.828828828829  -4.2640026545632884e-03  -1.9943048572092603e-03  -4.1473668388751425e-03  -1.8686805692608595e-03  -4.1349381888860434e-03  -1.6425355874339891e-03  -4.2534520085407146e-03  -1.4796325980201807e-03
     2330.330330330330  -4.2824696603389299e-03  -2.0223267105057017e-03  -4.1681745020978652e-03  -1.8932170363856204e-03  -4.1602425094121129e-03  -1.6649800042746108e-03  -4.2837458143169024e-03  -1.5021236281139714e-03
     2331.831831831832  -4.3004759492763864e-03  -2.0505395252714397e-03  -4.1887149170290617e-03  -1.9180655887192941e-03  -4.1854471936087732e-03  -1.6878840494160502e-03  -4.3140711057385595e-03  -1.5252617054652517e-03
     2333.333333333333  -4.3180495218437861e-03  -2.0791100076175510e-03  -4.2091046966421068e-03  -1.9432503101069955e-03  -4.2106528376848890e-03  -1.7112765003908278e-03  -4.3445067148492628e-03  -1.5490892835140547e-03
     2334.834834834835  -4.3357129692470249e-03  -2.1075790948111126e-03  -4.2295776735218667e-03  -1.9687104496002609e-03  -4.2359948802834588e-03  -1.7351515659969144e-03  -4.3751464157612691e-03  -1.5736240431085335e-03
     2336.336336336336  -4.3528012927279277e-03  -2.1363731896690786e-03  -4.2497556489726274e-03  -1.9945139049101983e-03  -4.2611992844536163e-03  -1.7595459097665405e-03  -4.4057597213218889e-03  -1.5988904125967146e-03
     2337.837837837838  -4.3697585948241297e-03  -2.1654611056816089e-03  -4.2699052244494122e-03  -2.0206860226506681e-03  -4.2864573948101945e-03  -1.7844720040500214e-03  -4.4364918829168922e-03  -1.6249222719364547e-03
     2339.339339339339  -4.3862621157436084e-03  -2.1945342191530674e-03  -4.2897920338341783e-03  -2.0471570229590942e-03  -4.3115776621332974e-03  -1.8099233827710123e-03  -4.4671659646811296e-03  -1.6517456638011835e-03
     2340.840840840841  -4.4026589881622650e-03  -2.2237934458440270e-03  -4.3096141124542879e-03  -2.0739510502082482e-03  -4.3366921893884186e-03  -1.8359164025581872e-03  -4.4978768437934297e-03  -1.6793760570478133e-03
     2342.342342342342  -4.4186184835055785e-03  -2.2532608583246344e-03  -4.3292197247010930e-03  -2.1011151899814882e-03  -4.3616809319599985e-03  -1.8624874010521987e-03  -4.5285083331286276e-03  -1.7078566978888021e-03
     2343.843843843844  -4.4344862128096133e-03  -2.2829060748954227e-03  -4.3487373402622230e-03  -2.1286170323527687e-03  -4.3866180004963652e-03  -1.8896199906881950e-03  -4.5590958849151264e-03  -1.7371953234676029e-03
     2345.345345345345  -4.4498908183812193e-03  -2.3125554211575103e-03  -4.3679444794946275e-03  -2.1564543508431097e-03  -4.4113231414242343e-03  -1.9173404804715306e-03  -4.5894700724936491e-03  -1.7674297414148872e-03
     2346.846846846847  -4.4650340587956529e-03  -2.3423718749581179e-03  -4.3869628209852575e-03  -2.1846159722225191e-03  -4.4358759767621396e-03  -1.9456307715893563e-03  -4.6196709713252635e-03  -1.7985488167999875e-03
     2348.348348348348  -4.4800163317173453e-03  -2.3724114390606737e-03  -4.4058609378209617e-03  -2.2131597117337038e-03  -4.4603016211361155e-03  -1.9745365950785418e-03  -4.6496902836703881e-03  -1.8306073891395840e-03
     2349.849849849850  -4.4948201841629159e-03  -2.4025676216505964e-03  -4.4245667173649708e-03  -2.2420775149836598e-03  -4.4845261257544077e-03  -2.0040580294066429e-03  -4.6794337124381590e-03  -1.8636030383462452e-03
     2351.351351351351  -4.5091335450257869e-03  -2.4326395388359684e-03  -4.4428860258836616e-03  -2.2712502504552584e-03  -4.5083960793525484e-03  -2.0341383563792178e-03  -4.7087455895957059e-03  -1.8975086318810789e-03
     2352.852852852853  -4.5232188773383034e-03  -2.4631430879828772e-03  -4.4609893522646066e-03  -2.3008670980974050e-03  -4.5320120872980648e-03  -2.0648705882885866e-03  -4.7376715100061906e-03  -1.9323897891408719e-03
     2354.354354354355  -4.5371735981334285e-03  -2.4936132626358866e-03  -4.4789196963298545e-03  -2.3308087443220139e-03  -4.5553765251786574e-03  -2.0961976549657311e-03  -4.7661795491684734e-03  -1.9681969572959909e-03
     2355.855855855856  -4.5510135494533114e-03  -2.5241826946881848e-03  -4.4966077744990262e-03  -2.3610930404877172e-03  -4.5784172768921763e-03  -2.1281378643479430e-03  -4.7941690606058485e-03  -2.0049368429437609e-03
     2357.357357357358  -4.5642048749694264e-03  -2.5548781242053817e-03  -4.5138175277575103e-03  -2.3916753691525993e-03  -4.6009609017481261e-03  -2.1606303358961249e-03  -4.8214694102008135e-03  -2.0425459808624978e-03
     2358.858858858859  -4.5773776763183898e-03  -2.5857935401155459e-03  -4.5308291680242847e-03  -2.4226863342704133e-03  -4.6231568108663209e-03  -2.1937704472089646e-03  -4.8481581594177784e-03  -2.0810967705372336e-03
     2360.360360360360  -4.5902864225975627e-03  -2.6168396263871328e-03  -4.5475106455659846e-03  -2.4540195126199352e-03  -4.6449072440222913e-03  -2.2274727042032290e-03  -4.8741266120972465e-03  -2.1204729538252197e-03
     2361.861861861862  -4.6031062223672974e-03  -2.6477952651072722e-03  -4.5639366223677175e-03  -2.4856109863202963e-03  -4.6662343758231938e-03  -2.2617180977245631e-03  -4.8993527368425237e-03  -2.1606454792210024e-03
     2363.363363363364  -4.6153134461884389e-03  -2.6790889416413010e-03  -4.5798237625556829e-03  -2.5175853164927124e-03  -4.6869233629453248e-03  -2.2965026438050303e-03  -4.9236388607996123e-03  -2.2015591033099397e-03
     2364.864864864865  -4.6275961200601375e-03  -2.7105576909662405e-03  -4.5955023131415583e-03  -2.5499404460082439e-03  -4.7071821706734162e-03  -2.3318554566176181e-03  -4.9471383326915577e-03  -2.2431979171339306e-03
     2366.366366366366  -4.6393922024499544e-03  -2.7419336295235841e-03  -4.6106638876202187e-03  -2.5824853378563113e-03  -4.7267753346078569e-03  -2.3676561667784336e-03  -4.9696450362103706e-03  -2.2854270230996524e-03
     2367.867867867868  -4.6511926841435536e-03  -2.7735928799350260e-03  -4.6255784270974138e-03  -2.6153756650374701e-03  -4.7458743644670951e-03  -2.4039428499586625e-03  -4.9912955977405487e-03  -2.3282436796843381e-03
     2369.369369369369  -4.6624584130622471e-03  -2.8054658615283309e-03  -4.6399005971953337e-03  -2.6486101430304937e-03  -4.7642140515564320e-03  -2.4406857109756474e-03  -5.0118506617104364e-03  -2.3716036139476114e-03
     2370.870870870871  -4.6736834212547981e-03  -2.8373479303731956e-03  -4.6539364991600406e-03  -2.6820857007195994e-03  -4.7820199868549660e-03  -2.4778182923522957e-03  -5.0314947091184663e-03  -2.4154117156622596e-03
     2372.372372372372  -4.6845086293815777e-03  -2.8693785568556971e-03  -4.6674076978656430e-03  -2.7157920578804698e-03  -4.7990554460232765e-03  -2.5153287874081164e-03  -5.0500131098962725e-03  -2.4596252126023936e-03
     2373.873873873874  -4.6951791434204186e-03  -2.9015358956257366e-03  -4.6805332084560655e-03  -2.7497451556493763e-03  -4.8154897774624547e-03  -2.5531597540141885e-03  -5.0675498893821020e-03  -2.5041313214336984e-03
     2375.375375375375  -4.7054927937088403e-03  -2.9340592730601059e-03  -4.6930782442811889e-03  -2.7840226421943981e-03  -4.8311235381568104e-03  -2.5913404034035095e-03  -5.0839476091696107e-03  -2.5489013090446485e-03
     2376.876876876877  -4.7154914385488002e-03  -2.9664138872409116e-03  -4.7051638530675247e-03  -2.8183862017079771e-03  -4.8460644829905752e-03  -2.6297175342209086e-03  -5.0993221353685080e-03  -2.5937964866478889e-03
     2378.378378378378  -4.7253275526661850e-03  -2.9990694297493386e-03  -4.7168016002416616e-03  -2.8530291803178908e-03  -4.8603098817216785e-03  -2.6683591355753083e-03  -5.1136731193414196e-03  -2.6388260612686268e-03
     2379.879879879880  -4.7346973032574881e-03  -3.0320103895196313e-03  -4.7278341077122872e-03  -2.8878532391919533e-03  -4.8737439619666659e-03  -2.7071716736748789e-03  -5.1269203796493242e-03  -2.6838781664212485e-03
     2381.381381381381  -4.7440616926270138e-03  -3.0648520175000434e-03  -4.7385254563968599e-03  -2.9227796985593691e-03  -4.8865629392063278e-03  -2.7461104321356241e-03  -5.1392651607448415e-03  -2.7288996453114834e-03
     2382.882882882883  -4.7528543393378295e-03  -3.0979633421716344e-03  -4.7485063396535271e-03  -2.9578670686069017e-03  -4.8984894338687246e-03  -2.7851579962991516e-03  -5.1504780942405876e-03  -2.7738444030133919e-03
     2384.384384384384  -4.7612321066302704e-03  -3.1313380808326912e-03  -4.7579489751995588e-03  -2.9931271184309499e-03  -4.9096861313080624e-03  -2.8242908336067263e-03  -5.1607399123492015e-03  -2.8186561545496718e-03
     2385.885885885886  -4.7695704135581078e-03  -3.1647241713391810e-03  -4.7669616797157170e-03  -3.0284194347588544e-03  -4.9202067205689750e-03  -2.8634236321409315e-03  -5.1700977218331499e-03  -2.8633068721521881e-03
     2387.387387387387  -4.7773582217638466e-03  -3.1981611194273592e-03  -4.7752989716043923e-03  -3.0637383837057927e-03  -4.9298912601076850e-03  -2.9025305245319330e-03  -5.1784563513167453e-03  -2.9076733424340979e-03
     2388.888888888889  -4.7847597331092760e-03  -3.2319323400866093e-03  -4.7830892817765248e-03  -3.0992405618730768e-03  -4.9388616862460124e-03  -2.9416632433418139e-03  -5.1859503685211510e-03  -2.9518838631064442e-03
     2390.390390390390  -4.7919994448822464e-03  -3.2659111261193669e-03  -4.7904590939259984e-03  -3.1347369104697000e-03  -4.9472287109570577e-03  -2.9806849775809541e-03  -5.1926861960904470e-03  -2.9957027141344675e-03
     2391.891891891892  -4.7985280804962562e-03  -3.2997270448043427e-03  -4.7970564564360973e-03  -3.1701596677366039e-03  -4.9547370930536653e-03  -3.0195886973713097e-03  -5.1985016066560157e-03  -3.0392584115284268e-03
     2393.393393393393  -4.8050810536449905e-03  -3.3337709982434217e-03  -4.8033179646589409e-03  -3.2056256123890112e-03  -4.9617056444857845e-03  -3.0583882637108227e-03  -5.2036449210716394e-03  -3.0824530014514611e-03
     2394.894894894895  -4.8109841349828295e-03  -3.3683026298647416e-03  -4.8089352280145867e-03  -3.2411634442133515e-03  -4.9679717521385631e-03  -3.0970701722596943e-03  -5.2080640180545527e-03  -3.1253559665133401e-03
     2396.396396396396  -4.8164535280014577e-03  -3.4024523468819162e-03  -4.8140145423297255e-03  -3.2764981020007200e-03  -4.9736116840278588e-03  -3.1355096820262431e-03  -5.2117695461057620e-03  -3.1678458409965409e-03
     2397.897897897898  -4.8216638158046290e-03  -3.4368818103758898e-03  -4.8185964646058951e-03  -3.3118020921694509e-03  -4.9786386960815592e-03  -3.1737722736163701e-03  -5.2148247148198126e-03  -3.2099645901359341e-03
     2399.399399399399  -4.8263693319362273e-03  -3.4715817896974937e-03  -4.8225905321450397e-03  -3.3470984021925490e-03  -4.9830200569087896e-03  -3.2118703277173736e-03  -5.2171923260906031e-03  -3.2517377873524439e-03
     2400.900900900901  -4.8307772432087835e-03  -3.5062954631190101e-03  -4.8262150826943158e-03  -3.3822308924064824e-03  -4.9869580406546729e-03  -3.2496864318983976e-03  -5.2190978684348863e-03  -3.2930426790449053e-03
     2402.402402402402  -4.8344154846336057e-03  -3.5408667709764330e-03  -4.8290736587082127e-03  -3.4172017708046483e-03  -4.9901297323024403e-03  -3.2872676521288275e-03  -5.2202451221734659e-03  -3.3340172460902670e-03
     2403.903903903904  -4.8380253399107429e-03  -3.5757725294294014e-03  -4.8316380604157879e-03  -3.4521201263093639e-03  -4.9928878410293379e-03  -3.3246149602720394e-03  -5.2209092195351411e-03  -3.3745291628279992e-03
     2405.405405405405  -4.8411407931545870e-03  -3.6107816588623791e-03  -4.8338033887770386e-03  -3.4868619955952269e-03  -4.9953140178253834e-03  -3.3616823400798180e-03  -5.2213428084790505e-03  -3.4146681351811849e-03
     2406.906906906907  -4.8434303043818055e-03  -3.6455542631326056e-03  -4.8351474990276522e-03  -3.5213736823450801e-03  -4.9968589786769553e-03  -3.3984591035821909e-03  -5.2208353315408261e-03  -3.4543545432595647e-03
     2408.408408408408  -4.8457733550289501e-03  -3.6806340105842790e-03  -4.8364626431782100e-03  -3.5557942968122325e-03  -4.9983774298439903e-03  -3.4349893798498181e-03  -5.2203695111898134e-03  -3.4936958922380094e-03
     2409.909909909910  -4.8472633636778934e-03  -3.7157970789413459e-03  -4.8369068962333507e-03  -3.5900071882697753e-03  -4.9990055096568375e-03  -3.4712047271147702e-03  -5.2189827724712567e-03  -3.5325942701994778e-03
     2411.411411411411  -4.8482705406677753e-03  -3.7506674459668742e-03  -4.8370716481292960e-03  -3.6239382498701807e-03  -4.9994341435968650e-03  -3.5070957373510383e-03  -5.2174779472553877e-03  -3.5710820881505842e-03
     2412.912912912913  -4.8490865278561059e-03  -3.7856789111775919e-03  -4.8368167175931167e-03  -3.6577105717087578e-03  -4.9993482270879056e-03  -3.5427338168600906e-03  -5.2154017203800184e-03  -3.6092183066760114e-03
     2414.414414414414  -4.8491585044975662e-03  -3.8210932407601087e-03  -4.8361561199203353e-03  -3.6913342098615141e-03  -4.9990017445411504e-03  -3.5780752066218555e-03  -5.2131802128064647e-03  -3.6469261537030021e-03
     2415.915915915916  -4.8488302061148597e-03  -3.8560141869851817e-03  -4.8349373591139548e-03  -3.7245866854662521e-03  -4.9979846025478124e-03  -3.6130529669727890e-03  -5.2102239179644613e-03  -3.6842055284829907e-03
     2417.417417417417  -4.8480807268321338e-03  -3.8908336664851139e-03  -4.8336179040717256e-03  -3.7576349582129887e-03  -4.9970544082016486e-03  -3.6477690852419948e-03  -5.2075150132161289e-03  -3.7211543757014755e-03
     2418.918918918919  -4.8466144834055135e-03  -3.9262243618867470e-03  -4.8314245841737770e-03  -3.7905446670184789e-03  -4.9950937414367990e-03  -3.6821917207230256e-03  -5.2036376303159501e-03  -3.7577307606017538e-03
     2420.420420420421  -4.8447180014843418e-03  -3.9612236067127354e-03  -4.8292986965553838e-03  -3.8230899881632999e-03  -4.9934556695679679e-03  -3.7162507951058895e-03  -5.2002966836919191e-03  -3.7938457044452731e-03
     2421.921921921922  -4.8425070217126033e-03  -3.9959036454707206e-03  -4.8266410707236123e-03  -3.8553455015901063e-03  -4.9911299045071120e-03  -3.7500311460680808e-03  -5.1961744458851895e-03  -3.8296586098921447e-03
     2423.423423423424  -4.8393709376795806e-03  -4.0308879166914332e-03  -4.8235214560115956e-03  -3.8874242286679010e-03  -4.9885098659299444e-03  -3.7835253588886378e-03  -5.1918646107275059e-03  -3.8651176605937667e-03
     2424.924924924925  -4.8360602646455560e-03  -4.0658143941652673e-03  -4.8202239418683431e-03  -3.9191971830914050e-03  -4.9856736092850984e-03  -3.8166569268601363e-03  -5.1873229465201351e-03  -3.9001676176480633e-03
     2426.426426426427  -4.8317663602575906e-03  -4.1003897762701084e-03  -4.8163188097861426e-03  -3.9506333922354267e-03  -4.9823349924043615e-03  -3.8494885661217284e-03  -5.1823191665698719e-03  -3.9348765690278001e-03
     2427.927927927928  -4.8274858465202309e-03  -4.1348007983672700e-03  -4.8124831635341829e-03  -3.9818299201917033e-03  -4.9790525174130693e-03  -3.8820647818180861e-03  -5.1774113677969741e-03  -3.9692561518955942e-03
     2429.429429429430  -4.8221716013997270e-03  -4.1693714497045573e-03  -4.8079364893047170e-03  -4.0127500030924601e-03  -4.9751036642794334e-03  -3.9142956338324569e-03  -5.1718496632268251e-03  -4.0032646796267128e-03
     2430.930930930931  -4.8164995689031348e-03  -4.2035596921973489e-03  -4.8033818522757784e-03  -4.0433080433260379e-03  -4.9712488781959684e-03  -3.9461692971701941e-03  -5.1664606466019954e-03  -4.0368894091893023e-03
     2432.432432432433  -4.8099815262765333e-03  -4.2375613387563337e-03  -4.7981818785092023e-03  -4.0736441273719328e-03  -4.9667447538596166e-03  -3.9778272941111510e-03  -5.1603979506047283e-03  -4.0702649066493768e-03
     2433.933933933934  -4.8032550314322311e-03  -4.2714989245590607e-03  -4.7929357123613694e-03  -4.1036777668045600e-03  -4.9621816503421408e-03  -4.0091609931254624e-03  -5.1542696704726700e-03  -4.1032663112890852e-03
     2435.435435435435  -4.7959783708064127e-03  -4.3049395014387757e-03  -4.7875818674703047e-03  -4.1332932550852157e-03  -4.9576301219718677e-03  -4.0400998220297578e-03  -5.1482754259271520e-03  -4.1358497256650502e-03
     2436.936936936937  -4.7876837060792923e-03  -4.3383326077858289e-03  -4.7815326466352460e-03  -4.1627234779597674e-03  -4.9523970950657711e-03  -4.0708392302072280e-03  -5.1415592385524447e-03  -4.1681987015280732e-03
     2438.438438438438  -4.7792534596938366e-03  -4.3714020435808559e-03  -4.7755291620599589e-03  -4.1918244788127727e-03  -4.9471983138331703e-03  -4.1012560148007884e-03  -5.1349008573391567e-03  -4.2002367237552619e-03
     2439.939939939940  -4.7698854254315786e-03  -4.4040076031762387e-03  -4.7690731579047990e-03  -4.2205217645101224e-03  -4.9416651903555955e-03  -4.1312939717508502e-03  -5.1279645540930705e-03  -4.2318519995102220e-03
     2441.441441441441  -4.7602421167174929e-03  -4.4363770741471780e-03  -4.7625434758932460e-03  -4.2489588109631965e-03  -4.9360221619968205e-03  -4.1610754291561015e-03  -5.1209021983920876e-03  -4.2631738720134912e-03
     2442.942942942943  -4.7498935310761482e-03  -4.4683526068472262e-03  -4.7556318510228544e-03  -4.2771262867191675e-03  -4.9300054094423475e-03  -4.1906134121334612e-03  -5.1134469094636301e-03  -4.2942616165638518e-03
     2444.444444444444  -4.7390632894990662e-03  -4.4997903212924606e-03  -4.7487024917612477e-03  -4.3048693954592264e-03  -4.9241219032011589e-03  -4.2197495629201663e-03  -5.1062894531363314e-03  -4.3249144200985723e-03
     2445.945945945946  -4.7273098472282614e-03  -4.5308702227221552e-03  -4.7410601868818790e-03  -4.3322855174796398e-03  -4.9174235584051639e-03  -4.2485722494157137e-03  -5.0981520937764127e-03  -4.3552707638680630e-03
     2447.447447447447  -4.7157212429605596e-03  -4.5615891392892976e-03  -4.7339499116771109e-03  -4.3595062883054697e-03  -4.9114074306112658e-03  -4.2772153816020815e-03  -5.0908810683611529e-03  -4.3854180060734172e-03
     2448.948948948949  -4.7031082899661632e-03  -4.5916416315455516e-03  -4.7259133171133304e-03  -4.3862919153688984e-03  -4.9042677595970037e-03  -4.3054594534710595e-03  -5.0822432396792645e-03  -4.4151030997781398e-03
     2450.450450450450  -4.6902394192820072e-03  -4.6210601489034770e-03  -4.7182695810270864e-03  -4.4126751671778120e-03  -4.8978224403461047e-03  -4.3333565518989129e-03  -5.0746226177394334e-03  -4.4444767166535474e-03
     2451.951951951952  -4.6768498660630323e-03  -4.6501699417390123e-03  -4.7100418873349190e-03  -4.4388704711122058e-03  -4.8905718921415080e-03  -4.3610521712649508e-03  -5.0659503139651712e-03  -4.4736239227112298e-03
     2453.453453453453  -4.6627916835690975e-03  -4.6786887790588611e-03  -4.7016569183754497e-03  -4.4647116372827159e-03  -4.8833229160669010e-03  -4.3884165566151299e-03  -5.0574180619267139e-03  -4.5023868453385948e-03
     2454.954954954955  -4.6487288717333543e-03  -4.7062231249360639e-03  -4.6932954496640015e-03  -4.4900450612795125e-03  -4.8760145465977086e-03  -4.4153670528409676e-03  -5.0487644200211340e-03  -4.5307537955339809e-03
     2456.456456456456  -4.6339720163728441e-03  -4.7335312518802779e-03  -4.6845179008206637e-03  -4.5152124070307349e-03  -4.8682753820248788e-03  -4.4421344379839012e-03  -5.0396340202169213e-03  -4.5588672398912816e-03
     2457.957957957958  -4.6190235223707689e-03  -4.7600407590580327e-03  -4.6759857939556162e-03  -4.5400069269947935e-03  -4.8609987575011582e-03  -4.4685596684078304e-03  -5.0312312924422854e-03  -4.5866554181449330e-03
     2459.459459459460  -4.6036836637633541e-03  -4.7857023703211012e-03  -4.6669590333573620e-03  -4.5643525583604055e-03  -4.8530404769016426e-03  -4.4945961699352291e-03  -5.0219281165829136e-03  -4.6140420468533273e-03
     2460.960960960961  -4.5878588429927930e-03  -4.8108122269873840e-03  -4.6576972454583357e-03  -4.5884017007298923e-03  -4.8448691981751663e-03  -4.5203829208127861e-03  -5.0124397008392768e-03  -4.6411494122904360e-03
     2462.462462462463  -4.5723385394183186e-03  -4.8353566895043068e-03  -4.6489481202387174e-03  -4.6121967881868273e-03  -4.8373471867917415e-03  -4.5458904876393876e-03  -5.0037645706558316e-03  -4.6679491377934462e-03
     2463.963963963964  -4.5558928851004666e-03  -4.8590710720560091e-03  -4.6393333777117194e-03  -4.6355302855690438e-03  -4.8288536457846689e-03  -4.5709976376696769e-03  -4.9940231639227619e-03  -4.6942840467934380e-03
     2465.465465465466  -4.5399853657541881e-03  -4.8818585030464354e-03  -4.6302074335035975e-03  -4.6584791041355163e-03  -4.8208574203063232e-03  -4.5958149811591402e-03  -4.9848223074336643e-03  -4.7204586044546984e-03
     2466.966966966967  -4.5232785033500009e-03  -4.9043579054310156e-03  -4.6205796470133592e-03  -4.6812343514366144e-03  -4.8124244767032091e-03  -4.6203758600153058e-03  -4.9752037405465712e-03  -4.7462094563110414e-03
     2468.468468468468  -4.5066653091842676e-03  -4.9257458964222069e-03  -4.6108875516299294e-03  -4.7034961684303588e-03  -4.8038355372738073e-03  -4.6445385231449659e-03  -4.9654051856315518e-03  -4.7716031862610796e-03
     2469.969969969970  -4.4901637163486316e-03  -4.9464802058993987e-03  -4.6014088178286568e-03  -4.7254007553045813e-03  -4.7955823108493164e-03  -4.6684086959120829e-03  -4.9560815024682851e-03  -4.7967569447087436e-03
     2471.471471471471  -4.4735183411497709e-03  -4.9666502226619613e-03  -4.5915843515425010e-03  -4.7470597414252542e-03  -4.7868196328223148e-03  -4.6920279383528499e-03  -4.9460878244480446e-03  -4.8215538133376135e-03
     2472.972972972973  -4.4566735332400905e-03  -4.9860556407856282e-03  -4.5817880544155205e-03  -4.7683153419695373e-03  -4.7782545482644798e-03  -4.7152581315278363e-03  -4.9364973160604033e-03  -4.8460008336819850e-03
     2474.474474474474  -4.4400719889182549e-03  -5.0044238906039725e-03  -4.5719946644412080e-03  -4.7890946713617525e-03  -4.7696062163550112e-03  -4.7381643373361369e-03  -4.9267468173460997e-03  -4.8701571535971705e-03
     2475.975975975976  -4.4233387808105167e-03  -5.0224449146904328e-03  -4.5618509116074632e-03  -4.8096990633688759e-03  -4.7605048802213746e-03  -4.7608854560950422e-03  -4.9164671480609540e-03  -4.8940815768810245e-03
     2477.477477477477  -4.4070768022578359e-03  -5.0399239037186979e-03  -4.5523613886433653e-03  -4.8299370504827693e-03  -4.7522988604217966e-03  -4.7831887285292264e-03  -4.9074070073628021e-03  -4.9175857687214974e-03
     2478.978978978979  -4.3903351616998145e-03  -5.0561861432048176e-03  -4.5421136027796573e-03  -4.8496584767219126e-03  -4.7431325629498635e-03  -4.8051766488000332e-03  -4.8971246971287056e-03  -4.9408271432966186e-03
     2480.480480480481  -4.3743789875828817e-03  -5.0721095007086620e-03  -4.5323427814798738e-03  -4.8691906445124684e-03  -4.7344439212644116e-03  -4.8269914800011197e-03  -4.8874304527245123e-03  -4.9639160829578529e-03
     2481.981981981982  -4.3583835723589679e-03  -5.0876130210174390e-03  -4.5225043218588973e-03  -4.8883915698638512e-03  -4.7257329162344718e-03  -4.8484195002348775e-03  -4.8777612411289705e-03  -4.9865680331831804e-03
     2483.483483483484  -4.3422456702657559e-03  -5.1021698002769508e-03  -4.5123360246419140e-03  -4.9071587701715446e-03  -4.7166267739883316e-03  -4.8695532440547664e-03  -4.8676188140165874e-03  -5.0089770977789581e-03
     2484.984984984985  -4.3267019131678769e-03  -5.1160034801416001e-03  -4.5026202580646397e-03  -4.9255939904953487e-03  -4.7080315893848392e-03  -4.8904761141644265e-03  -4.8581172395781962e-03  -5.0312521396396670e-03
     2486.486486486487  -4.3115096834543745e-03  -5.1297042425626060e-03  -4.4928067009629841e-03  -4.9438083864847913e-03  -4.6992116564718821e-03  -4.9110975078929999e-03  -4.8482852498084195e-03  -5.0531352245893266e-03
     2487.987987987988  -4.2963987733183849e-03  -5.1427489033780052e-03  -4.4829292907392019e-03  -4.9616401168809596e-03  -4.6903049507061000e-03  -4.9314203685457032e-03  -4.8383866335568425e-03  -5.0747981300971121e-03
     2489.489489489490  -4.2816217859149982e-03  -5.1548042018900999e-03  -4.4732780187601668e-03  -4.9790453332143802e-03  -4.6816624968992757e-03  -4.9514949773225457e-03  -4.8287766943281756e-03  -5.0962492502228457e-03
     2490.990990990991  -4.2674702404666212e-03  -5.1669260660858526e-03  -4.4638197256208594e-03  -4.9963673561102175e-03  -4.6731242795436563e-03  -4.9714066629763347e-03  -4.8192918607305405e-03  -5.1174891882214621e-03
     2492.492492492493  -4.2534325246855855e-03  -5.1785455948072595e-03  -4.4542037997203294e-03  -5.0132454827521737e-03  -4.6643384466159817e-03  -4.9909203239212286e-03  -4.8094636028259497e-03  -5.1383850663778109e-03
     2493.993993993994  -4.2396322710009622e-03  -5.1893735932812372e-03  -4.4445971685475932e-03  -5.0298063141275239e-03  -4.6555245673592207e-03  -5.0102645519160376e-03  -4.7996016676036179e-03  -5.1591498945208723e-03
     2495.495495495496  -4.2266674659972390e-03  -5.2000891946526280e-03  -4.4357518008772290e-03  -5.0462223150243160e-03  -4.6475940252136277e-03  -5.0294603024920283e-03  -4.7908414858278698e-03  -5.1797429508397058e-03
     2496.996996996997  -4.2131777357408157e-03  -5.2104359927859709e-03  -4.4259575286066267e-03  -5.0622389129251471e-03  -4.6384285352096908e-03  -5.0482480655696677e-03  -4.7804961440686307e-03  -5.1999466335201066e-03
     2498.498498498499  -4.2008109429086983e-03  -5.2202034304886236e-03  -4.4171596488915008e-03  -5.0780000714683131e-03  -4.6304241725626831e-03  -5.0669212789015566e-03  -4.7716059667966210e-03  -5.2200594832921034e-03
     2500.000000000000  -4.1882681443611751e-03  -5.2294632217258028e-03  -4.4077841245353357e-03  -5.0934888740885743e-03  -4.6216012831661454e-03  -5.0853857128440160e-03  -4.7616427647733444e-03  -5.2400228244622680e-03
     2501.501501501501  -4.1766225886268032e-03  -5.2388150727707217e-03  -4.3991312393219101e-03  -5.1087716449207876e-03  -4.6135732696258730e-03  -5.1035611786003987e-03  -4.7526582008964105e-03  -5.2596086824480285e-03
     2503.003003003003  -4.1648456641841499e-03  -5.2475867342954433e-03  -4.3901260868393251e-03  -5.1237341405384025e-03  -4.6050910888679186e-03  -5.1215566082795380e-03  -4.7430690637370303e-03  -5.2791212599378719e-03
     2504.504504504504  -4.1537140889508582e-03  -5.2560679494638562e-03  -4.3814007661163341e-03  -5.1385438976880339e-03  -4.5967964696677945e-03  -5.1394352814519220e-03  -4.7337030600866602e-03  -5.2984466820138552e-03
     2506.006006006006  -4.1429301179634588e-03  -5.2644280275319349e-03  -4.3728405507983681e-03  -5.1530900710862314e-03  -4.5886290317277640e-03  -5.1570199700983737e-03  -4.7244748937504090e-03  -5.3175087292465298e-03
     2507.507507507507  -4.1325428619246370e-03  -5.2726647027934222e-03  -4.3644501973052830e-03  -5.1674193600987992e-03  -4.5805770087983429e-03  -5.1744192826492421e-03  -4.7153311808783172e-03  -5.3364704603003042e-03
     2509.009009009009  -4.1220259992563561e-03  -5.2802487365196269e-03  -4.3556789771135012e-03  -5.1815010580386857e-03  -4.5720057769082535e-03  -5.1916939988469824e-03  -4.7055457644319815e-03  -5.3552095348924919e-03
     2510.510510510511  -4.1127719263352111e-03  -5.2879105248721421e-03  -4.3479486056765913e-03  -5.1954523445060796e-03  -4.5645483489612851e-03  -5.2087700058733727e-03  -4.6970955462295721e-03  -5.3737915299029142e-03
     2512.012012012012  -4.1032156532458059e-03  -5.2954024305325413e-03  -4.3396012689776815e-03  -5.2091107908112232e-03  -4.5562547283043179e-03  -5.2255877644495873e-03  -4.6875836504754230e-03  -5.3921323587989081e-03
     2513.513513513513  -4.0942041625535389e-03  -5.3025481371442654e-03  -4.3316846084002231e-03  -5.2226130071225986e-03  -4.5484160186965664e-03  -5.2423178025193702e-03  -4.6786175881427840e-03  -5.4104355931158653e-03
     2515.015015015015  -4.0855807748172851e-03  -5.3098284316407040e-03  -4.3238030652962738e-03  -5.2360745309505642e-03  -4.5404793853877834e-03  -5.2589291223914458e-03  -4.6694763040536873e-03  -5.4285294683388422e-03
     2516.516516516517  -4.0769822357178010e-03  -5.3166560453950908e-03  -4.3157715071475301e-03  -5.2491147332775360e-03  -4.5322956220229197e-03  -5.2752039174356327e-03  -4.6600051063650054e-03  -5.4463645242107230e-03
     2518.018018018018  -4.0694434017560493e-03  -5.3238046292361377e-03  -4.3086835001528590e-03  -5.2622435169362063e-03  -4.5251260471839052e-03  -5.2915000240821393e-03  -4.6517769651352198e-03  -5.4641863982715201e-03
     2519.519519519520  -4.0615705225771036e-03  -5.3304056707920945e-03  -4.3009700988178743e-03  -5.2751081161609000e-03  -4.5171287587649923e-03  -5.3076016548807220e-03  -4.6424534272338260e-03  -5.4818428116227254e-03
     2521.021021021021  -4.0544614795814116e-03  -5.3372921394287736e-03  -4.2937930161138548e-03  -5.2878433554200402e-03  -4.5096414160604812e-03  -5.3234953228314457e-03  -4.6337722160781194e-03  -5.4992548999410308e-03
     2522.522522522522  -4.0475046475779309e-03  -5.3438096031241510e-03  -4.2866147738865922e-03  -5.3003680553340704e-03  -4.5020867499323538e-03  -5.3392606900870380e-03  -4.6249323825465058e-03  -5.5165960322899766e-03
     2524.024024024024  -4.0406406620356120e-03  -5.3505092474527716e-03  -4.2792962732181895e-03  -5.3129199853164145e-03  -4.4942558536155419e-03  -5.3549799377168826e-03  -4.6157592458423175e-03  -5.5338023010967404e-03
     2525.525525525526  -4.0345343601453764e-03  -5.3572190029209871e-03  -4.2726408236183067e-03  -5.3252960971747849e-03  -4.4871502407315593e-03  -5.3704776218675516e-03  -4.6074345100490920e-03  -5.5508508127078632e-03
     2527.027027027027  -4.0281208799892165e-03  -5.3636159540066701e-03  -4.2654302982057420e-03  -5.3374260042365887e-03  -4.4792914533134977e-03  -5.3858222516238235e-03  -4.5981781865638977e-03  -5.5677760460135393e-03
     2528.528528528529  -4.0228951651833725e-03  -5.3703188543249318e-03  -4.2592953040559555e-03  -5.3496427371750943e-03  -4.4725677950878170e-03  -5.4011278396773168e-03  -4.5902356129374385e-03  -5.5845369753523373e-03
     2530.030030030030  -4.0168511099338798e-03  -5.3768407058389592e-03  -4.2521538266264702e-03  -5.3616709445348989e-03  -4.4646656299535056e-03  -5.4162614950967868e-03  -4.5808770115221831e-03  -5.6012358000794415e-03
     2531.531531531532  -4.0120249469966307e-03  -5.3834202811193742e-03  -4.2460694527009599e-03  -5.3735651963819839e-03  -4.4578528254237814e-03  -5.4312712025716553e-03  -4.5728020004924905e-03  -5.6177959113485245e-03
     2533.033033033033  -4.0067129785401603e-03  -5.3899211462780988e-03  -4.2393045133285213e-03  -5.3853803356068109e-03  -4.4501883892332731e-03  -5.4461462011644235e-03  -4.5636603287873912e-03  -5.6342116031261160e-03
     2534.534534534534  -4.0021687567825676e-03  -5.3968133114336006e-03  -4.2331983743301776e-03  -5.3972436760614763e-03  -4.4432040586948329e-03  -5.4609684995953764e-03  -4.5553230990732219e-03  -5.6504500290636165e-03
     2536.036036036036  -3.9973981665338467e-03  -5.4033369573629024e-03  -4.2267540579587950e-03  -5.4088499342329760e-03  -4.4358034467643281e-03  -5.4756197954864746e-03  -4.5464856855178650e-03  -5.6667727949992301e-03
     2537.537537537537  -3.9935239059200149e-03  -5.4100422262804634e-03  -4.2210824122551165e-03  -5.4204177665408589e-03  -4.4291780734934377e-03  -5.4901684025156893e-03  -4.5385083178990943e-03  -5.6827840118035492e-03
     2539.039039039039  -3.9890487763721456e-03  -5.4170102248258132e-03  -4.2146060105979002e-03  -5.4320427832931532e-03  -4.4215862232889480e-03  -5.5046475769201736e-03  -4.5293881560166879e-03  -5.6987709169575998e-03
     2540.540540540541  -3.9851874279492640e-03  -5.4238336449116790e-03  -4.2088134478328963e-03  -5.4434719216793874e-03  -4.4147578398720331e-03  -5.5189798527879343e-03  -4.5211832123709991e-03  -5.7146253907124668e-03
     2542.042042042042  -3.9812556572033928e-03  -5.4306337241949824e-03  -4.2026705255978417e-03  -5.4548191866983647e-03  -4.4074343085619746e-03  -5.5332369247165104e-03  -4.5123110710239538e-03  -5.7304828598996587e-03
     2543.543543543544  -3.9781223799108959e-03  -5.4376487115801722e-03  -4.1972922106084647e-03  -5.4661533053504173e-03  -4.4009123912770289e-03  -5.5473470166364320e-03  -4.5043764572880382e-03  -5.7460525887706821e-03
     2545.045045045045  -3.9741135018715925e-03  -5.4449584176143569e-03  -4.1909841092389807e-03  -5.4774800175889917e-03  -4.3933649945700898e-03  -5.5613926708096223e-03  -4.4952807810968963e-03  -5.7616163130771595e-03
     2546.546546546546  -3.9713039313541455e-03  -5.4517703232942758e-03  -4.1857965254687574e-03  -5.4885884956878796e-03  -4.3869912228536416e-03  -5.5753427125990072e-03  -4.4875080993983388e-03  -5.7771003246107179e-03
     2548.048048048048  -3.9676856912553415e-03  -5.4590958770822972e-03  -4.1795640668651993e-03  -5.4997082547803165e-03  -4.3793723539521578e-03  -5.5891259823961916e-03  -4.4781993228374959e-03  -5.7924929909415604e-03
     2549.549549549549  -3.9649811784505029e-03  -5.4666510348307471e-03  -4.1743479484162311e-03  -5.5108578982287423e-03  -4.3728950600469552e-03  -5.6028581872534147e-03  -4.4702434079088027e-03  -5.8076764352314268e-03
     2551.051051051051  -3.9613824833470840e-03  -5.4739389652687966e-03  -4.1681810284422641e-03  -5.5218498180432205e-03  -4.3653693901784304e-03  -5.6165056930803994e-03  -4.4611204153756582e-03  -5.8228344384275987e-03
     2552.552552552553  -3.9590597159718669e-03  -5.4812075745494038e-03  -4.1631665651109158e-03  -5.5326978356254964e-03  -4.3590254758093874e-03  -5.6299766396839404e-03  -4.4532897744282750e-03  -5.8378732357508975e-03
     2554.054054054054  -3.9557030760504520e-03  -5.4890316720695945e-03  -4.1570235522643707e-03  -5.5436440557384732e-03  -4.3514262297816644e-03  -5.6433900441585066e-03  -4.4439467961371795e-03  -5.8528701296869413e-03
     2555.555555555556  -3.9531948031980863e-03  -5.4965848621337989e-03  -4.1518513311319741e-03  -5.5544092268590643e-03  -4.3449058419524518e-03  -5.6566811298349260e-03  -4.4358516193348865e-03  -5.8676967566873121e-03
     2557.057057057057  -3.9499735902063689e-03  -5.5040516739937187e-03  -4.1458224506926017e-03  -5.5650670961598760e-03  -4.3374103738786883e-03  -5.6698587983230854e-03  -4.4266610091146085e-03  -5.8823260930027004e-03
     2558.558558558559  -3.9478656718429928e-03  -5.5119694768069787e-03  -4.1408492332009163e-03  -5.5757220063539096e-03  -4.3310062609227462e-03  -5.6829158893090615e-03  -4.4186956004592598e-03  -5.8969619588194648e-03
     2560.060060060060  -3.9446200296607923e-03  -5.5198859858279813e-03  -4.1347479194852226e-03  -5.5863096766520367e-03  -4.3234001658008208e-03  -5.6958683107826953e-03  -4.4092969548806494e-03  -5.9115356195469761e-03
     2561.561561561562  -3.9421435978650686e-03  -5.5276320963754035e-03  -4.1295279172831236e-03  -5.5967606212498165e-03  -4.3167582195460484e-03  -5.7087059810746587e-03  -4.4009194711846448e-03  -5.9258656506348348e-03
     2563.063063063063  -3.9390823338911994e-03  -5.5354575908168543e-03  -4.1235754847057920e-03  -5.6070672342181729e-03  -4.3092789498127178e-03  -5.7213769187882627e-03  -4.3916763892511354e-03  -5.9400004982298697e-03
     2564.564564564565  -3.9367300132670986e-03  -5.5435673893593244e-03  -4.1183855360726173e-03  -5.6173659809055981e-03  -4.3026079609925754e-03  -5.7339525595719769e-03  -4.3833412923564054e-03  -5.9541411286487050e-03
     2566.066066066066  -3.9335337460330352e-03  -5.5514137796671692e-03  -4.1123560876492639e-03  -5.6275009106136493e-03  -4.2950535317892637e-03  -5.7463628551974403e-03  -4.3739258352455323e-03  -5.9680889421653283e-03
     2567.567567567567  -3.9307178301982472e-03  -5.5591454488800006e-03  -4.1067253285181245e-03  -5.6374324408553014e-03  -4.2879011793247913e-03  -5.7585943079233141e-03  -4.3649042365988128e-03  -5.9819427989325387e-03
     2569.069069069069  -3.9279833509698412e-03  -5.5673840622483652e-03  -4.1011798103285698e-03  -5.6474295977355570e-03  -4.2808096835846698e-03  -5.7707869080130961e-03  -4.3559525860206068e-03  -5.9955327062129705e-03
     2570.570570570571  -3.9248018971102640e-03  -5.5753270390686864e-03  -4.0951774106797317e-03  -5.6571928183143929e-03  -4.2732377134526685e-03  -5.7827433402523601e-03  -4.3465262440183904e-03  -6.0089261279475973e-03
     2572.072072072072  -3.9218528294497363e-03  -5.5831062289674344e-03  -4.0895238777145975e-03  -5.6667733463182275e-03  -4.2660692633108002e-03  -5.7944995523432803e-03  -4.3375158599374209e-03  -6.0222797457890487e-03
     2573.573573573573  -3.9187057970206897e-03  -5.5911504840090217e-03  -4.0837014067708812e-03  -5.6763085017992754e-03  -4.2586923642047867e-03  -5.8061816416059217e-03  -4.3281741178076028e-03  -6.0354899597896035e-03
     2575.075075075075  -3.9154532044367403e-03  -5.5990047870983859e-03  -4.0777653011690364e-03  -5.6856134944574584e-03  -4.2511510675686676e-03  -5.8176190584703774e-03  -4.3186027758751345e-03  -6.0483912113363392e-03
     2576.576576576576  -3.9118713806747972e-03  -5.6066987851579814e-03  -4.0715852489427015e-03  -5.6947392879149539e-03  -4.2434269926579261e-03  -5.8288314419039375e-03  -4.3089485684296011e-03  -6.0609188962540321e-03
     2578.078078078078  -3.9090414297044736e-03  -5.6142883456638112e-03  -4.0661686485334025e-03  -5.7036643990419590e-03  -4.2364560129461368e-03  -5.8398667172617829e-03  -4.3000982378744983e-03  -6.0735085718331425e-03
     2579.579579579579  -3.9051011686251427e-03  -5.6221437954098626e-03  -4.0596741016868283e-03  -5.7125288788040032e-03  -4.2283265558967532e-03  -5.8507630307684105e-03  -4.2898248866913170e-03  -6.0858877823912715e-03
     2581.081081081081  -3.9019525727380195e-03  -5.6296711800315541e-03  -4.0540996899108830e-03  -5.7211006567726127e-03  -4.2211893446018871e-03  -5.8613523212803524e-03  -4.2806719530653625e-03  -6.0979613609191347e-03
     2582.582582582583  -3.8979508418676709e-03  -5.6369187525961992e-03  -4.0477640801452452e-03  -5.7294172536852114e-03  -4.2133083014506629e-03  -5.8716988231048298e-03  -4.2707395290622584e-03  -6.1095692964194181e-03
     2584.084084084084  -3.8942636216890364e-03  -5.6442695390868649e-03  -4.0417570146722235e-03  -5.7376169093379488e-03  -4.2057181143556610e-03  -5.8818802588522399e-03  -4.2611208412271628e-03  -6.1211447114034685e-03
     2585.585585585586  -3.8904562713458239e-03  -5.6513904502290737e-03  -4.0356515094943368e-03  -5.7455410881430049e-03  -4.1979983253447395e-03  -5.8917746703956147e-03  -4.2513091937396311e-03  -6.1325301386784513e-03
     2587.087087087087  -3.8863335901928799e-03  -5.6583015897487777e-03  -4.0293980098060171e-03  -5.7532054920622347e-03  -4.1901945907084261e-03  -5.9013905912228401e-03  -4.2413764090240957e-03  -6.1436029053501219e-03
     2588.588588588588  -3.8824199918802735e-03  -5.6650471672123918e-03  -4.0234076208038802e-03  -5.7606428309110698e-03  -4.1826741156537912e-03  -5.9107633943255604e-03  -4.2316977254997241e-03  -6.1541845106979692e-03
     2590.090090090090  -3.8780639660202522e-03  -5.6717042841057949e-03  -4.0170262396409060e-03  -5.7678404876233382e-03  -4.1747137440157588e-03  -5.9198626995091508e-03  -4.2216788533275956e-03  -6.1645755538335270e-03
     2591.591591591592  -3.8739543571506344e-03  -5.6780796166787792e-03  -4.0109757007776433e-03  -5.7747565173296165e-03  -4.1671015391239030e-03  -5.9286857469019452e-03  -4.2119334077161943e-03  -6.1748656981703781e-03
     2593.093093093093  -3.8694705496797955e-03  -5.6841839570914380e-03  -4.0047152001984766e-03  -5.7813746094082467e-03  -4.1593500965230760e-03  -5.9372099949381568e-03  -4.2020576812350869e-03  -6.1847703334104442e-03
     2594.594594594595  -3.8646569954192992e-03  -5.6900660075638460e-03  -3.9981734411945261e-03  -5.7876952872846447e-03  -4.1513079703801199e-03  -5.9454105932208422e-03  -4.1917800213869469e-03  -6.1942588203689111e-03
     2596.096096096096  -3.8606655287426002e-03  -5.6956976142646908e-03  -3.9925201275780768e-03  -5.7937650911081464e-03  -4.1441444796799093e-03  -5.9533882099925134e-03  -4.1825442111443744e-03  -6.2034397964802600e-03
     2597.597597597598  -3.8558163414007191e-03  -5.7010654243861087e-03  -3.9861069007851562e-03  -5.7995130980044605e-03  -4.1362284332764820e-03  -5.9610285855985013e-03  -4.1724791259891243e-03  -6.2125820626626584e-03
     2599.099099099099  -3.8511068191097696e-03  -5.7060360335428103e-03  -3.9799894646224149e-03  -5.8048627351654572e-03  -4.1286880336736838e-03  -5.9682642404165296e-03  -4.1627781464861988e-03  -6.2212012357763472e-03


==> anc/Fig3_bottom_right_DR.txt <==
# Fig. 3, lower right panel: Re G_DK (solid) and Im G_DK (dashed)
# Scheme: DR; density: 2rho_0; energy and temperature in MeV
#                                       T=0 MeV                                          T=50 MeV                                         T=100 MeV                                         T=150 MeV                         
#        sqrt(s) [MeV]                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK
     2000.000000000000  -4.5270404264140902e-04   3.5983092246953346e-13  -3.8664064435108285e-04   3.4807356607878247e-13  -2.6808811309608554e-04   3.1596517584680778e-13  -2.2913461979875375e-04   1.8495966684850457e-13
     2001.501501501501  -4.6817422412776736e-04   3.5959046415402256e-13  -4.0283132351323766e-04   3.4784169556032423e-13  -2.8304073021880711e-04   3.1584773897555785e-13  -2.4353001504590055e-04   1.8545450220701080e-13
     2003.003003003003  -4.8380145163608537e-04   3.5934511711663827e-13  -4.1935184029950499e-04   3.4760492092238577e-13  -2.9826463658012468e-04   3.1572420326867002e-13  -2.5816163151296911e-04   1.8593810199622025e-13
     2004.504504504505  -4.9959728547727513e-04   3.5911027130586362e-13  -4.3629303036846223e-04   3.4737863242067695e-13  -3.1383524407443183e-04   3.1560999435238949e-13  -2.7309355571408138e-04   1.8642599146852056e-13
     2006.006006006006  -5.1557562950835831e-04  -6.1834010960287550e-09  -4.5376129166490209e-04  -8.0542921000818948e-08  -3.2984045060906121e-04  -6.8305426947637061e-08  -2.8840043122350056e-04  -5.8133821081927702e-08
     2007.507507507507  -5.3173224878750257e-04  -7.5666391329179370e-08  -4.7161208549355055e-04  -9.7719130593552761e-07  -3.4615434364514163e-04  -8.2786679868677589e-07  -3.0397477594412518e-04  -7.0460681519777366e-07
     2009.009009009009  -5.4805535433411780e-04  -2.2340472164897510e-07  -4.8966337583729292e-04  -2.8762317466657686e-06  -3.6262097727421177e-04  -2.4393536831262351e-06  -3.1968375599257547e-04  -2.0766871896816692e-06
     2010.510510510510  -5.6453126293523983e-04  -3.5137311087635628e-07  -5.0769341969639030e-04  -4.4417372255633396e-06  -3.7904955445837289e-04  -3.7454141174926628e-06  -3.3536466355180779e-04  -3.1861344428859453e-06
     2012.012012012012  -5.8117187685527752e-04  -5.1760279722352608e-07  -5.2580053207314779e-04  -6.4373415018009254e-06  -3.9552573020149766e-04  -5.4022847223950758e-06  -3.5109076629842887e-04  -4.5926668880503775e-06
     2013.513513513514  -5.9798208867265054e-04  -7.2049312720559975e-07  -5.4394388995104826e-04  -8.8248155603889697e-06  -4.1201578880759515e-04  -7.3746843544016136e-06  -3.6683357912759874e-04  -6.2659147817890152e-06
     2015.015015015015  -6.1496877196742556e-04  -9.5472516479293989e-07  -5.6209271967171755e-04  -1.1515137377016800e-05  -4.2849452571271877e-04  -9.5830780022862635e-06  -3.8257186846938122e-04  -8.1376814282032269e-06
     2016.516516516517  -6.3214006141395118e-04  -1.2119840901121820e-06  -5.8023884233179986e-04  -1.4374248193598045e-05  -4.4495646307969399e-04  -1.1907671015378283e-05  -3.9830127801941109e-04  -1.0105248191867068e-05
     2018.018018018018  -6.4950635634087456e-04  -1.4829815889048276e-06  -5.9842572088560564e-04  -1.7234591369958270e-05  -4.6144179697478385e-04  -1.4198534148176531e-05  -4.1405655423384946e-04  -1.2040137529425519e-05
     2019.519519519520  -6.6707358393946559e-04  -1.8886637906856287e-06  -6.1661583248011657e-04  -2.1727925024019467e-05  -4.7791958449248592e-04  -1.7896452719532878e-05  -4.2981154409409464e-04  -1.5176225093755116e-05
     2021.021021021021  -6.8485273203704134e-04  -2.1956371026055366e-06  -6.3484494507726457e-04  -2.4585094731332221e-05  -4.9442408881272869e-04  -2.0105386738424096e-05  -4.4559595839733894e-04  -1.7032520813013500e-05
     2022.522522522523  -7.0284049676620384e-04  -2.6100323782236484e-06  -6.5297016205139325e-04  -2.8627729045461691e-05  -5.1083007802336803e-04  -2.3323393269801547e-05  -4.6130273646590369e-04  -1.9748999831330529e-05
     2024.024024024024  -7.2106490989664912e-04  -3.0236678246701192e-06  -6.7127702392486455e-04  -3.2315682382926164e-05  -5.2739524916755741e-04  -2.6182241109087408e-05  -4.7715329312750699e-04  -2.2153086493192497e-05
     2025.525525525526  -7.3953338273947326e-04  -3.5400287380625812e-06  -6.8976094144376234e-04  -3.7052766655063994e-05  -5.4412147718176421e-04  -2.9931810340315996e-05  -4.9315010744038919e-04  -2.5316355848971210e-05
     2027.027027027027  -7.5819702964601151e-04  -4.1669279319818709e-06  -7.0749871071810262e-04  -4.2911814232747730e-05  -5.6018412192965238e-04  -3.4648932591147716e-05  -5.0858603249222018e-04  -2.9306233273064914e-05
     2028.528528528529  -7.7713743158428113e-04  -4.4839487650454231e-06  -7.2555800401355626e-04  -4.3841481245311595e-05  -5.7654032562384078e-04  -3.4890632610211895e-05  -5.2428250025257552e-04  -2.9449724269598874e-05
     2030.030030030030  -7.9638318168558965e-04  -5.2914458884431069e-06  -7.4412258609765115e-04  -5.0996554178644059e-05  -5.9336919022353728e-04  -4.0672530732168628e-05  -5.4039517761643539e-04  -3.4344186630579719e-05
     2031.531531531532  -8.1584472084165007e-04  -6.2238738602774968e-06  -7.6184060867828828e-04  -5.9281959825786312e-05  -6.0944009785244093e-04  -4.7507770705328649e-05  -5.5586510375018011e-04  -4.0151243035121612e-05
     2033.033033033033  -8.3564910544350370e-04  -6.7303038280430425e-06  -7.8037973870003071e-04  -6.0530710134201285e-05  -6.2627508114446303e-04  -4.7835621343282278e-05  -5.7200240961027523e-04  -4.0347126363416752e-05
     2034.534534534535  -8.5571753978744758e-04  -7.8730480849589245e-06  -7.9812648862138263e-04  -7.0051093199394922e-05  -6.4239347265187749e-04  -5.5749281714642748e-05  -5.8753089319210075e-04  -4.7081654910313018e-05
     2036.036036036036  -8.7615150518386949e-04  -8.5379553945425585e-06  -8.1639811118604721e-04  -7.1493834256931604e-05  -6.5901703850746677e-04  -5.6130613833776194e-05  -6.0350556891163335e-04  -4.7310659728645086e-05
     2037.537537537537  -8.9690610425821366e-04  -9.9199852677182822e-06  -8.3425427716051523e-04  -8.2124780182563168e-05  -6.7526529640062993e-04  -6.5040820966185875e-05  -6.1916440281010511e-04  -5.4907244561782299e-05
     2039.039039039039  -9.1804010874575390e-04  -1.0804072961894469e-05  -8.5216799192379400e-04  -8.3781262562407501e-05  -6.9159287756024278e-04  -6.5483205124226073e-05  -6.3490264508612570e-04  -5.5173888470852033e-05
     2040.540540540540  -9.3955796791346177e-04  -1.2484149573953322e-05  -8.7025100207358810e-04  -9.5318027738795010e-05  -7.0809367330348016e-04  -7.5233521695269873e-05  -6.5079961793577511e-04  -6.3502540786956573e-05
     2042.042042042042  -9.6145894817592959e-04  -1.3671080474419973e-05  -8.8801040298455030e-04  -9.7200375864776265e-05  -7.2431356604510193e-04  -7.5741943048012326e-05  -6.6646361603871457e-04  -6.3810086771304010e-05
     2043.543543543543  -9.8379711384171038e-04  -1.5018139005387195e-05  -9.0618996153864402e-04  -9.9064266172919953e-05  -7.4095875514087442e-04  -7.6245435468817445e-05  -6.8250717212336065e-04  -6.4117089857032645e-05
     2045.045045045045  -1.0065612102323365e-03  -1.7283758933960690e-05  -9.2422027728775755e-04  -1.1149110682052315e-04  -7.5748061098291990e-04  -8.6680504803456825e-05  -6.9845289120084295e-04  -7.3025821303221097e-05
     2046.546546546547  -1.0298208842925000e-03  -1.9068958054284880e-05  -9.4209621896934278e-04  -1.1358938072203774e-04  -7.7389783162048619e-04  -8.7254861592589471e-05  -7.1432120922759203e-04  -7.3376915025508241e-05
     2048.048048048048  -1.0535500001766682e-03  -2.1858129723038375e-05  -9.5988957008795992e-04  -1.2633413985036222e-04  -7.9025222766891342e-04  -9.8002052674324878e-05  -7.3014363721592515e-04  -8.2564454374476728e-05
     2049.549549549550  -1.0778230489975006e-03  -2.4295897013684750e-05  -9.7764909440804034e-04  -1.2866043333052248e-04  -8.0661666814663764e-04  -9.8647551909514244e-05  -7.4598803161505275e-04  -8.2960576859260546e-05
     2051.051051051051  -1.1025854043792656e-03  -2.7816393027933796e-05  -9.9512323139194976e-04  -1.4136517840831746e-04  -8.2272602693967008e-04  -1.0935281340066761e-04  -7.6162010544606330e-04  -9.2117493482857983e-05
     2052.552552552553  -1.1279149142926726e-03  -3.1157513595022014e-05  -1.0128428317025991e-03  -1.4390664019546244e-04  -8.3911159620684780e-04  -1.1006762297421571e-04  -7.7750482602925849e-04  -9.2558271874269358e-05
     2054.054054054054  -1.1537635369467196e-03  -3.5665195499261763e-05  -1.0302821120212360e-03  -1.5619969991011157e-04  -8.5525778297506402e-04  -1.2034194822274309e-04  -7.9319275370374120e-04  -1.0134136206862530e-04
     2055.555555555556  -1.1802026562559944e-03  -4.0211487292177853e-05  -1.0482688242685872e-03  -1.5893550021682569e-04  -8.7197723093400360e-04  -1.2112150217389071e-04  -8.0939264202911556e-04  -1.0182483672292861e-04
     2057.057057057057  -1.2071154837204135e-03  -4.6045675903964759e-05  -1.0654128853159186e-03  -1.7044666625473201e-04  -8.8790801440219230e-04  -1.3056338954543409e-04  -8.2491658261580779e-04  -1.0987785381247326e-04
     2058.558558558559  -1.2345512749355233e-03  -5.2252778994533532e-05  -1.0827569518959922e-03  -1.7334624735695645e-04  -9.0407047442890988e-04  -1.3140102383183921e-04  -8.4065442904599093e-04  -1.1040081413428532e-04
     2060.060060060060  -1.2624368139065483e-03  -5.9986688165773591e-05  -1.1008621704163238e-03  -1.8370769331139798e-04  -9.2103851029531436e-04  -1.3961933423499778e-04  -8.5711092424923933e-04  -1.1737691114058041e-04
     2061.561561561562  -1.2905557981236599e-03  -6.8797536830224857e-05  -1.1177580989880428e-03  -1.9246102465514083e-04  -9.3684216291996356e-04  -1.4621668191117562e-04  -8.7256091201797403e-04  -1.2293487976046787e-04
     2063.063063063063  -1.3188054953355596e-03  -7.8785793041831869e-05  -1.1350120543844522e-03  -1.9937175719370178e-04  -9.5304241886241597e-04  -1.5092200252089444e-04  -8.8837035636661491e-04  -1.2682969207771237e-04
     2064.564564564565  -1.3471064458993667e-03  -9.0350502444389006e-05  -1.1523621403178690e-03  -2.0974600780055178e-04  -9.6938988531388923e-04  -1.5908522295611513e-04  -9.0432323006836134e-04  -1.3375588008272333e-04
     2066.066066066066  -1.3750496434941047e-03  -1.0330785966165622e-04  -1.1692379654273022e-03  -2.1909326053390138e-04  -9.8529693271900433e-04  -1.6619199312810086e-04  -9.1990181843512272e-04  -1.3975451202160975e-04
     2067.567567567567  -1.4025931112581153e-03  -1.1722130043018971e-04  -1.1862993500210339e-03  -2.2253934079333578e-04  -1.0014393346390342e-03  -1.6723654343537295e-04  -9.3570077132040536e-04  -1.4041763726277697e-04
     2069.069069069069  -1.4294549649704557e-03  -1.3291563538046634e-04  -1.2038214624703284e-03  -2.3423981725298644e-04  -1.0181050476012871e-03  -1.7665378252399645e-04  -9.5197465229208489e-04  -1.4843864923738700e-04
     2070.570570570570  -1.4554619903439316e-03  -1.4975976630127251e-04  -1.2203612172032999e-03  -2.4803498820659935e-04  -1.0338094259403055e-03  -1.8829310827751510e-04  -9.6741601312888103e-04  -1.5843095964060007e-04
     2072.072072072072  -1.4805995479944577e-03  -1.6693147482727357e-04  -1.2373482885874490e-03  -2.5180549675651523e-04  -1.0500267451074000e-03  -1.8946671829561659e-04  -9.8332383833610987e-04  -1.5918132023406875e-04
     2073.573573573573  -1.5047166482562888e-03  -1.8473683208943600e-04  -1.2543739436690308e-03  -2.5553212011232242e-04  -1.0663273040785305e-03  -1.9063353312225294e-04  -9.9931861776071944e-04  -1.5993305953921214e-04
     2075.075075075075  -1.5278436983985481e-03  -2.0394591828466258e-04  -1.2708162880510300e-03  -2.7169303518854998e-04  -1.0820753746358014e-03  -2.0458449886021058e-04  -1.0148406825578667e-03  -1.7194995216761850e-04
     2076.576576576576  -1.5499657648506947e-03  -2.2265545995870593e-04  -1.2885037552256260e-03  -2.7563361089968295e-04  -1.0991877926673228e-03  -2.0584018208603895e-04  -1.0315854972123308e-03  -1.7276218820210494e-04
     2078.078078078078  -1.5710757153593097e-03  -2.4255422306421472e-04  -1.3050833656394285e-03  -2.9369218205067712e-04  -1.1151745657453618e-03  -2.2188591104563873e-04  -1.0473467217175993e-03  -1.8665408076291198e-04
     2079.579579579579  -1.5910449177366658e-03  -2.6158695548920291e-04  -1.3203841444840026e-03  -2.9788270752733763e-04  -1.1298834942820560e-03  -2.2324690666255856e-04  -1.0619954010817167e-03  -1.8753684050216017e-04
     2081.081081081081  -1.6104399865276920e-03  -2.8041680933757522e-04  -1.3383975057504726e-03  -3.0201202600175364e-04  -1.1475108454049804e-03  -2.2459648051477785e-04  -1.0792445757046350e-03  -1.8841988345214361e-04
     2082.582582582583  -1.6288345093235779e-03  -3.0033569661445204e-04  -1.3548856090478433e-03  -3.2196600877952780e-04  -1.1635485686090454e-03  -2.4264840656912072e-04  -1.0950951903844501e-03  -2.0409679893088788e-04
     2084.084084084084  -1.6464969205174436e-03  -3.1874735888565609e-04  -1.3696537009848873e-03  -3.2639709457838253e-04  -1.1778572301541755e-03  -2.4412483148225387e-04  -1.1094377671919651e-03  -2.0506242838422257e-04
     2085.585585585586  -1.6637250953382354e-03  -3.3730724068259285e-04  -1.3879114739450075e-03  -3.3072408162452025e-04  -1.1959276110124885e-03  -2.4557837821070753e-04  -1.1271317024322514e-03  -2.0602436116491605e-04
     2087.087087087087  -1.6801986552859435e-03  -3.5626656883976055e-04  -1.4042222956884591e-03  -3.5223424012152031e-04  -1.2119388520255648e-03  -2.6536353583730558e-04  -1.1430087214056193e-03  -2.2325923767569156e-04
     2088.588588588588  -1.6961578002024696e-03  -3.7423299638907818e-04  -1.4181642696461673e-03  -3.5689046501969241e-04  -1.2255057403298348e-03  -2.6695717695566850e-04  -1.1567391286030578e-03  -2.2431237808712230e-04
     2090.090090090090  -1.7119165783050817e-03  -3.9154961142446042e-04  -1.4368697136374941e-03  -3.6148199757355249e-04  -1.2442793323789031e-03  -2.6854099237771364e-04  -1.1751216276037822e-03  -2.2536760678978793e-04
     2091.591591591592  -1.7271661172857471e-03  -4.0990682461206974e-04  -1.4529989013348549e-03  -3.8403409578188948e-04  -1.2602670043026054e-03  -2.8965911650827178e-04  -1.1910301808063825e-03  -2.4383915823516486e-04
     2093.093093093093  -1.7420009781488931e-03  -4.2676479365845205e-04  -1.4662590240607167e-03  -3.8896502866744744e-04  -1.2732097008816374e-03  -2.9139197002017546e-04  -1.2042476089461399e-03  -2.4499242003499857e-04
     2094.594594594595  -1.7568297805633374e-03  -4.4340759730060242e-04  -1.4843620256360316e-03  -3.9381295292513556e-04  -1.2915726763776962e-03  -2.9311040228197972e-04  -1.2223350946844712e-03  -2.4614696957546471e-04
     2096.096096096096  -1.7713948401348722e-03  -4.6085653481192439e-04  -1.5007126507001712e-03  -4.1686162927323495e-04  -1.3079771695222457e-03  -3.1506743632834020e-04  -1.2386697367238976e-03  -2.6545221996014792e-04
     2097.597597597598  -1.7856551048643955e-03  -4.7691619395970309e-04  -1.5143537932806100e-03  -4.2206721135093478e-04  -1.3214506874232581e-03  -3.1694817894746243e-04  -1.2523986484053499e-03  -2.6671350751301910e-04
     2099.099099099099  -1.7998258906377006e-03  -4.9310549924498214e-04  -1.5303142876506653e-03  -4.2716621790642309e-04  -1.3376262890246510e-03  -3.1880911292690408e-04  -1.2685824679792496e-03  -2.6797436948879344e-04
     2100.600600600601  -1.8140318067141430e-03  -5.0873943276494836e-04  -1.5478807950878649e-03  -4.3220513969254785e-04  -1.3556063100569925e-03  -3.2066469779734347e-04  -1.2863946720186434e-03  -2.6924108117155036e-04
     2102.102102102102  -1.8279054588624911e-03  -5.2575027386782801e-04  -1.5626487347153082e-03  -4.5566881195994047e-04  -1.3704686438531504e-03  -3.4311196774500458e-04  -1.3014116167668840e-03  -2.8902627798516528e-04
     2103.603603603603  -1.8415460414091193e-03  -5.4130441368539599e-04  -1.5765859274306916e-03  -4.6104707745375681e-04  -1.3845147562990513e-03  -3.4512948245669792e-04  -1.3157256334815879e-03  -2.9040286330114996e-04
     2105.105105105105  -1.8554067311488665e-03  -5.5689251600257218e-04  -1.5945287599250112e-03  -4.6630384215019664e-04  -1.4031552248828072e-03  -3.4712873941266498e-04  -1.3342008818599154e-03  -2.9178070214006126e-04
     2106.606606606607  -1.8690012453177769e-03  -5.7334601119655710e-04  -1.6102340867551529e-03  -4.8931132149389756e-04  -1.4192454054162943e-03  -3.6933991592084741e-04  -1.3503759695338209e-03  -3.1143611829588844e-04
     2108.108108108108  -1.8822646215700125e-03  -5.8877045388929037e-04  -1.6229540952084791e-03  -4.9489754223782734e-04  -1.4320106378729739e-03  -3.7150239186308756e-04  -1.3635689958873575e-03  -3.1292691741252371e-04
     2109.609609609610  -1.8957094279063258e-03  -6.0405386530656144e-04  -1.6405604797218927e-03  -5.0039608244112084e-04  -1.4504810421533756e-03  -3.7365421410513928e-04  -1.3819547444678950e-03  -3.1442287612720292e-04
     2111.111111111111  -1.9090356822865544e-03  -6.2027647217110431e-04  -1.6558488528492787e-03  -5.2248119826067663e-04  -1.4662643568140116e-03  -3.9504975756316516e-04  -1.3979044822139365e-03  -3.3341058617926829e-04
     2112.612612612613  -1.9220040446792095e-03  -6.3535877335270971e-04  -1.6690434357140248e-03  -5.2825502196440788e-04  -1.4796889090038193e-03  -3.9735336689502920e-04  -1.4117325871913298e-03  -3.3501591973134222e-04
     2114.114114114114  -1.9351069948088915e-03  -6.5077552437627561e-04  -1.6858500421224091e-03  -5.3396299972143294e-04  -1.4974069144184732e-03  -3.9965167730872392e-04  -1.4294911848486997e-03  -3.3662851923943590e-04
     2115.615615615616  -1.9479771594416921e-03  -6.6627773482617046e-04  -1.7011600794403082e-03  -5.5470637020903126e-04  -1.5133886429111267e-03  -4.1965977059972294e-04  -1.4456750577521650e-03  -3.5440668500345916e-04
     2117.117117117117  -1.9608440852849811e-03  -6.8168638349667650e-04  -1.7148437054097052e-03  -5.6065604703451038e-04  -1.5275166277689128e-03  -4.2210091919525692e-04  -1.4601881254783216e-03  -3.5612478269184009e-04
     2118.618618618619  -1.9732850325957806e-03  -6.9627695139027235e-04  -1.7305375863353113e-03  -5.6647775453116521e-04  -1.5440791156575988e-03  -4.2452348505096245e-04  -1.4769428340208556e-03  -3.5784770661675453e-04
     2120.120120120120  -1.9861574082934404e-03  -7.1210005433623410e-04  -1.7453695714659556e-03  -5.8555966889906703e-04  -1.5596425344376024e-03  -4.4260570770974107e-04  -1.4927951429792583e-03  -3.7389269798695937e-04
     2121.621621621622  -1.9984970805899801e-03  -7.2671564449931542e-04  -1.7602164207485020e-03  -5.9159298945490033e-04  -1.5752951199171290e-03  -4.4516423288308658e-04  -1.5087510465610413e-03  -3.7571721771665939e-04
     2123.123123123123  -2.0110217438863744e-03  -7.4228429976363238e-04  -1.7757163900751197e-03  -6.0839236484281625e-04  -1.5917743547427981e-03  -4.6067350164415914e-04  -1.5254811229617642e-03  -3.8944996891193624e-04
     2124.624624624625  -2.0232470105990248e-03  -7.5696363437596672e-04  -1.7897268800407434e-03  -6.1454392632291448e-04  -1.6064975944147144e-03  -4.6334510385136977e-04  -1.5406115393693535e-03  -3.9136650933210647e-04
     2126.126126126126  -2.0356472036044604e-03  -7.7207305357150766e-04  -1.8048265108059889e-03  -6.2889359958931564e-04  -1.6225855759670776e-03  -4.7590960688791200e-04  -1.5570158922602858e-03  -4.0239539808431887e-04
     2127.627627627628  -2.0476960055334130e-03  -7.8695247874664741e-04  -1.8197057356838407e-03  -6.4041134126392339e-04  -1.6384545733189359e-03  -4.8509615561061659e-04  -1.5732358824923072e-03  -4.1032778806434570e-04
     2129.129129129129  -2.0599407111759490e-03  -8.0213122757475438e-04  -1.8341371166323036e-03  -6.5130233657367158e-04  -1.6538104622356785e-03  -4.9353070643889008e-04  -1.5889962844195366e-03  -4.1756312512354198e-04
     2130.630630630631  -2.0718054528312442e-03  -8.1670100202152951e-04  -1.8488961686142617e-03  -6.6302490861271102e-04  -1.6696184985371626e-03  -5.0292962311221877e-04  -1.6051929548449508e-03  -4.2568519800177375e-04
     2132.132132132132  -2.0838014900265668e-03  -8.3172862276549814e-04  -1.8637634068846343e-03  -6.7761650642399912e-04  -1.6856039571590054e-03  -5.1597035492540800e-04  -1.6215714717047376e-03  -4.3720792926061188e-04
     2133.633633633634  -2.0955903319012570e-03  -8.4632293806247529e-04  -1.8779514494534010e-03  -6.8411407281496379e-04  -1.7007709315104427e-03  -5.1895894591585197e-04  -1.6372027781582238e-03  -4.3939617638218739e-04
     2135.135135135135  -2.1073729208676306e-03  -8.6123847723160261e-04  -1.8924111290492215e-03  -7.0160444815446036e-04  -1.7163344596876477e-03  -5.3561510197118380e-04  -1.6532209403620174e-03  -4.5428508464114719e-04
     2136.636636636636  -2.1192113233300365e-03  -8.7552496257244951e-04  -1.9075319107799426e-03  -7.0823887708195300e-04  -1.7327652837555517e-03  -5.3872631890344348e-04  -1.6700659010064529e-03  -4.5657577557638688e-04
     2138.138138138138  -2.1306300458218807e-03  -8.9096134067592932e-04  -1.9219137852235875e-03  -7.2822290794896346e-04  -1.7482787600361606e-03  -5.5871418159845359e-04  -1.6860642923548341e-03  -4.7462848023074845e-04
     2139.639639639640  -2.1422400084936000e-03  -9.0514634698843994e-04  -1.9351081347993898e-03  -7.3506635735917582e-04  -1.7623584376788724e-03  -5.6199506756072972e-04  -1.7007469810109090e-03  -4.7705082847317387e-04
     2141.141141141141  -2.1539134059464552e-03  -9.1898291706667883e-04  -1.9509899183892542e-03  -7.4183931665373459e-04  -1.7798730706220186e-03  -5.6526543384361025e-04  -1.7186571100948696e-03  -4.7948387522541461e-04
     2142.642642642642  -2.1651022500461508e-03  -9.3456312153271826e-04  -1.9652221702042569e-03  -7.6421187429822311e-04  -1.7952879102215910e-03  -5.8843489819856065e-04  -1.7346073026339272e-03  -5.0056405700931849e-04
     2144.144144144144  -2.1764695003793797e-03  -9.4888631063275468e-04  -1.9777145664322971e-03  -7.7123630072856706e-04  -1.8085474857627857e-03  -5.9190321516818152e-04  -1.7485640564950874e-03  -5.0314924398405837e-04
     2145.645645645645  -2.1879062368991078e-03  -9.6216577263458518e-04  -1.9945018972395813e-03  -7.7820589988424180e-04  -1.8273807401780263e-03  -5.9536378643722612e-04  -1.7677763809507850e-03  -5.0574490808151659e-04
     2147.147147147147  -2.1989487314113178e-03  -9.7813925758254367e-04  -2.0088087499286278e-03  -8.0250202045291678e-04  -1.8429751797151609e-03  -6.2130381480873494e-04  -1.7839389009611240e-03  -5.2952244153040473e-04
     2148.648648648649  -2.2099532143153989e-03  -9.9185097500797091e-04  -2.0201480214344018e-03  -8.0975334959905540e-04  -1.8547666719665461e-03  -6.2499105510754676e-04  -1.7965423302263935e-03  -5.3228958648710468e-04
     2150.150150150150  -2.2212892747670945e-03  -1.0054238568925331e-03  -2.0357957013092238e-03  -8.1696885962802518e-04  -1.8722735406937530e-03  -6.2867695557968309e-04  -1.8145729482214666e-03  -5.3507176515908998e-04
     2151.651651651652  -2.2321825197192773e-03  -1.0197593803718383e-03  -2.0516110213818269e-03  -8.2405733323879051e-04  -1.8899501996478838e-03  -6.3234434908989584e-04  -1.8327591124598255e-03  -5.3786465408717341e-04
     2153.153153153153  -2.2431286612770488e-03  -1.0344989158360661e-03  -2.0641414116888165e-03  -8.5016683483267995e-04  -1.9032905615685995e-03  -6.6080292747959057e-04  -1.8468478806502433e-03  -5.6408700625817053e-04
     2154.654654654655  -2.2541091900042149e-03  -1.0478270617405798e-03  -2.0764720872421543e-03  -8.5767528926144652e-04  -1.9164835239358544e-03  -6.6475121566979441e-04  -1.8608366485494935e-03  -5.6708325493245743e-04
     2156.156156156156  -2.2650814654063384e-03  -1.0617490245735306e-03  -2.0934367575682947e-03  -8.6510079914789526e-04  -1.9358891560501928e-03  -6.6868699896580779e-04  -1.8807518218014086e-03  -5.7009190371250153e-04
     2157.657657657658  -2.2759907259841464e-03  -1.0763242620924322e-03  -2.1084345183994295e-03  -8.9196605238025639e-04  -1.9525720427782806e-03  -6.9879428605056049e-04  -1.8980604040765578e-03  -5.9807548218949568e-04
     2159.159159159159  -2.2868392728984640e-03  -1.0893852446087200e-03  -2.1199401413840198e-03  -8.9979481075989052e-04  -1.9645952939440761e-03  -7.0302430083407468e-04  -1.9109473248293141e-03  -6.0130016569300774e-04
     2160.660660660661  -2.2977304669109960e-03  -1.1030069048782729e-03  -2.1326014164211424e-03  -9.0759918650191952e-04  -1.9783202747939723e-03  -7.0726135405291550e-04  -1.9255012536289668e-03  -6.0454982110909143e-04
     2162.162162162163  -2.3085890415781062e-03  -1.1161478897434916e-03  -2.1496668235914630e-03  -9.1523260423167054e-04  -1.9980096605440338e-03  -7.1146955454278740e-04  -1.9457754513751554e-03  -6.0780557091644552e-04
     2163.663663663664  -2.3197354562682635e-03  -1.1301529606692750e-03  -2.1647288143001207e-03  -9.4280941683658778e-04  -2.0148739083726197e-03  -7.4288429691944592e-04  -1.9633290559079117e-03  -6.3717643788897913e-04
     2165.165165165165  -2.3308981651138155e-03  -1.1435015916378319e-03  -2.1760830876849440e-03  -9.5097746264063412e-04  -2.0267277416685823e-03  -7.4743523853604841e-04  -1.9760989292096935e-03  -6.4067734062722996e-04
     2166.666666666667  -2.3416168880242482e-03  -1.1567418251155635e-03  -2.1884092861166110e-03  -9.5901997574735301e-04  -2.0400391106703180e-03  -7.5197296078871058e-04  -1.9903115338112632e-03  -6.4419742038303383e-04
     2168.168168168168  -2.3529096360069652e-03  -1.1693180936674147e-03  -2.2048847373404594e-03  -9.6698615880224683e-04  -2.0590507459192576e-03  -7.5649386643553520e-04  -2.0100228691699975e-03  -6.4772853885407809e-04
     2169.669669669670  -2.3646849400012645e-03  -1.1836630711999111e-03  -2.2205114348970508e-03  -9.9476285670342581e-04  -2.0768051420742427e-03  -7.8855779693315245e-04  -2.0285120453047895e-03  -6.7787338072109078e-04
     2171.171171171171  -2.3754851377243156e-03  -1.1972102690073106e-03  -2.2322785844558768e-03  -1.0032411999132812e-03  -2.0892505493935280e-03  -7.9344135613595372e-04  -2.0418959633871870e-03  -6.8166724608274083e-04
     2172.672672672673  -2.3866952405045116e-03  -1.2096671194384361e-03  -2.2440289375072866e-03  -1.0115830112353336e-03  -2.1017640783095913e-03  -7.9830106723440290e-04  -2.0553861120855815e-03  -6.8547336996478345e-04
     2174.174174174174  -2.3985216787020900e-03  -1.2226500602092205e-03  -2.2598078087794071e-03  -1.0199281784531483e-03  -2.1199182545731535e-03  -8.0316552980319448e-04  -2.0743569443936556e-03  -6.8930003068293406e-04
     2175.675675675676  -2.4098673770362880e-03  -1.2366814059200644e-03  -2.2758116821476109e-03  -1.0282341118844870e-03  -2.1383503036674096e-03  -8.0803381454898620e-04  -2.0935924029188650e-03  -6.9315238127619556e-04
     2177.177177177177  -2.4211179211594421e-03  -1.2500756747292157e-03  -2.2881639349671486e-03  -1.0561740734924983e-03  -2.1516118183307503e-03  -8.4042171742277217e-04  -2.1078169950993404e-03  -7.2366804744945833e-04
     2178.678678678679  -2.4326495100692952e-03  -1.2629149564215331e-03  -2.2994652379471582e-03  -1.0649113956626034e-03  -2.1634735672246145e-03  -8.4562963085173953e-04  -2.1207212417318237e-03  -7.2777819899166147e-04
     2180.180180180180  -2.4444201626126470e-03  -1.2769221364960833e-03  -2.3148339128233378e-03  -1.0736099301413989e-03  -2.1811660973190014e-03  -8.5085029624259101e-04  -2.1393292376869371e-03  -7.3192046907782210e-04
     2181.681681681682  -2.4559380091376047e-03  -1.2895910366391549e-03  -2.3306632566339413e-03  -1.0822359226359307e-03  -2.1994409385798640e-03  -8.5607193669487024e-04  -2.1584999971743751e-03  -7.3608853756656838e-04
     2183.183183183183  -2.4675009020180875e-03  -1.3036580321023621e-03  -2.3431364528034957e-03  -1.1094688868948425e-03  -2.2128989589495197e-03  -8.8770519674366284e-04  -2.1729772372717560e-03  -7.6600030843412294e-04
     2184.684684684685  -2.4793280131642417e-03  -1.3173722595170888e-03  -2.3546154277572680e-03  -1.1185695359563824e-03  -2.2250218342439515e-03  -8.9327490795096192e-04  -2.1861895106916537e-03  -7.7043421521128669e-04
     2186.186186186186  -2.4910464881948771e-03  -1.3306671420110477e-03  -2.3703369708377641e-03  -1.1275984727599764e-03  -2.2432946263746967e-03  -8.9885130863650230e-04  -2.2054504211801492e-03  -7.7490058775435942e-04
     2187.687687687688  -2.5027213028021608e-03  -1.3444919725899241e-03  -2.3850891863360399e-03  -1.1533066856948555e-03  -2.2600952156973659e-03  -9.2872503854974742e-04  -2.2232616432129935e-03  -8.0326509044102799e-04
     2189.189189189189  -2.5146526324289465e-03  -1.3582691145176170e-03  -2.3969412656673372e-03  -1.1627484244500223e-03  -2.2726984078191618e-03  -9.3462361642175174e-04  -2.2369700601548308e-03  -8.0798249482718341e-04
     2190.690690690691  -2.5264160809528383e-03  -1.3719579291648363e-03  -2.4097152998033338e-03  -1.1721718711400840e-03  -2.2867401292717615e-03  -9.4054162876691541e-04  -2.2521345537395701e-03  -8.1274175440780290e-04
     2192.192192192192  -2.5383732118343938e-03  -1.3850937567991980e-03  -2.4255236697688694e-03  -1.1815345429348554e-03  -2.3052071014047241e-03  -9.4645862098762077e-04  -2.2716700593201434e-03  -8.1752546685762064e-04
     2193.693693693694  -2.5501560238892569e-03  -1.3995509685809429e-03  -2.4393844223966452e-03  -1.2059408152195498e-03  -2.3207914356313283e-03  -9.7437532379148221e-04  -2.2883718152496044e-03  -8.4399832274990177e-04
     2195.195195195195  -2.5621394153531535e-03  -1.4136232261493635e-03  -2.4506263635647955e-03  -1.2156870165450004e-03  -2.3325748897045405e-03  -9.8060671137571265e-04  -2.3013549481159653e-03  -8.4903847259632089e-04
     2196.696696696697  -2.5742420347513277e-03  -1.4268351876706993e-03  -2.4657516680527732e-03  -1.2254036696612556e-03  -2.3501515022775624e-03  -9.8685081124433001e-04  -2.3200921752359570e-03  -8.5411645955652492e-04
     2198.198198198198  -2.5860806750552588e-03  -1.4416657844270693e-03  -2.4793620677498285e-03  -1.2479204373980980e-03  -2.3654495659259259e-03  -1.0120535949162753e-03  -2.3365825453096193e-03  -8.7797282857382129e-04
     2199.699699699700  -2.5978990628772254e-03  -1.4556373232619863e-03  -2.4915235613582631e-03  -1.2579330048718908e-03  -2.3786313367123303e-03  -1.0185704710626298e-03  -2.3510043679477962e-03  -8.8328361443610248e-04
     2201.201201201201  -2.6102124346209870e-03  -1.4693179167561594e-03  -2.5055549210426993e-03  -1.2679672078327608e-03  -2.3946371893181508e-03  -1.0251079095181870e-03  -2.3682492836733676e-03  -8.8863954789657391e-04
     2202.702702702702  -2.6221839277522545e-03  -1.4840789909003416e-03  -2.5190391630679878e-03  -1.2884378155340278e-03  -2.4098542833913966e-03  -1.0472217166350194e-03  -2.3847335720984944e-03  -9.0945170688789016e-04
     2204.204204204204  -2.6341500242500794e-03  -1.4984668980780899e-03  -2.5320598526384882e-03  -1.2986995376215156e-03  -2.4243798769672201e-03  -1.0539855533411521e-03  -2.4005568122833203e-03  -9.1500350739995133e-04
     2205.705705705705  -2.6461893447335197e-03  -1.5128732069571613e-03  -2.5460527131896567e-03  -1.3167774051470078e-03  -2.4403890130824876e-03  -1.0724771092457640e-03  -2.4178762898427776e-03  -9.3226116429323872e-04
     2207.207207207207  -2.6584170011956210e-03  -1.5274348999943079e-03  -2.5588149511758793e-03  -1.3322199441229401e-03  -2.4546051085469491e-03  -1.0869785125063303e-03  -2.4334352250191525e-03  -9.4552345871280925e-04
     2208.708708708709  -2.6704674257913589e-03  -1.5423709710479792e-03  -2.5721393505254006e-03  -1.3470754718983248e-03  -2.4696827125050835e-03  -1.1005775839242025e-03  -2.4498855664831344e-03  -9.5789364118621125e-04
     2210.210210210210  -2.6823991215134207e-03  -1.5570693613547199e-03  -2.5851435548063634e-03  -1.3626970592763483e-03  -2.4842670605652660e-03  -1.1152861374814109e-03  -2.4658603583750378e-03  -9.7140157452973140e-04
     2211.711711711712  -2.6945422106142273e-03  -1.5715276078692396e-03  -2.5984646846032053e-03  -1.3735595971649938e-03  -2.4994100631267843e-03  -1.1226244812271205e-03  -2.4824170108617822e-03  -9.7748183123893564e-04
     2213.213213213213  -2.7066854673822877e-03  -1.5867245357528155e-03  -2.6117693804320937e-03  -1.3920175148368476e-03  -2.5145513831691044e-03  -1.1416318468074503e-03  -2.4990074799146464e-03  -9.9528261427078366e-04
     2214.714714714715  -2.7188923129286202e-03  -1.6017651222481656e-03  -2.6250193185994647e-03  -1.4030474074363461e-03  -2.5296123231511878e-03  -1.1491501363987959e-03  -2.5155468064497599e-03  -1.0015727064735772e-03
     2216.216216216216  -2.7307926660756791e-03  -1.6171524341903301e-03  -2.6380279156409782e-03  -1.4241643227928492e-03  -2.5443700757898889e-03  -1.1721732985571496e-03  -2.5317915888915903e-03  -1.0234588653212245e-03
     2217.717717717718  -2.7427848379488143e-03  -1.6321743806445345e-03  -2.6503326042581358e-03  -1.4354734031778796e-03  -2.5580665265946909e-03  -1.1799756099059634e-03  -2.5470048743603015e-03  -1.0299787267796657e-03
     2219.219219219219  -2.7550410965735388e-03  -1.6472618920754518e-03  -2.6642557528925867e-03  -1.4467600932765658e-03  -2.5743083053501323e-03  -1.1877804361618202e-03  -2.5648194479926684e-03  -1.0365545082507113e-03
     2220.720720720721  -2.7672328138642660e-03  -1.6633994384844374e-03  -2.6767140262708325e-03  -1.4703740722535217e-03  -2.5882664207205349e-03  -1.2145964714620442e-03  -2.5803366854865793e-03  -1.0623158091090177e-03
     2222.222222222222  -2.7788330106329022e-03  -1.6787920322196453e-03  -2.6886595868136822e-03  -1.4820463142052294e-03  -2.6015380976350602e-03  -1.2227542554399101e-03  -2.5952000032276341e-03  -1.0691865007353282e-03
     2223.723723723724  -2.7909996342058343e-03  -1.6940008363825780e-03  -2.7034622243788595e-03  -1.4936895644380641e-03  -2.6193102391831955e-03  -1.2309167458082091e-03  -2.6146620620882185e-03  -1.0761071952875804e-03
     2225.225225225225  -2.8032574890494259e-03  -1.7105117012471676e-03  -2.7163741988716801e-03  -1.5193123185718812e-03  -2.6340876927340266e-03  -1.2609781903896989e-03  -2.6310958827584071e-03  -1.1052565573673053e-03
     2226.726726726727  -2.8150674357259038e-03  -1.7265790342539237e-03  -2.7266157918888873e-03  -1.5314179827281161e-03  -2.6447409624344924e-03  -1.2695382673232505e-03  -2.6433684958711728e-03  -1.1125167484826040e-03
     2228.228228228228  -2.8267415310593751e-03  -1.7420949607723122e-03  -2.7403411281482319e-03  -1.5434660349938089e-03  -2.6610116044073649e-03  -1.2781161872179015e-03  -2.6614145275941263e-03  -1.1198359414288513e-03
     2229.729729729730  -2.8388240058049678e-03  -1.7578903058122952e-03  -2.7547362932232406e-03  -1.5555551049066636e-03  -2.6782930063999726e-03  -1.2867362905099086e-03  -2.6804939464130390e-03  -1.1272239119874607e-03
     2231.231231231232  -2.8508603184976356e-03  -1.7752641749310548e-03  -2.7662702272524681e-03  -1.5831080861964547e-03  -2.6910971063605861e-03  -1.3197532854324267e-03  -2.6950290977067930e-03  -1.1594646866959456e-03
     2232.732732732733  -2.8624607251855985e-03  -1.7913036108687776e-03  -2.7768169406173645e-03  -1.5956523222226174e-03  -2.7023506436620443e-03  -1.3288046322307275e-03  -2.7080230725769886e-03  -1.1672310999676079e-03
     2234.234234234234  -2.8740440488015826e-03  -1.8075378163706882e-03  -2.7904300827438742e-03  -1.6081897291178925e-03  -2.7187043794200914e-03  -1.3378789094342304e-03  -2.7262949861782708e-03  -1.1750587705680875e-03
     2235.735735735735  -2.8860925224469991e-03  -1.8238694927706375e-03  -2.8051706988476157e-03  -1.6207730894951279e-03  -2.7367635529271400e-03  -1.3470095658985194e-03  -2.7463059467724761e-03  -1.1829608521631860e-03
     2237.237237237237  -2.8978959864977925e-03  -1.8416864830056844e-03  -2.8168559977155318e-03  -1.6497017295248641e-03  -2.7499711757479556e-03  -1.3822994103477911e-03  -2.7613697246190701e-03  -1.2176843244839472e-03
     2238.738738738739  -2.9092052056843534e-03  -1.8582291690138527e-03  -2.8263536741812757e-03  -1.6627454466641993e-03  -2.7597369254793538e-03  -1.3918805195755279e-03  -2.7729480320242837e-03  -1.2259951742376617e-03
     2240.240240240240  -2.9206978030330965e-03  -1.8749137930249040e-03  -2.8389528576919882e-03  -1.6758202935526795e-03  -2.7746421115491578e-03  -1.4015195119947781e-03  -2.7898578476522632e-03  -1.2343864484989091e-03
     2241.741741741742  -2.9324843132697395e-03  -1.8918923920264283e-03  -2.8545970730322339e-03  -1.6889650824903680e-03  -2.7945397658325336e-03  -1.4112173070389153e-03  -2.8119446915754278e-03  -1.2428713085821427e-03
     2243.243243243243  -2.9440809121274833e-03  -1.9100210396734167e-03  -2.8667110885612439e-03  -1.7186707553328608e-03  -2.8086514066528539e-03  -1.4480261922996053e-03  -2.8280673109777207e-03  -1.2793734810720794e-03
     2244.744744744745  -2.9551089125389694e-03  -1.9270785349318348e-03  -2.8756387692848804e-03  -1.7322820634085526e-03  -2.8176262826053299e-03  -1.4582091811968436e-03  -2.8389173167441819e-03  -1.2882899087606509e-03
     2246.246246246246  -2.9663723536528033e-03  -1.9442681872122675e-03  -2.8866158108000143e-03  -1.7459454720659357e-03  -2.8301264910532385e-03  -1.4684475104766311e-03  -2.8534812229878328e-03  -1.2973046706000872e-03
     2247.747747747748  -2.9778533380821833e-03  -1.9616627674420273e-03  -2.9003095186748667e-03  -1.7596207602198126e-03  -2.8471292975447509e-03  -1.4787457729301574e-03  -2.8727443503054595e-03  -1.3064058927985426e-03
     2249.249249249249  -2.9891304589980405e-03  -1.9795410542977981e-03  -2.9144556435195699e-03  -1.7733237355440354e-03  -2.8649204659772828e-03  -1.4890971195711900e-03  -2.8928422853919267e-03  -1.3155898107984664e-03
     2250.750750750751  -3.0000899909497221e-03  -1.9978072793228950e-03  -2.9253114073614791e-03  -1.8038525354520548e-03  -2.8772876875139872e-03  -1.5271688253676488e-03  -2.9073237918668562e-03  -1.3535721316713424e-03
     2252.252252252252  -3.0110540721779880e-03  -2.0154791961544084e-03  -2.9340559706946610e-03  -1.8181010295713147e-03  -2.8862508576339885e-03  -1.5380580883208755e-03  -2.9183202123504834e-03  -1.3632493899123127e-03
     2253.753753753754  -3.0219988359065234e-03  -2.0336031070788438e-03  -2.9456083693089660e-03  -1.8323464451731322e-03  -2.9000376967646740e-03  -1.5489873777679030e-03  -2.9344041057561736e-03  -1.3729939779251147e-03
     2255.255255255255  -3.0329411352092365e-03  -2.0516760100640998e-03  -2.9600182339608026e-03  -1.8466552334035335e-03  -2.9186863241512976e-03  -1.5599916900084921e-03  -2.9555982160176723e-03  -1.3828887281349413e-03
     2256.756756756757  -3.0438860762900758e-03  -2.0704713203939162e-03  -2.9723864712110793e-03  -1.8771053148149922e-03  -2.9338333161120726e-03  -1.5982123973078302e-03  -2.9731235529304569e-03  -1.4212894550571942e-03
     2258.258258258258  -3.0543393513621253e-03  -2.0886916406030933e-03  -2.9813436854431619e-03  -1.8918946618145672e-03  -2.9434183008794361e-03  -1.6097467241210014e-03  -2.9848890035779241e-03  -1.4316366147481818e-03
     2259.759759759760  -3.0649172379134193e-03  -2.1073046618168248e-03  -2.9908869112848608e-03  -1.9067598365019791e-03  -2.9540265437517452e-03  -1.6213593241759666e-03  -2.9977783301538179e-03  -1.4421411584325896e-03
     2261.261261261261  -3.0753038146279920e-03  -2.1257195674106366e-03  -3.0027227092668039e-03  -1.9216863313093091e-03  -2.9687360484193129e-03  -1.6330394328989814e-03  -3.0150322451950652e-03  -1.4527523918398087e-03
     2262.762762762763  -3.0859682907997225e-03  -2.1442161900140301e-03  -3.0168801369373291e-03  -1.9366061183438425e-03  -2.9873688460399141e-03  -1.6448000555013980e-03  -3.0364238037206177e-03  -1.4634609148732340e-03
     2264.264264264264  -3.0961686535894415e-03  -2.1637139607300058e-03  -3.0278354129876909e-03  -1.9670618487637234e-03  -3.0006549442781181e-03  -1.6830032537983744e-03  -3.0522232642628323e-03  -1.5020366661148436e-03
     2265.765765765766  -3.1062973827710623e-03  -2.1827462204251731e-03  -3.0355838530866566e-03  -1.9825250880699109e-03  -3.0084097179856710e-03  -1.6953025871716415e-03  -3.0622266950183098e-03  -1.5133014935133616e-03
     2267.267267267267  -3.1162554252625687e-03  -2.2016747778836449e-03  -3.0455845251458071e-03  -1.9980455276464954e-03  -3.0203049535173347e-03  -1.7076896598268692e-03  -3.0766712696841960e-03  -1.5246746430605119e-03
     2268.768768768768  -3.1261803204677956e-03  -2.2205790269479342e-03  -3.0579854341463292e-03  -2.0135484924355567e-03  -3.0364962507762657e-03  -1.7201442852966306e-03  -3.0957084765664104e-03  -1.5361659650745781e-03
     2270.270270270270  -3.1363532141303278e-03  -2.2404154376941682e-03  -3.0700546641478270e-03  -2.0433201251175608e-03  -3.0519024319732996e-03  -1.7573509573655310e-03  -3.1139026114870069e-03  -1.5739742774324560e-03
     2271.771771771771  -3.1459471646276367e-03  -2.2599225295401103e-03  -3.0789669927300031e-03  -2.0593923872037488e-03  -3.0620973988961615e-03  -1.7703579231906641e-03  -3.1266319862464018e-03  -1.5860191294457245e-03
     2273.273273273273  -3.1553037895874162e-03  -2.2792296007546477e-03  -3.0872862199247458e-03  -2.0754389989644005e-03  -3.0714578697491873e-03  -1.7834435307267423e-03  -3.1385442283375581e-03  -1.5981939729458230e-03
     2274.774774774775  -3.1649956095925352e-03  -2.2985127443267738e-03  -3.0982544284473864e-03  -2.0915681460310100e-03  -3.0854027441048139e-03  -1.7966208570895377e-03  -3.1553545743094884e-03  -1.6105246634398253e-03
     2276.276276276276  -3.1744789091295799e-03  -2.3181570199706336e-03  -3.1101651850380572e-03  -2.1077292589232531e-03  -3.1011693442179948e-03  -1.8098855827778863e-03  -3.1741570880397369e-03  -1.6229804869905989e-03
     2277.777777777778  -3.1836044592105338e-03  -2.3386849755816989e-03  -3.1197803221302825e-03  -2.1370991888755467e-03  -3.1130111736266492e-03  -1.8461025331253350e-03  -3.1888068071500176e-03  -1.6598978058355233e-03
     2279.279279279279  -3.1927158384883075e-03  -2.3581923008860902e-03  -3.1271248936974752e-03  -2.1537258600751873e-03  -3.1208764577739865e-03  -1.8599066158083452e-03  -3.1992441874571453e-03  -1.6729343848841511e-03
     2280.780780780781  -3.2016754748481137e-03  -2.3780982689069361e-03  -3.1370758729904959e-03  -2.1703965281817919e-03  -3.1336197249072222e-03  -1.8737933052123013e-03  -3.2149801843909943e-03  -1.6860941159897195e-03
     2282.282282282282  -3.2107114766579286e-03  -2.3982026428359519e-03  -3.1479568698650107e-03  -2.1871726686117556e-03  -3.1479620009934668e-03  -1.8877905629352577e-03  -3.2324407565859138e-03  -1.6994078133834433e-03
     2283.783783783784  -3.2193564940304971e-03  -2.4187316878740029e-03  -3.1567156175218796e-03  -2.2154987897355779e-03  -3.1587228200690089e-03  -1.9221962669954636e-03  -3.2461082422544766e-03  -1.7346282368543929e-03
     2285.285285285285  -3.2279438863996560e-03  -2.4388101300431885e-03  -3.1640796692113909e-03  -2.2326761591766266e-03  -3.1671698122626968e-03  -1.9367059435796579e-03  -3.2573483636389139e-03  -1.7485125877079106e-03
     2286.786786786787  -3.2365155350192270e-03  -2.4591889190825498e-03  -3.1744580973840151e-03  -2.2498981755678504e-03  -3.1810407967392171e-03  -1.9513106078878940e-03  -3.2744628431411412e-03  -1.7625472068739266e-03
     2288.288288288288  -3.2447321126557070e-03  -2.4800254193812115e-03  -3.1828667471961647e-03  -2.2768228301789403e-03  -3.1915832112113214e-03  -1.9832443657900804e-03  -3.2880472833842845e-03  -1.7953031702690522e-03
     2289.789789789790  -3.2530887458698953e-03  -2.5002685106636133e-03  -3.1901364257800242e-03  -2.2944492783562786e-03  -3.2000542742137770e-03  -1.9983304876293189e-03  -3.2994146279715091e-03  -1.8099041668363321e-03
     2291.291291291291  -3.2611254593687532e-03  -2.5209291932343750e-03  -3.1988710465402090e-03  -2.3121025140138201e-03  -3.2115187550700326e-03  -2.0135032079236261e-03  -3.3140926490576742e-03  -1.8246530336101564e-03
     2292.792792792793  -3.2688834600181518e-03  -2.5419662566030965e-03  -3.2065650571305418e-03  -2.3376021607460682e-03  -3.2211862360114790e-03  -2.0427885614062754e-03  -3.3268723058696120e-03  -1.8546863316268897e-03
     2294.294294294294  -3.2767867936765965e-03  -2.5626377277781975e-03  -3.2136503435104525e-03  -2.3556395375189327e-03  -3.2297269496483322e-03  -2.0584133148195405e-03  -3.3384622286659299e-03  -1.8699765236825155e-03
     2295.795795795796  -3.2843372205695978e-03  -2.5836032270045335e-03  -3.2206708299396349e-03  -2.3793919098018626e-03  -3.2385152696624898e-03  -2.0845175614193005e-03  -3.3503901304023187e-03  -1.8967126202183559e-03
     2297.297297297298  -3.2918260159325763e-03  -2.6047115320160141e-03  -3.2273655108028122e-03  -2.3977107787834587e-03  -3.2467854901086298e-03  -2.1005353061494909e-03  -3.3617884075026849e-03  -1.9124934691497153e-03
     2298.798798798799  -3.2991438919949181e-03  -2.6258299231368232e-03  -3.2332429007228608e-03  -2.4197913532962392e-03  -3.2536661507154389e-03  -2.1234106054244472e-03  -3.3717285384981888e-03  -1.9357816643382629e-03
     2300.300300300300  -3.3061793480098282e-03  -2.6469375610508722e-03  -3.2382657699791275e-03  -2.4399143115854164e-03  -3.2592966536788251e-03  -2.1426741122206605e-03  -3.3803927423503946e-03  -1.9552034607273143e-03
     2301.801801801802  -3.3130499327288592e-03  -2.6681760601234101e-03  -3.2433681884425449e-03  -2.4585605004733046e-03  -3.2652930966564349e-03  -2.1591771187160708e-03  -3.3895043903210110e-03  -1.9716872167428070e-03
     2303.303303303303  -3.3200541294463658e-03  -2.6894132509367634e-03  -3.2491522033339560e-03  -2.4772919401641288e-03  -3.2725216905545745e-03  -2.1758277960872738e-03  -3.3999733409976591e-03  -1.9883839300688043e-03
     2304.804804804805  -3.3266935194954171e-03  -2.7108147730751458e-03  -3.2549688830052219e-03  -2.4960657756853189e-03  -3.2801869233220096e-03  -2.1925940005092575e-03  -3.4110130181394349e-03  -2.0052769708174102e-03
     2306.306306306306  -3.3331513861929512e-03  -2.7320730765959538e-03  -3.2609212960759042e-03  -2.5148796613749381e-03  -3.2882545872174760e-03  -2.2094739920425835e-03  -3.4225347295407304e-03  -2.0223822409520262e-03
     2307.807807807808  -3.3396387363137277e-03  -2.7537919999532892e-03  -3.2670467786761297e-03  -2.5337942305372219e-03  -3.2966937663100864e-03  -2.2264652353283653e-03  -3.4344695808943421e-03  -2.0396937219250137e-03
     2309.309309309309  -3.3457358407680336e-03  -2.7752826001955539e-03  -3.2729563834530549e-03  -2.5527728700232488e-03  -3.3051330946271876e-03  -2.2435944856183552e-03  -3.4464820741308970e-03  -2.0572163954562226e-03
     2310.810810810811  -3.3519472276400449e-03  -2.7969463492053103e-03  -3.2790774306667991e-03  -2.5717562389185118e-03  -3.3139121429682072e-03  -2.2608364940964886e-03  -3.4588768459681719e-03  -2.0749356218712359e-03
     2312.312312312312  -3.3577406554150860e-03  -2.8187132465656781e-03  -3.2849505058878971e-03  -2.5908423961050050e-03  -3.3226039879791585e-03  -2.2782122933176683e-03  -3.4712489513836803e-03  -2.0928945964924089e-03
     2313.813813813814  -3.3634296368913034e-03  -2.8405761863228773e-03  -3.2908927574523766e-03  -2.6099650146614809e-03  -3.3314837995619905e-03  -2.2956848842280116e-03  -3.4838229268306918e-03  -2.1110614370457629e-03
     2315.315315315315  -3.3689880009879717e-03  -2.8624873667743305e-03  -3.2967442114199422e-03  -2.6291420774050252e-03  -3.3403850693253575e-03  -2.3132909753658054e-03  -3.4964507050862445e-03  -2.1294357753162546e-03
     2316.816816816817  -3.3744015466115433e-03  -2.8844281894225285e-03  -3.3024833460199975e-03  -2.6483792803558082e-03  -3.3492936257880287e-03  -2.3310341138414801e-03  -3.5091350219193466e-03  -2.1480369413338055e-03
     2318.318318318318  -3.3795229671685842e-03  -2.9065045546734689e-03  -3.3081130457502618e-03  -2.6676307547887274e-03  -3.3581946689554640e-03  -2.3488724394221008e-03  -3.5218424719038769e-03  -2.1668573171132401e-03
     2319.819819819820  -3.3845144523533821e-03  -2.9286494710778028e-03  -3.3137765526540163e-03  -2.6869774025672683e-03  -3.3672001665828715e-03  -2.3668390531028463e-03  -3.5346465468887051e-03  -2.1859049870236440e-03
     2321.321321321321  -3.3892542390286150e-03  -2.9508548809143807e-03  -3.3191502719845866e-03  -2.7063219158479719e-03  -3.3760343873711031e-03  -2.3849096949621249e-03  -3.5473139968676820e-03  -2.2051429466200647e-03
     2322.822822822823  -3.3940023808415789e-03  -2.9731039647472859e-03  -3.3246247342008754e-03  -2.7257584461487356e-03  -3.3850351390783077e-03  -2.4031413979984204e-03  -3.5601566440737961e-03  -2.2246368693663210e-03
     2324.324324324324  -3.3982315168936154e-03  -2.9954983577155812e-03  -3.3296911808571505e-03  -2.7451761882646758e-03  -3.3937385505130721e-03  -2.4214431879953052e-03  -3.5727443086277970e-03  -2.2443414379663845e-03
     2325.825825825826  -3.4024989402597484e-03  -3.0178630767922951e-03  -3.3349646633243275e-03  -2.7646502646298770e-03  -3.4026689113053105e-03  -2.4398733999689026e-03  -3.5855224264071017e-03  -2.2642533404613153e-03
     2327.327327327327  -3.4064650241439186e-03  -3.0403488620171729e-03  -3.3399300096609366e-03  -2.7841760925089863e-03  -3.4113988878409600e-03  -2.4584238504448655e-03  -3.5981197541501949e-03  -2.2843924758693744e-03
     2328.828828828829  -3.4101405715647889e-03  -3.0628575047822490e-03  -3.3447027843040368e-03  -2.8037221156430475e-03  -3.4200206164107659e-03  -2.4770936735977979e-03  -3.6106201961081858e-03  -2.3047848985036311e-03
     2330.330330330330  -3.4138928360166274e-03  -3.0854475406872301e-03  -3.3495983965959432e-03  -2.8232892739642867e-03  -3.4287715527899706e-03  -2.4958672057203823e-03  -3.6232270187446002e-03  -2.3253641358237476e-03
     2331.831831831832  -3.4171374148777092e-03  -3.1081620621182583e-03  -3.3541386346620117e-03  -2.8428725561219460e-03  -3.4372605981044758e-03  -2.5147357292187840e-03  -3.6355810251370579e-03  -2.3461527282191848e-03
     2333.333333333333  -3.4200946731270834e-03  -3.1307931830329323e-03  -3.3585134144485762e-03  -2.8625194058015725e-03  -3.4456509030998009e-03  -2.5337367288978388e-03  -3.6478156712945850e-03  -2.3672151673547462e-03
     2334.834834834835  -3.4231107513284318e-03  -3.1536458965321667e-03  -3.3629611264367996e-03  -2.8821541959175947e-03  -3.4541512095809454e-03  -2.5528370041070871e-03  -3.6601179763762065e-03  -2.3884770485500277e-03
     2336.336336336336  -3.4257094610654088e-03  -3.1763100433002921e-03  -3.3670590624548394e-03  -2.9017891982015560e-03  -3.4623569713619785e-03  -2.5720418092599080e-03  -3.6721319485811810e-03  -2.4099240220210902e-03
     2337.837837837838  -3.4282428998079640e-03  -3.1992559610645728e-03  -3.3711946336321677e-03  -2.9214495601331812e-03  -3.4706128040909523e-03  -2.5913325994724764e-03  -3.6841545400864888e-03  -2.4316005262198332e-03
     2339.339339339339  -3.4302184550008179e-03  -3.2222659443514414e-03  -3.3749939410557851e-03  -2.9411683518004157e-03  -3.4786193237642512e-03  -2.6107365956750611e-03  -3.6958958762473501e-03  -2.4535225459568527e-03
     2340.840840840841  -3.4321022445047812e-03  -3.2451228272375246e-03  -3.3787451456768368e-03  -2.9608181916711308e-03  -3.4866186137124397e-03  -2.6302299528081960e-03  -3.7075770848605050e-03  -2.4756146828394960e-03
     2342.342342342342  -3.4337680441338236e-03  -3.2680492704340739e-03  -3.3822945383256402e-03  -2.9804857624548516e-03  -3.4944372717559558e-03  -2.6498330148290393e-03  -3.7190515420682212e-03  -2.4979072922870220e-03
     2343.843843843844  -3.4352740106208500e-03  -3.2911267098997329e-03  -3.3858120438123298e-03  -3.0001865926650808e-03  -3.5022247346773224e-03  -2.6695076251864944e-03  -3.7304380927615580e-03  -2.5204000220346149e-03
     2345.345345345345  -3.4362269090772923e-03  -3.3142246754464767e-03  -3.3889805767616374e-03  -3.0198718610457611e-03  -3.5097523738692122e-03  -2.6892706941121954e-03  -3.7415251056375646e-03  -2.5431024618400239e-03
     2346.846846846847  -3.4369625266098209e-03  -3.3371732603631799e-03  -3.3920156388229693e-03  -3.0395175607092931e-03  -3.5171676617811514e-03  -2.7091293465266427e-03  -3.7524374268775298e-03  -2.5659822902542283e-03
     2348.348348348348  -3.4376030844575555e-03  -3.3603065371954387e-03  -3.3950014745739642e-03  -3.0591635998919345e-03  -3.5245356865213481e-03  -2.7290666548482356e-03  -3.7632373509032353e-03  -2.5890407393891657e-03
     2349.849849849850  -3.4379545878950105e-03  -3.3834908953146990e-03  -3.3978593956074526e-03  -3.0788296753670522e-03  -3.5317833447059861e-03  -2.7490806129482964e-03  -3.7738490321806029e-03  -2.6122620808999527e-03
     2351.351351351351  -3.4377699821643883e-03  -3.4064969646477620e-03  -3.4003649051108729e-03  -3.0983983404529753e-03  -3.5387409360647971e-03  -2.7691447031948277e-03  -3.7841290358605981e-03  -2.6356559959201738e-03
     2352.852852852853  -3.4373709188483988e-03  -3.4295945735155946e-03  -3.4027421346469605e-03  -3.1180050512084694e-03  -3.5455732722431844e-03  -2.7893138826815211e-03  -3.7942094717245550e-03  -2.6592386892295844e-03
     2354.354354354355  -3.4367548483001404e-03  -3.4528355095096055e-03  -3.4050605637737895e-03  -3.1375821571426685e-03  -3.5523546015608348e-03  -2.8095308722999980e-03  -3.8041494518482929e-03  -2.6829645213117480e-03
     2355.855855855856  -3.4358477972187404e-03  -3.4758478942112591e-03  -3.4072457469302110e-03  -3.1570842256864232e-03  -3.5590126646165053e-03  -2.8298083921524846e-03  -3.8138821521469428e-03  -2.7068215335690829e-03
     2357.357357357358  -3.4344576331503630e-03  -3.4987807013296965e-03  -3.4090525257432216e-03  -3.1765286769738152e-03  -3.5653205903528442e-03  -2.8501337057821453e-03  -3.8232135416831495e-03  -2.7308299254960133e-03
     2358.858858858859  -3.4328420357564891e-03  -3.5219558574100217e-03  -3.4108083300177566e-03  -3.1960017682521901e-03  -3.5715594238682020e-03  -2.8705323086846181e-03  -3.8323819163258279e-03  -2.7549992989261223e-03
     2360.360360360360  -3.4308213997755093e-03  -3.5450071797145659e-03  -3.4123909572697899e-03  -3.2154051133785372e-03  -3.5776468528143377e-03  -2.8909618026447194e-03  -3.8413119558247432e-03  -2.7792615241654631e-03
     2361.861861861862  -3.4286089281723078e-03  -3.5678532326821003e-03  -3.4139041803311967e-03  -3.2347143173239211e-03  -3.5836611061702377e-03  -2.9114361429919428e-03  -3.8500590218634653e-03  -2.8036536533867936e-03
     2363.363363363364  -3.4258184514632207e-03  -3.5907133582011720e-03  -3.4149967321873151e-03  -3.2539756347821896e-03  -3.5892819019540398e-03  -2.9319520322404380e-03  -3.8583419700975010e-03  -2.8281648214790512e-03
     2364.864864864865  -3.4228761500043709e-03  -3.6136227204568846e-03  -3.4161561781701341e-03  -3.2732092423511635e-03  -3.5949141242369474e-03  -2.9525044746956676e-03  -3.8665306666701748e-03  -2.8527665958791404e-03
     2366.366366366366  -3.4193617104947326e-03  -3.6362766574544185e-03  -3.4169721667196380e-03  -3.2923477476734914e-03  -3.6002375021225190e-03  -2.9730748145731802e-03  -3.8743360439159351e-03  -2.8774383464324708e-03
     2367.867867867868  -3.4157437399214398e-03  -3.6588249146317338e-03  -3.4177940365392187e-03  -3.3114241116520655e-03  -3.6055469912014372e-03  -2.9936740051363661e-03  -3.8819950239031000e-03  -2.9022226380474086e-03
     2369.369369369369  -3.4114805333906057e-03  -3.6813986210258950e-03  -3.4182026611190037e-03  -3.3304044478935460e-03  -3.6104639521034147e-03  -3.0142866337387205e-03  -3.8891739647593012e-03  -2.9270859023561332e-03
     2370.870870870871  -3.4070548872586360e-03  -3.7038221913872028e-03  -3.4186950725244337e-03  -3.3493013893949502e-03  -3.6153961994378862e-03  -3.0349068891264170e-03  -3.8962648930466765e-03  -2.9519476440685527e-03
     2372.372372372372  -3.4020375996915804e-03  -3.7259495643172462e-03  -3.4188218941373196e-03  -3.3681229833717745e-03  -3.6199864942646218e-03  -3.0555447223817324e-03  -3.9029405193160430e-03  -2.9768825216692379e-03
     2373.873873873874  -3.3968681807776159e-03  -3.7480665810266738e-03  -3.4189570676397153e-03  -3.3868539711200385e-03  -3.6245477561877501e-03  -3.0761788167175817e-03  -3.9094530977109593e-03  -3.0019053903334622e-03
     2375.375375375375  -3.3910568041930090e-03  -3.7698766230718035e-03  -3.4187292998087721e-03  -3.4054776339798682e-03  -3.6287694735756583e-03  -3.0968046776239776e-03  -3.9155392500534666e-03  -3.0269374429214456e-03
     2376.876876876877  -3.3849775217561807e-03  -3.7914954665784852e-03  -3.4184206174828983e-03  -3.4239796071669818e-03  -3.6328614299818169e-03  -3.1174206230705731e-03  -3.9213951601966557e-03  -3.0519573452077163e-03
     2378.378378378378  -3.3785479722672502e-03  -3.8129519104016778e-03  -3.4180091403774836e-03  -3.4423950833491800e-03  -3.6368136378896482e-03  -3.1380391018844623e-03  -3.9270054973428101e-03  -3.0770334130378841e-03
     2379.879879879880  -3.3716083166533302e-03  -3.8341344459570559e-03  -3.4172935763575503e-03  -3.4606874669997367e-03  -3.6404544775282804e-03  -3.1586163052931856e-03  -3.9322116019340665e-03  -3.1021191653213191e-03
     2381.381381381381  -3.3645478390073730e-03  -3.8550274445761207e-03  -3.4166745325980886e-03  -3.4788612244834338e-03  -3.6441401510733801e-03  -3.1791606638063960e-03  -3.9373273948914139e-03  -3.1271571667774042e-03
     2382.882882882883  -3.3567804880296030e-03  -3.8756091404440344e-03  -3.4156232372219361e-03  -3.4969074018361855e-03  -3.6474044008421632e-03  -3.1996950356955522e-03  -3.9419439376119393e-03  -3.1522132989001217e-03
     2384.384384384384  -3.3487260944611201e-03  -3.8959794178481414e-03  -3.4144830134912553e-03  -3.5148337127340100e-03  -3.6505204777890115e-03  -3.2201929764964993e-03  -3.9463074368551324e-03  -3.1772506115802868e-03
     2385.885885885886  -3.3404590119075614e-03  -3.9158767556007751e-03  -3.4133363686866596e-03  -3.5326080655603922e-03  -3.6535627665820998e-03  -3.2406379640502032e-03  -3.9504804712005058e-03  -3.2022435361252484e-03
     2387.387387387387  -3.3316348532822547e-03  -3.9353824611544344e-03  -3.4118406809896485e-03  -3.5502585205456532e-03  -3.6562541620120534e-03  -3.2610372582303473e-03  -3.9542158498596216e-03  -3.2271897268180156e-03
     2388.888888888889  -3.3224739569989604e-03  -3.9546978186973340e-03  -3.4102004249940907e-03  -3.5678050665731115e-03  -3.6587782489093616e-03  -3.2813948784728045e-03  -3.9576776072069580e-03  -3.2521248516395426e-03
     2390.390390390390  -3.3132133874269566e-03  -3.9735349265634014e-03  -3.4086323049194863e-03  -3.5851463940631818e-03  -3.6612851020188042e-03  -3.3016798675296910e-03  -3.9609991437623846e-03  -3.2769539137321303e-03
     2391.891891891892  -3.3032164470920026e-03  -3.9918194186449041e-03  -3.4065914490266488e-03  -3.6023160106541364e-03  -3.6633165690455301e-03  -3.3219109065789720e-03  -3.9637989865158501e-03  -3.3017368491529051e-03
     2393.393393393393  -3.2932844279873735e-03  -4.0097896986212292e-03  -3.4047210024225616e-03  -3.6193972779356275e-03  -3.6654099889272471e-03  -3.3420745476601434e-03  -3.9665144030478182e-03  -3.3264441703495231e-03
     2394.894894894895  -3.2828659879726631e-03  -4.0273129369163482e-03  -3.4025127105104403e-03  -3.6363181780429423e-03  -3.6671837644210153e-03  -3.3621512294646923e-03  -3.9688469511908013e-03  -3.3510495991699025e-03
     2396.396396396396  -3.2721893545547822e-03  -4.0442414683857925e-03  -3.4002329052022608e-03  -3.6530335743881321e-03  -3.6688350602509809e-03  -3.3821597039489317e-03  -3.9709601458525019e-03  -3.3755818106880786e-03
     2397.897897897898  -3.2613139746047529e-03  -4.0606818192625536e-03  -3.3978455104616105e-03  -3.6695726958501469e-03  -3.6702906448054951e-03  -3.4020960861939559e-03  -3.9727951241942203e-03  -3.4000181878839171e-03
     2399.399399399399  -3.2501194979595686e-03  -4.0766641424586593e-03  -3.3952759280528860e-03  -3.6859686480768010e-03  -3.6715083389443365e-03  -3.4219369546662727e-03  -3.9743028406497797e-03  -3.4243316673682727e-03
     2400.900900900901  -3.2389939152004726e-03  -4.0920584995822271e-03  -3.3927994022917808e-03  -3.7022055359388641e-03  -3.6727511510848488e-03  -3.4416698307618673e-03  -3.9757329380680885e-03  -3.4485310708384938e-03
     2402.402402402402  -3.2272594422356280e-03  -4.1068601659883710e-03  -3.3898337390951550e-03  -3.7182552720093865e-03  -3.6735278868275049e-03  -3.4613303266517676e-03  -3.9766549907150547e-03  -3.4726551709041396e-03
     2403.903903903904  -3.2158030223294973e-03  -4.1211869909055752e-03  -3.3871240336109040e-03  -3.7341078508479806e-03  -3.6744029998297938e-03  -3.4808958976873896e-03  -3.9775419552931512e-03  -3.4966147512826670e-03
     2405.405405405405  -3.2041117048289139e-03  -4.1348989222896758e-03  -3.3842455085922310e-03  -3.7497687198025393e-03  -3.6750657671408031e-03  -3.5003396428771880e-03  -3.9781991187408531e-03  -3.5204484726872572e-03
     2406.906906906907  -3.1921221983423273e-03  -4.1479752642756152e-03  -3.3810667184897576e-03  -3.7652793756418231e-03  -3.6753778698870778e-03  -3.5196761103225968e-03  -3.9783919328534503e-03  -3.5441668917070438e-03
     2408.408408408408  -3.1805198605390564e-03  -4.1605472526441614e-03  -3.3781640242201445e-03  -3.7806269029844034e-03  -3.6758892417897496e-03  -3.5389174784126684e-03  -3.9787218214850130e-03  -3.5677469029377789e-03
     2409.909909909910  -3.1684474285428961e-03  -4.1725185849848367e-03  -3.3747874125547713e-03  -3.7957331058688861e-03  -3.6758829161433635e-03  -3.5580303971749438e-03  -3.9784603610709358e-03  -3.5911599747449675e-03
     2411.411411411411  -3.1564682258739688e-03  -4.1838609876241849e-03  -3.3714266533649709e-03  -3.8106414452611557e-03  -3.6758189906153432e-03  -3.5770148037653376e-03  -3.9781018668809927e-03  -3.6144402515370017e-03
     2412.912912912913  -3.1447856791157998e-03  -4.1946737375581303e-03  -3.3682054597140429e-03  -3.8254024355182186e-03  -3.6757514979222821e-03  -3.5959039927616070e-03  -3.9776081664026587e-03  -3.6375823306904185e-03
     2414.414414414414  -3.1329090657598643e-03  -4.2048794539765177e-03  -3.3647090378459334e-03  -3.8399729068485243e-03  -3.6754245795735888e-03  -3.6146581992192420e-03  -3.9768597502065715e-03  -3.6605460942800900e-03
     2415.915915915916  -3.1212948652686728e-03  -4.2145380474521831e-03  -3.3612342377833983e-03  -3.8543202038276042e-03  -3.6749728894454325e-03  -3.6332614291359707e-03  -3.9758666962327813e-03  -3.6833494126138956e-03
     2417.417417417417  -3.1097053136684306e-03  -4.2236301693504806e-03  -3.3576766422608092e-03  -3.8684660889616988e-03  -3.6744422848097764e-03  -3.6517508070598227e-03  -3.9747991614417361e-03  -3.7060069892195708e-03
     2418.918918918919  -3.0982962131892245e-03  -4.2321766468264889e-03  -3.3540555249140574e-03  -3.8824345121729518e-03  -3.6736508714147317e-03  -3.6701277049911046e-03  -3.9733109972851727e-03  -3.7285040372917410e-03
     2420.420420420421  -3.0870214659622242e-03  -4.2402222032092030e-03  -3.3504087067492139e-03  -3.8962197940299831e-03  -3.6728486429101273e-03  -3.6883439462212990e-03  -3.9718708993483239e-03  -3.7508041719451278e-03
     2421.921921921922  -3.0761694374654754e-03  -4.2477273112350878e-03  -3.3468107344303850e-03  -3.9098034801104097e-03  -3.6719312078854552e-03  -3.7064113690647043e-03  -3.9701786653056730e-03  -3.7729474504894522e-03
     2423.423423423424  -3.0651517029073993e-03  -4.2547585533299010e-03  -3.3428949997182898e-03  -3.9231823899790411e-03  -3.6707263207787205e-03  -3.7243540631550663e-03  -3.9681904812242288e-03  -3.7949248755658306e-03
     2424.924924924925  -3.0547966037763183e-03  -4.2612857851583889e-03  -3.3393099792833536e-03  -3.9363432791930976e-03  -3.6696573384153450e-03  -3.7421476141014437e-03  -3.9662421057311071e-03  -3.8167092417493225e-03
     2426.426426426427  -3.0442696363976122e-03  -4.2674081267766624e-03  -3.3353232219423025e-03  -3.9493431124360675e-03  -3.6681471519556912e-03  -3.7598031347437170e-03  -3.9638362075516843e-03  -3.8383331973847901e-03
     2427.927927927928  -3.0345221565534425e-03  -4.2731145316690930e-03  -3.3317212753973492e-03  -3.9621711712555232e-03  -3.6668902461955708e-03  -3.7773076227860759e-03  -3.9616195054476442e-03  -3.8597512703366860e-03
     2429.429429429430  -3.0246583389549192e-03  -4.2783062082420451e-03  -3.3277467429068067e-03  -3.9747435179864768e-03  -3.6652359232424072e-03  -3.7946464855939501e-03  -3.9589579280547727e-03  -3.8809999143094359e-03
     2430.930930930931  -3.0153338144711904e-03  -4.2832398332653451e-03  -3.3239887871687520e-03  -3.9871537006948791e-03  -3.6636941631158649e-03  -3.8118487291590648e-03  -3.9563716843240750e-03  -3.9020730823139684e-03
     2432.432432432433  -3.0060005629893435e-03  -4.2877916448700168e-03  -3.3199287070545805e-03  -3.9993854195906646e-03  -3.6617502225526977e-03  -3.8289109075105854e-03  -3.9533322391108730e-03  -3.9229468227487399e-03
     2433.933933933934  -2.9973970973406813e-03  -4.2919749099455716e-03  -3.3161881759246406e-03  -4.0114145212934689e-03  -3.6599789075283974e-03  -3.8458070467711153e-03  -3.9503993453200142e-03  -3.9436369308846050e-03
     2435.435435435435  -2.9891935099980007e-03  -4.2958441435739679e-03  -3.3125346414024006e-03  -4.0232410848131507e-03  -3.6582498065098196e-03  -3.8625328123904233e-03  -3.9474935874690802e-03  -3.9641348182620816e-03
     2436.936936936937  -2.9808136636669648e-03  -4.2994917674066303e-03  -3.3084275871318224e-03  -4.0349060426678705e-03  -3.6560195492289045e-03  -3.8791287408079488e-03  -3.9440433662454302e-03  -3.9844626023963683e-03
     2438.438438438438  -2.9733131398351565e-03  -4.3028361889112937e-03  -3.3047827609737389e-03  -4.0463753093536222e-03  -3.6540601659312512e-03  -3.8955601416915484e-03  -3.9407895039855435e-03  -4.0045911730635497e-03
     2439.939939939940  -2.9656752430550224e-03  -4.3058767668215222e-03  -3.3007496827625587e-03  -4.0576367047200175e-03  -3.6517141176541940e-03  -3.9118197573339312e-03  -3.9371662446946124e-03  -4.0244940263479750e-03
     2441.441441441441  -2.9588169477689037e-03  -4.3088144386518798e-03  -3.2971010344476116e-03  -4.0687473271854031e-03  -3.6495798035979764e-03  -3.9279416867058718e-03  -3.9336753727332099e-03  -4.0442609320211920e-03
     2442.942942942943  -2.9521682436170343e-03  -4.3115117613090623e-03  -3.2933454384619712e-03  -4.0796793329392128e-03  -3.6472556981689570e-03  -3.9439026023453316e-03  -3.9299349352347503e-03  -4.0638422884681025e-03
     2444.444444444444  -2.9457197780769669e-03  -4.3139908082025077e-03  -3.2895351073502508e-03  -4.0904101775079043e-03  -3.6448597451985568e-03  -3.9596874925917477e-03  -3.9261668452472516e-03  -4.0831754207853654e-03
     2445.945945945946  -2.9394288052649814e-03  -4.3163256281805824e-03  -3.2855587157114468e-03  -4.1009683684383796e-03  -3.6421483029128758e-03  -3.9753215560627648e-03  -3.9219642505743521e-03  -4.1023574963377071e-03
     2447.447447447447  -2.9339785398315860e-03  -4.3186315170048702e-03  -3.2821029929519319e-03  -4.1113864750918312e-03  -3.6398710821032359e-03  -3.9908157262628597e-03  -3.9182384745045833e-03  -4.1213527661803926e-03
     2448.948948948949  -2.9286199601007631e-03  -4.3206472677427823e-03  -3.2783971170350056e-03  -4.1215926348190405e-03  -3.6371728352555272e-03  -4.0061206899427047e-03  -3.9139307810260142e-03  -4.1401500214542702e-03
     2450.450450450450  -2.9234843088277581e-03  -4.3226309464571159e-03  -3.2747438787077690e-03  -4.1316429139252779e-03  -3.6345791702556817e-03  -4.0212790029194182e-03  -3.9098388422517567e-03  -4.1587503751836065e-03
     2451.951951951952  -2.9188098736000097e-03  -4.3245550431231725e-03  -3.2712008451114783e-03  -4.1415421966307323e-03  -3.6318763407366464e-03  -4.0362724340341268e-03  -3.9054857495360532e-03  -4.1771527196230208e-03
     2453.453453453453  -2.9141569326155354e-03  -4.3263507615535178e-03  -3.2674773408240569e-03  -4.1512724343287632e-03  -3.6289918209392929e-03  -4.0511204759475748e-03  -3.9009960930036286e-03  -4.1953728274105109e-03
     2454.954954954955  -2.9101780374806048e-03  -4.3280584591570449e-03  -3.2641049865308035e-03  -4.1608186230826377e-03  -3.6262820451648308e-03  -4.0657904464687818e-03  -3.8965900675374835e-03  -4.2134067899779973e-03
     2456.456456456456  -2.9064026469219914e-03  -4.3297094412905347e-03  -3.2606744488026338e-03  -4.1702054071130618e-03  -3.6234102638270441e-03  -4.0802987319960796e-03  -3.8919740149669525e-03  -4.2312253679164611e-03
     2457.957957957958  -2.9027135480442137e-03  -4.3314247938782526e-03  -3.2572525748606482e-03  -4.1794871607807498e-03  -3.6205927170115887e-03  -4.0946703051577575e-03  -3.8874947262631304e-03  -4.2488966238858851e-03
     2459.459459459460  -2.8993981320819349e-03  -4.3329009072497204e-03  -3.2538599659531521e-03  -4.1885369349456969e-03  -3.6176032879086592e-03  -4.1088524065694514e-03  -3.8827191699548364e-03  -4.2663164354769072e-03
     2460.960960960961  -2.8962362330609490e-03  -4.3345446636411942e-03  -3.2504293720766048e-03  -4.1975051589520336e-03  -3.6144925181725998e-03  -4.1229131592029232e-03  -3.8777958541295022e-03  -4.2836074306740494e-03
     2462.462462462463  -2.8937720497229508e-03  -4.3360754634801310e-03  -3.2475130132959855e-03  -4.2062783255989028e-03  -3.6118222537077594e-03  -4.1367824986750425e-03  -3.8733346663383577e-03  -4.3006979055139564e-03
     2463.963963963964  -2.8909138350338617e-03  -4.3375884315681309e-03  -3.2440536153092942e-03  -4.2149348053943025e-03  -3.6085497518732268e-03  -4.1505048202538459e-03  -3.8682080452446402e-03  -4.3175646520740617e-03
     2465.465465465466  -2.8889104888129387e-03  -4.3390995312429532e-03  -3.2411877989370714e-03  -4.2234351804638411e-03  -3.6057178407268619e-03  -4.1640763488321689e-03  -3.8634865239184244e-03  -4.3342778434318895e-03
     2466.966966966967  -2.8866221727313962e-03  -4.3406376591962710e-03  -3.2379542857108364e-03  -4.2317925374965063e-03  -3.6025006760760474e-03  -4.1774836771750852e-03  -3.8583863059911735e-03  -4.3507923758794925e-03
     2468.468468468468  -2.8848421585144857e-03  -4.3421813243349769e-03  -3.2350160208922231e-03  -4.2400272271442491e-03  -3.5994244728551625e-03  -4.1907441893260658e-03  -3.8533465332301004e-03  -4.3671395779575290e-03
     2469.969969969970  -2.8831449494824820e-03  -4.3436015246449437e-03  -3.2320706080942244e-03  -4.2480817674035746e-03  -3.5963398675344154e-03  -4.2038257687312596e-03  -3.8483369425022108e-03  -4.3832679617997116e-03
     2471.471471471471  -2.8818379361356932e-03  -4.3452342771616824e-03  -3.2292893668689707e-03  -4.2560691132279560e-03  -3.5932278659838767e-03  -4.2167878211782691e-03  -3.8431929641546021e-03  -4.3992439410967862e-03
     2472.972972972973  -2.8804416464465960e-03  -4.3467474221666321e-03  -3.2263985328234131e-03  -4.2638744201790113e-03  -3.5900363594869129e-03  -4.2295742543243487e-03  -3.8380291747644388e-03  -4.4150118196794276e-03
     2474.474474474474  -2.8794656434068732e-03  -4.3483130321546005e-03  -3.2237299628064100e-03  -4.2715752115261565e-03  -3.5869178177971254e-03  -4.2422212166917115e-03  -3.8328747449930325e-03  -4.4306222512106837e-03
     2475.975975975976  -2.8784345956935440e-03  -4.3498454774523630e-03  -3.2209159784073165e-03  -4.2791205307475830e-03  -3.5835630932120723e-03  -4.2546983508686678e-03  -3.8274117384914002e-03  -4.4460474081639964e-03
     2477.477477477477  -2.8778759326465271e-03  -4.3515234307010845e-03  -3.2185122533769988e-03  -4.2865930631784304e-03  -3.5806192571542269e-03  -4.2670380683452218e-03  -3.8224645982839842e-03  -4.4612695433047965e-03
     2478.978978978979  -2.8771437606749453e-03  -4.3530963968255879e-03  -3.2158204103858983e-03  -4.2939041300215927e-03  -3.5772485565345995e-03  -4.2792219607572851e-03  -3.8169547006705199e-03  -4.4763324948154737e-03
     2480.480480480481  -2.8769511265806322e-03  -4.3547121327055099e-03  -3.2135013558590390e-03  -4.3011083278337650e-03  -3.5741490755256677e-03  -4.2912590376446864e-03  -3.8117220054358818e-03  -4.4912272403509462e-03
     2481.981981981982  -2.8766470999142292e-03  -4.3564028028974296e-03  -3.2110929410469414e-03  -4.3081965907211233e-03  -3.5709546801841663e-03  -4.3031320050473543e-03  -3.8063987458933435e-03  -4.5059180777708742e-03
     2483.483483483484  -2.8764447298683846e-03  -4.3580434785184027e-03  -3.2086674322836790e-03  -4.3151462650873069e-03  -3.5676266457212555e-03  -4.3148597429051045e-03  -3.8008723261575184e-03  -4.5204518648712961e-03
     2484.984984984985  -2.8765712493916784e-03  -4.3597780152253929e-03  -3.2065103104594469e-03  -4.3220286130927392e-03  -3.5645206161268451e-03  -4.3264709230375594e-03  -3.7955992958271820e-03  -4.5348208078737568e-03
     2486.486486486487  -2.8767781409254735e-03  -4.3614082234813851e-03  -3.2043492616347386e-03  -4.3287335153738022e-03  -3.5613086468728981e-03  -4.3378832975030941e-03  -3.7901644936815353e-03  -4.5489755031103366e-03
     2487.987987987988  -2.8771491668248784e-03  -4.3632393740089398e-03  -3.2022705992648106e-03  -4.3354072703285229e-03  -3.5581010613957992e-03  -4.3491921497824104e-03  -3.7846961868436488e-03  -4.5629938362137159e-03
     2489.489489489490  -2.8777486703411301e-03  -4.3649192743158679e-03  -3.2003785005177213e-03  -4.3418904572743574e-03  -3.5550200416328811e-03  -4.3603282836262242e-03  -3.7793646170278779e-03  -4.5768341526246014e-03
     2490.990990990991  -2.8786014946528805e-03  -4.3667465451017878e-03  -3.1986610783261440e-03  -4.3483472741024341e-03  -3.5520194252589309e-03  -4.3713461787779299e-03  -3.7740734088903614e-03  -4.5905172695911035e-03
     2492.492492492493  -2.8794534425637302e-03  -4.3684704846942276e-03  -3.1968978447056021e-03  -4.3546281314858883e-03  -3.5489037123944342e-03  -4.3821721066236536e-03  -3.7686247195677716e-03  -4.6039734223074337e-03
     2493.993993993994  -2.8804137527077400e-03  -4.3703128627623627e-03  -3.1951715199543236e-03  -4.3608569755295840e-03  -3.5457424113424412e-03  -4.3928969743289633e-03  -3.7631004235513608e-03  -4.6173153487383094e-03
     2495.495495495496  -2.8817875964531870e-03  -4.3721137936207103e-03  -3.1938750053125734e-03  -4.3669623276749890e-03  -3.5430216241031241e-03  -4.4034626804773025e-03  -3.7580984379563431e-03  -4.6304925769484933e-03
     2496.996996996997  -2.8827609616723002e-03  -4.3738860106617757e-03  -3.1921043470216804e-03  -4.3729306576940595e-03  -3.5396800622036020e-03  -4.4138550560938357e-03  -3.7523054025918831e-03  -4.6434395197686822e-03
     2498.498498498499  -2.8842753643852029e-03  -4.3757691829152488e-03  -3.1908834170474229e-03  -4.3788611391785259e-03  -3.5369071404553112e-03  -4.4241462538965014e-03  -3.7471952705670835e-03  -4.6562897337338732e-03
     2500.000000000000  -2.8855453409465963e-03  -4.3775580292865577e-03  -3.1893442693842573e-03  -4.3846350031105600e-03  -3.5336896286363864e-03  -4.4342680077362698e-03  -3.7415122722168990e-03  -4.6689349754247250e-03
     2501.501501501501  -2.8872043773918474e-03  -4.3794319789424224e-03  -3.1882085916380347e-03  -4.3903427868706340e-03  -3.5308735008098432e-03  -4.4442501018232662e-03  -3.7363002855500291e-03  -4.6814271166660546e-03
     2503.003003003003  -2.8886892140881507e-03  -4.3812164747865029e-03  -3.1868944341768143e-03  -4.3959031611964993e-03  -3.5278127090751961e-03  -4.4540699679611771e-03  -3.7307721373872121e-03  -4.6937324027737639e-03
     2504.504504504504  -2.8903701615394729e-03  -4.3831251579780888e-03  -3.1857262130103683e-03  -4.4014384943050142e-03  -3.5248270323881424e-03  -4.4637867224444697e-03  -3.7253063937232509e-03  -4.7059098807681332e-03
     2506.006006006006  -2.8921648246690371e-03  -4.3848909701681166e-03  -3.1846512544550804e-03  -4.4067983656832146e-03  -3.5218918417232927e-03  -4.4733128378655132e-03  -3.7198696310184343e-03  -4.7178732003731547e-03
     2507.507507507507  -2.8940878240597935e-03  -4.3867286109249854e-03  -3.1836925352579232e-03  -4.4120850416510832e-03  -3.5190267533781981e-03  -4.4826982051974339e-03  -3.7145122500408263e-03  -4.7296870801219384e-03
     2509.009009009009  -2.8957753931476700e-03  -4.3885863245580808e-03  -3.1824969586621578e-03  -4.4172977189801494e-03  -3.5158515776421572e-03  -4.4919678931580618e-03  -3.7087476970341540e-03  -4.7413355151817637e-03
     2510.510510510511  -2.8980057019803635e-03  -4.3904084489716343e-03  -3.1818547188602361e-03  -4.4223964044378845e-03  -3.5132489616350126e-03  -4.5010812543731203e-03  -3.7036546688772264e-03  -4.7528580349957047e-03
     2512.012012012012  -2.8999430621494812e-03  -4.3921765114130259e-03  -3.1808742851962175e-03  -4.4273614301434030e-03  -3.5101943516353097e-03  -4.5100144821662181e-03  -3.6979874845864810e-03  -4.7641228396083386e-03
     2513.513513513513  -2.9021041890685312e-03  -4.3939690961288490e-03  -3.1801434994334428e-03  -4.4322554167977157e-03  -3.5073841464610049e-03  -4.5188268610596959e-03  -3.6925909558369161e-03  -4.7752930804747032e-03
     2515.015015015015  -2.9042447054497249e-03  -4.3958023154263464e-03  -3.1793828244382968e-03  -4.4370792140197768e-03  -3.5044910530905851e-03  -4.5275069331542775e-03  -3.6870774975871169e-03  -4.7862633898278278e-03
     2516.516516516517  -2.9063370611736332e-03  -4.3974417745841514e-03  -3.1785326530705269e-03  -4.4417080217484762e-03  -3.5014352091105030e-03  -4.5359882048998197e-03  -3.6813297949851199e-03  -4.7970702587917862e-03
     2518.018018018018  -2.9089207516925031e-03  -4.3992194696375235e-03  -3.1782197471220824e-03  -4.4463140238212686e-03  -3.4989516349943177e-03  -4.5443522768594960e-03  -3.6762592565343618e-03  -4.8077025316864671e-03
     2519.519519519520  -2.9111795849386763e-03  -4.4009641840411966e-03  -3.1775558531320887e-03  -4.4508115437110448e-03  -3.4960205163375334e-03  -4.5525723570491007e-03  -3.6706065427686667e-03  -4.8181736646867581e-03
     2521.021021021021  -2.9136723539301048e-03  -4.4026703569268319e-03  -3.1771306406097599e-03  -4.4552049841117400e-03  -3.4933146142767917e-03  -4.5606379800408109e-03  -3.6652119710526600e-03  -4.8284303169754536e-03
     2522.522522522522  -2.9161860055056761e-03  -4.4042256810997039e-03  -3.1767144364980588e-03  -4.4594208431540869e-03  -3.4905758341351682e-03  -4.5685127005530030e-03  -3.6597745180212728e-03  -4.8385964463531304e-03
     2524.024024024024  -2.9185884189005351e-03  -4.4059223395894482e-03  -3.1762030274522985e-03  -4.4636232888265424e-03  -3.4876961437668645e-03  -4.5762825435987260e-03  -3.6540863339601794e-03  -4.8485372032754173e-03
     2525.525525525526  -2.9213161221403657e-03  -4.4075041234736623e-03  -3.1760659522510216e-03  -4.4676727663514838e-03  -3.4852139454106821e-03  -4.5838741356144354e-03  -3.6488883772061815e-03  -4.8582733017600655e-03
     2527.027027027027  -2.9237958929198547e-03  -4.4089499974585443e-03  -3.1755905431096357e-03  -4.4715595779199644e-03  -3.4822708281829714e-03  -4.5912834962791001e-03  -3.6431123668830101e-03  -4.8678355070402779e-03
     2528.528528528529  -2.9268360458067273e-03  -4.4104919579758478e-03  -3.1757414171932736e-03  -4.4754065898147738e-03  -3.4800129723728669e-03  -4.5985664262971184e-03  -3.6381339463852059e-03  -4.8772971017342947e-03
     2530.030030030030  -2.9293004368598267e-03  -4.4119794008823064e-03  -3.1753205485341679e-03  -4.4791265190832989e-03  -3.4770894381153032e-03  -4.6056881845059662e-03  -3.6322808459024075e-03  -4.8865358945894780e-03
     2531.531531531532  -2.9323078441728040e-03  -4.4133504430280725e-03  -3.1754698065467428e-03  -4.4827042652273285e-03  -3.4747649135693824e-03  -4.6126345122305713e-03  -3.6271628610886160e-03  -4.8955380251123164e-03
     2533.033033033033  -2.9349700359089168e-03  -4.4146491899906696e-03  -3.1752218555395808e-03  -4.4861442819744213e-03  -3.4719355604355172e-03  -4.6194045163661960e-03  -3.6213873135217877e-03  -4.9043669169195865e-03
     2534.534534534534  -2.9379906418790635e-03  -4.4160057375539812e-03  -3.1753892156323711e-03  -4.4895243303357786e-03  -3.4695592180573045e-03  -4.6260370556283409e-03  -3.6161683512955503e-03  -4.9130916183978924e-03
     2536.036036036036  -2.9408113148633322e-03  -4.4171740816527534e-03  -3.1753727448825325e-03  -4.4927173595799737e-03  -3.4669470527848795e-03  -4.6324792219450718e-03  -3.6105814482942020e-03  -4.9215869494681624e-03
     2537.537537537537  -2.9440616040165425e-03  -4.4182539073593981e-03  -3.1757883262873020e-03  -4.4957748807010738e-03  -3.4647762602999627e-03  -4.6387407770761800e-03  -3.6054991801441091e-03  -4.9297985103234007e-03
     2539.039039039039  -2.9468812942133730e-03  -4.4194103682413952e-03  -3.1757470998823949e-03  -4.4987692005237856e-03  -3.4620514481987171e-03  -4.6448617497035953e-03  -3.5997538800162901e-03  -4.9378869699833678e-03
     2540.540540540541  -2.9500850306915971e-03  -4.4204364995131477e-03  -3.1761638493159826e-03  -4.5016041187943938e-03  -3.4598374555091026e-03  -4.6507972393634040e-03  -3.5946145919162928e-03  -4.9458301172260639e-03
     2542.042042042042  -2.9530938312794918e-03  -4.4212863648067022e-03  -3.1763675899118072e-03  -4.5042612243284368e-03  -3.4573346316273713e-03  -4.6565377505760515e-03  -3.5890220674021029e-03  -4.9535336170875403e-03
     2543.543543543544  -2.9565501652254605e-03  -4.4221492543685325e-03  -3.1770528377768371e-03  -4.5068210851328385e-03  -3.4553481717433023e-03  -4.6621152937961546e-03  -3.5840516650814912e-03  -4.9609798079859628e-03
     2545.045045045045  -2.9594778597247947e-03  -4.4229324666719650e-03  -3.1772024896262858e-03  -4.5092434513098580e-03  -3.4527357686811133e-03  -4.6675095711190820e-03  -3.5783329651904870e-03  -4.9682411952501468e-03
     2546.546546546546  -2.9630926596137235e-03  -4.4235074065112267e-03  -3.1781008708144654e-03  -4.5114648891923141e-03  -3.4509398316471549e-03  -4.6727035622638339e-03  -3.5735494886271505e-03  -4.9753699574811060e-03
     2548.048048048048  -2.9661641199600986e-03  -4.4240378777470569e-03  -3.1783876133698588e-03  -4.5135677102743467e-03  -3.4483913737804010e-03  -4.6777157307021601e-03  -3.5677899161752399e-03  -4.9822484898435207e-03
     2549.549549549549  -2.9698237083986357e-03  -4.4245689648107402e-03  -3.1793551857008757e-03  -4.5155556892396923e-03  -3.4466115967404422e-03  -4.6825505448987101e-03  -3.5629496297628228e-03  -4.9888569507220686e-03
     2551.051051051051  -2.9729468689002991e-03  -4.4248977054860590e-03  -3.1797688038988285e-03  -4.5173631946759316e-03  -3.4441796730012805e-03  -4.6871962118260266e-03  -3.5573089414116178e-03  -4.9953252616370056e-03
     2552.552552552553  -2.9768045725902534e-03  -4.4250658951574531e-03  -3.1809747776287301e-03  -4.5189730034248090e-03  -3.4426052812301924e-03  -4.6916149141237222e-03  -3.5526497893718662e-03  -5.0015642672631014e-03
     2554.054054054054  -2.9800791584785507e-03  -4.4252403149551353e-03  -3.1815539700991782e-03  -4.5204871772424830e-03  -3.4402865297752062e-03  -4.6958697378574020e-03  -3.5470607318415330e-03  -5.0075810254072498e-03
     2555.555555555556  -2.9839583348367144e-03  -4.4251980954592412e-03  -3.1828260567185076e-03  -4.5217902660394712e-03  -3.4387390519281182e-03  -4.6999042462230901e-03  -3.5423608019910483e-03  -5.0133741774663707e-03
     2557.057057057057  -2.9873642029548809e-03  -4.4250109657406307e-03  -3.1835874365401264e-03  -4.5229206876745637e-03  -3.4365746123452691e-03  -4.7037370620999263e-03  -3.5368780256081699e-03  -5.0189153174566683e-03
     2558.558558558559  -2.9914939022560594e-03  -4.4247640201094439e-03  -3.1851305789970634e-03  -4.5239109743348835e-03  -3.4352607422966372e-03  -4.7073710033932259e-03  -3.5324064947220577e-03  -5.0243045897957845e-03
     2560.060060060060  -2.9950382543777092e-03  -4.4243740500906669e-03  -3.1860685137533656e-03  -4.5247155350338622e-03  -3.4332353733568608e-03  -4.7107822592048912e-03  -3.5270032389795531e-03  -5.0293843137230983e-03
     2561.561561561562  -2.9991724230746092e-03  -4.4238012441665513e-03  -3.1876724333838075e-03  -4.5253409130201240e-03  -3.4319482427466060e-03  -4.7140023019567479e-03  -3.5224518679523660e-03  -5.0342824539638311e-03
     2563.063063063063  -3.0029338850303144e-03  -4.4230876696953261e-03  -3.1888691622452918e-03  -4.5257690707011522e-03  -3.4301596334407034e-03  -4.7169892108123238e-03  -3.5172850793894011e-03  -5.0389353828595995e-03
     2564.564564564565  -3.0072578481341130e-03  -4.4222458777385043e-03  -3.1906908547858757e-03  -4.5260300584739508e-03  -3.4290488928818206e-03  -4.7197633150065808e-03  -3.5128704827764074e-03  -5.0433435142956456e-03
     2566.066066066066  -3.0111990110599533e-03  -4.4212088425236024e-03  -3.1921183345808039e-03  -4.5260837366624986e-03  -3.4274629961537880e-03  -4.7223088272444688e-03  -3.5078174004412616e-03  -5.0475126170628909e-03
     2567.567567567567  -3.0154641311153766e-03  -4.4199885120361181e-03  -3.1938988626024393e-03  -4.5259393147019690e-03  -3.4262484965936649e-03  -4.7246377178828333e-03  -3.5032061942047318e-03  -5.0514151148776422e-03
     2569.069069069069  -3.0198772746322347e-03  -4.4186703448966464e-03  -3.1958506884293921e-03  -4.5256208210113441e-03  -3.4251936812368946e-03  -4.7267397411043565e-03  -3.4987121580390182e-03  -5.0551209365160598e-03
     2570.570570570571  -3.0241556087885835e-03  -4.4171539247976890e-03  -3.1976610432494232e-03  -4.5250983327081674e-03  -3.4239394221146089e-03  -4.7286197030368326e-03  -3.4939261555226630e-03  -5.0585625910221253e-03
     2572.072072072072  -3.0287683063063824e-03  -4.4154260638270895e-03  -3.1998584384004105e-03  -4.5243563629733981e-03  -3.4231022108975927e-03  -4.7302532347181479e-03  -3.4895890060113984e-03  -5.0617063972911991e-03
     2573.573573573573  -3.0333976197401656e-03  -4.4135588325330787e-03  -3.2020878766704178e-03  -4.5234212479970618e-03  -3.4222748392878054e-03  -4.7316492993977680e-03  -3.4852658993806580e-03  -5.0645876663239220e-03
     2575.075075075075  -3.0380745143836095e-03  -4.4114640344902600e-03  -3.2043604180125567e-03  -4.5222534765224556e-03  -3.4214539775016296e-03  -4.7328094624102795e-03  -3.4808426183405902e-03  -5.0672935993845009e-03
     2576.576576576576  -3.0427633483101398e-03  -4.4092019455314229e-03  -3.2066640574926015e-03  -4.5208876475541513e-03  -3.4206338348047724e-03  -4.7337441713327022e-03  -3.4763677341278212e-03  -5.0696717585969444e-03
     2578.078078078078  -3.0480931671002499e-03  -4.4066983170880725e-03  -3.2096553981333527e-03  -4.5192843220841538e-03  -3.4205447368945373e-03  -4.7344100558512790e-03  -3.4727201580418208e-03  -5.0717870519452193e-03
     2579.579579579579  -3.0528601193465961e-03  -4.4040440959733813e-03  -3.2120445570939342e-03  -4.5174683716089903e-03  -3.4197490458328147e-03  -4.7348149377198657e-03  -3.4682069670261212e-03  -5.0735321892052022e-03
     2581.081081081081  -3.0583907653709344e-03  -4.4011874145962826e-03  -3.2152765909899354e-03  -4.5154460254993858e-03  -3.4198688592501679e-03  -4.7350111037675812e-03  -3.4647106215044713e-03  -5.0752095020495719e-03
     2582.582582582583  -3.0636094089027737e-03  -4.3980723666512045e-03  -3.2181764232390919e-03  -4.5131642003522860e-03  -3.4195756301452721e-03  -4.7349351493880141e-03  -3.4606461067246937e-03  -5.0765278938341039e-03
     2584.084084084084  -3.0692015337641645e-03  -4.3947562522692564e-03  -3.2214659912512588e-03  -4.5106538816968881e-03  -3.4196720417529209e-03  -4.7345851029928212e-03  -3.4569517244144483e-03  -5.0775049098367988e-03
     2585.585585585586  -3.0749032818970182e-03  -4.3912404607377772e-03  -3.2248742830742957e-03  -4.5079173338054331e-03  -3.4198622019681888e-03  -4.7339849166790886e-03  -3.4533899402569906e-03  -5.0781575615773660e-03
     2587.087087087087  -3.0806691123652012e-03  -4.3874855249662259e-03  -3.2283750411886661e-03  -4.5049401944101770e-03  -3.4201242287406259e-03  -4.7331309481880397e-03  -3.4498260913585423e-03  -5.0786886568504530e-03
     2588.588588588588  -3.0868351609456084e-03  -4.3834744625300256e-03  -3.2322833644093129e-03  -4.5017007571514179e-03  -3.4207899773863160e-03  -4.7319980959833431e-03  -3.4466172608679430e-03  -5.0788434996591357e-03
     2590.090090090090  -3.0929155013183266e-03  -4.3792726361856814e-03  -3.2360963035684407e-03  -4.4982306418848697e-03  -3.4213025950214295e-03  -4.7305954973405227e-03  -3.4431943276883761e-03  -5.0786764418670307e-03
     2591.591591591592  -3.0993979274982764e-03  -4.3748475505528553e-03  -3.2403431430948039e-03  -4.4945356392227598e-03  -3.4222575116102955e-03  -4.7289444247799470e-03  -3.4402398783912351e-03  -5.0782020263653556e-03
     2593.093093093093  -3.1059449811972999e-03  -4.3701290484367029e-03  -3.2446625146034429e-03  -4.4905456413317658e-03  -3.4232490733500862e-03  -4.7269899474018020e-03  -3.4372514428600070e-03  -5.0774805292765381e-03
     2594.594594594595  -3.1124999299487538e-03  -4.3651644461472714e-03  -3.2489713782638315e-03  -4.4862968358860850e-03  -3.4241805126594199e-03  -4.7247516333282693e-03  -3.4341077727814261e-03  -5.0764395962958273e-03
     2596.096096096096  -3.1198912782521319e-03  -4.3599956251350481e-03  -3.2541713191160228e-03  -4.4818173278588173e-03  -3.4260448643654625e-03  -4.7222603970133691e-03  -3.4319918362866238e-03  -5.0750763077402929e-03
     2597.597597597598  -3.1269383327720574e-03  -4.3545730473778495e-03  -3.2589945095024640e-03  -4.4770854436105819e-03  -3.4274433604410863e-03  -4.7194846212326629e-03  -3.4292384545741086e-03  -5.0733681193635633e-03
     2599.099099099099  -3.1344082041668041e-03  -4.3488354265802682e-03  -3.2642567438136445e-03  -4.4720398357492534e-03  -3.4292740490367664e-03  -4.7163938578849134e-03  -3.4269346546512234e-03  -5.0713650639718690e-03


==> anc/Fig3_top_left_cutoff.txt <==
# Fig. 3, upper left panel: Re G_DK (solid) and Im G_DK (dashed)
# Scheme: cutoff (Lambda=615 MeV); density: rho_0; energy and temperature in MeV
#                                       T=0 MeV                                          T=50 MeV                                         T=100 MeV                                         T=150 MeV                         
#        sqrt(s) [MeV]                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK
     2000.000000000000  -1.6388276842806769e-03   3.5924449472427529e-13  -1.6638191794854013e-03   3.5863301613633841e-13  -1.6405774463337010e-03   3.3328661569439376e-13  -1.6268954266963574e-03   1.8863135498603087e-13
     2001.501501501501  -1.6438711654320230e-03   3.5900704725619315e-13  -1.6696305077927159e-03   3.5839623439430371e-13  -1.6465075099245535e-03   3.3315857161855472e-13  -1.6326822320423620e-03   1.8916763162761013e-13
     2003.003003003003  -1.6489588550005611e-03   3.5876983539967746e-13  -1.6755434610985017e-03   3.5815968355665683e-13  -1.6525741222131922e-03   3.3302978897010934e-13  -1.6386001104454900e-03   1.8969808764961970e-13
     2004.504504504505  -1.6540918921407722e-03   3.5853285884274772e-13  -1.6815769472941198e-03   3.5792336347006024e-13  -1.6588125841821239e-03   3.3290029027035529e-13  -1.6446837626335545e-03   1.9022282934573157e-13
     2006.006006006006  -1.6592733577144687e-03  -3.9042242597324544e-10  -1.6877531925641824e-03  -1.5471353462113813e-08  -1.6652640780300660e-03  -3.1496081557492802e-08  -1.6509736088571344e-03  -3.1285682138324462e-08
     2007.507507507507  -1.6645092804505161e-03  -4.7468533802535194e-09  -1.6940464493526658e-03  -1.8838388196528620e-07  -1.6718715585733930e-03  -3.8149820032805486e-07  -1.6574122628480914e-03  -3.7894710178453447e-07
     2009.009009009009  -1.6698010849930999e-03  -1.3994126297500629e-08  -1.7004233607388808e-03  -5.5525512748643955e-07  -1.6785638467071765e-03  -1.1226671340095457e-06  -1.6639285707497856e-03  -1.1158042130748605e-06
     2010.510510510510  -1.6751516333189667e-03  -2.1608953543025130e-08  -1.7068427593211356e-03  -8.6423455182133269e-07  -1.6852542454771381e-03  -1.7283076536406381e-06  -1.6704356978783784e-03  -1.7139149728359892e-06
     2012.012012012012  -1.6805600659903067e-03  -3.1322045119925617e-08  -1.7133242098921737e-03  -1.2611933647811738e-06  -1.6919820421403193e-03  -2.4983669204225110e-06  -1.6769729381517424e-03  -2.4728806103521525e-06
     2013.513513513514  -1.6860248947402974e-03  -4.2951211771635226e-08  -1.7198610039561412e-03  -1.7400091645001021e-06  -1.6987319025647224e-03  -3.4173216744786201e-06  -1.6835250650118450e-03  -3.3766754563055389e-06
     2015.015015015015  -1.6915447551602827e-03  -5.6064173702504540e-08  -1.7264483871425817e-03  -2.2849024135124898e-06  -1.7054924216241009e-03  -4.4496498018237313e-06  -1.6900807666629808e-03  -4.3891786013174688e-06
     2016.516516516517  -1.6971185623757437e-03  -7.0007097026679269e-08  -1.7330858745902690e-03  -2.8717138571246343e-06  -1.7122611126389267e-03  -5.5418753472315321e-06  -1.6966377110924338e-03  -5.4560726038945303e-06
     2018.018018018018  -1.7027437575842094e-03  -8.3984282948353477e-08  -1.7397825543999474e-03  -3.4705774277150820e-06  -1.7190560205644226e-03  -6.6271456283964694e-06  -1.7032142948566374e-03  -6.5094741854072805e-06
     2019.519519519520  -1.7084167449120859e-03  -1.0610572613641326e-07  -1.7465321461531875e-03  -4.3901882836554865e-06  -1.7258630768887345e-03  -8.3539926593715778e-06  -1.7097965619235305e-03  -8.2035260459442916e-06
     2021.021021021021  -1.7141370359676175e-03  -1.2020990579110912e-07  -1.7533418052479133e-03  -5.0174676584331015e-06  -1.7326974252557172e-03  -9.4215641706805469e-06  -1.7164001413875760e-03  -9.2241321186555393e-06
     2022.522522522523  -1.7199048655581019e-03  -1.4030051415164716e-07  -1.7601852889948121e-03  -5.8842433463082851e-06  -1.7395027970332228e-03  -1.0952670724707880e-05  -1.7229683770053415e-03  -1.0704934208278406e-05
     2024.024024024024  -1.7257191047190357e-03  -1.5876672886429021e-07  -1.7671168170547917e-03  -6.7023140776001596e-06  -1.7463941853627343e-03  -1.2333783373760051e-05  -1.7296180823729614e-03  -1.2025549215735403e-05
     2025.525525525526  -1.7315782868445153e-03  -1.8261458226343420e-07  -1.7741360752103138e-03  -7.7368827874661340e-06  -1.7533713600109233e-03  -1.4125210588295870e-05  -1.7363499237742809e-03  -1.3752515629207715e-05
     2027.027027027027  -1.7374898147297336e-03  -2.1231819656303630e-07  -1.7810705965416263e-03  -9.0019210066505166e-06  -1.7600655713389029e-03  -1.6359090092540525e-05  -1.7427906413874294e-03  -1.5919914619219016e-05
     2028.528528528529  -1.7434507927149541e-03  -2.1784758700356203e-07  -1.7881215798673340e-03  -9.3657185849020084e-06  -1.7669044312759532e-03  -1.6609068236729540e-05  -1.7493737148586595e-03  -1.6065279933757885e-05
     2030.030030030030  -1.7494642109570034e-03  -2.5501648648816693e-07  -1.7953223489217374e-03  -1.0924483631565535e-05  -1.7739648095465423e-03  -1.9343711485730992e-05  -1.7561795681109329e-03  -1.8720718425811497e-05
     2031.531531531532  -1.7555391301033343e-03  -2.9873514134373575e-07  -1.8024214588402939e-03  -1.2712144995537727e-05  -1.7807023868214736e-03  -2.2539523851792239e-05  -1.7626527664192384e-03  -2.1850507383837648e-05
     2033.033033033033  -1.7616687166854630e-03  -3.0764274987281185e-07  -1.8097301794510804e-03  -1.3222693752241707e-05  -1.7877902223356994e-03  -2.2880924524412022e-05  -1.7694804675796095e-03  -2.2048782602311392e-05
     2034.534534534535  -1.7678715616773846e-03  -3.5925147009846078e-07  -1.8169486880825671e-03  -1.5295693067096882e-05  -1.7945768080756283e-03  -2.6567017447020775e-05  -1.7759953911007579e-03  -2.5668868749987644e-05
     2036.036036036036  -1.7741355845896072e-03  -3.7074467128322177e-07  -1.8243232615077843e-03  -1.5906178047220613e-05  -1.8015972602400229e-03  -2.6966772273295510e-05  -1.7827476545108452e-03  -2.5900997054757163e-05
     2037.537537537537  -1.7804854548380956e-03  -4.3012531337024725e-07  -1.8316778056184173e-03  -1.8246155269391834e-05  -1.8084686158969302e-03  -3.1100769376666594e-05  -1.7893417535482597e-03  -2.9973151873777801e-05
     2039.039039039039  -1.7869032946149419e-03  -4.4475784683063501e-07  -1.8391017937190593e-03  -1.8969033413438209e-05  -1.8153863518251803e-03  -3.1566075224040188e-05  -1.7959814099869800e-03  -3.0243832485712400e-05
     2040.540540540540  -1.7934086995180340e-03  -5.1159296397569650e-07  -1.8466143407833652e-03  -2.1543819551302562e-05  -1.8223940200290732e-03  -3.6073371722182229e-05  -1.8027096831538926e-03  -3.4696414458805534e-05
     2042.042042042042  -1.7999942051542426e-03  -5.3008694039716863e-07  -1.8541250914275603e-03  -2.2392431108051782e-05  -1.8292927551783785e-03  -3.6609632754259119e-05  -1.8093222354907523e-03  -3.5009069791531139e-05
     2043.543543543543  -1.8066528491703605e-03  -5.5017781548723255e-07  -1.8617702075567884e-03  -2.3268350582781425e-05  -1.8363873795432524e-03  -3.7147699246367245e-05  -1.8161358270937283e-03  -3.5321854222265083e-05
     2045.045045045045  -1.8133987672550602e-03  -6.2636465231249676e-07  -1.8694447253708498e-03  -2.6142172106853689e-05  -1.8434434836871237e-03  -4.1998471873202960e-05  -1.8229052173846126e-03  -4.0095654016317789e-05
     2046.546546546547  -1.8202073065131141e-03  -6.5088530917156838e-07  -1.8771473775485634e-03  -2.7156043763487607e-05  -1.8504634642182943e-03  -4.2612901438366522e-05  -1.8296372569672303e-03  -4.0454034580846713e-05
     2048.048048048048  -1.8271032167927457e-03  -7.3285263059134304e-07  -1.8848923231867449e-03  -3.0175234658497686e-05  -1.8574722909027216e-03  -4.7606746799712678e-05  -1.8363526816187938e-03  -4.5371904198855719e-05
     2049.549549549550  -1.8340558242867762e-03  -7.6259771357185246e-07  -1.8926855049787518e-03  -3.1336618143804304e-05  -1.8644946678475650e-03  -4.8298285018630588e-05  -1.8430823470013086e-03  -4.5776512097430342e-05
     2051.051051051051  -1.8410963241473881e-03  -8.4880826283303566e-07  -1.9004838526868279e-03  -3.4443139404780378e-05  -1.8714233080301735e-03  -5.3287484774265157e-05  -1.8497093774113901e-03  -5.0681384460867057e-05
     2052.552552552553  -1.8481997178751190e-03  -8.8449067385546263e-07  -1.9083784281464270e-03  -3.5757731973617383e-05  -1.8784802888521734e-03  -5.4055191371403089e-05  -1.8564701621258540e-03  -5.1131687247424133e-05
     2054.054054054054  -1.8553892572031919e-03  -9.7368287185569990e-07  -1.9162781758639091e-03  -3.8895513928043723e-05  -1.8854479599403917e-03  -5.8882486736223134e-05  -1.8631347257622732e-03  -5.5852273356495344e-05
     2055.555555555556  -1.8626562269344381e-03  -1.0158998390943508e-06  -1.9243268088386643e-03  -4.0365303229509452e-05  -1.8926697422349003e-03  -5.9723235729782019e-05  -1.8700657355805116e-03  -5.6346260374359374e-05
     2057.057057057057  -1.8700137175183100e-03  -1.1069314016997805e-06  -1.9322743596583002e-03  -4.3480760212806094e-05  -1.8995689926414806e-03  -6.4229523649907478e-05  -1.8766552883268566e-03  -6.0706572703326153e-05
     2058.558558558559  -1.8774660993436179e-03  -1.1562143975118062e-06  -1.9403088695797795e-03  -4.5101893488238590e-05  -1.9065782630855641e-03  -6.5137520386659555e-05  -1.8833590339307163e-03  -6.1240870531866878e-05
     2060.060060060060  -1.8850172566888201e-03  -1.2485055866637553e-06  -1.9485282644915547e-03  -4.8141135092080885e-05  -1.9139348710002608e-03  -6.9166654248551719e-05  -1.8904314149839686e-03  -6.5069067365466636e-05
     2061.561561561562  -1.8926780897458900e-03  -1.3363000692971313e-06  -1.9565773372243276e-03  -5.0955089569971410e-05  -1.9208137868220161e-03  -7.2530018933195044e-05  -1.8969959711234135e-03  -6.8180996444308102e-05
     2063.063063063063  -1.9004307124912106e-03  -1.4184994841198904e-06  -1.9647333289690145e-03  -5.3503245878246073e-05  -1.9278695083873774e-03  -7.5122857520645831e-05  -1.9037475252245465e-03  -7.0458581003894513e-05
     2064.564564564565  -1.9083066104159899e-03  -1.5234607240400765e-06  -1.9729549315276825e-03  -5.6748419567674446e-05  -1.9349957222816398e-03  -7.9176910836959799e-05  -1.9105744765805970e-03  -7.4280072271354578e-05
     2066.066066066066  -1.9162626614201285e-03  -1.6281961122843087e-06  -1.9811280864034863e-03  -5.9882450368317245e-05  -1.9419488650868554e-03  -8.2807385055900544e-05  -1.9172162358363303e-03  -7.7638200334342937e-05
     2067.567567567567  -1.9243430614151436e-03  -1.7056101622350138e-06  -1.9893785952788908e-03  -6.2016739430095126e-05  -1.9490090837346213e-03  -8.3946845547828219e-05  -1.9239724601882002e-03  -7.8313462089101568e-05
     2069.069069069069  -1.9325142277714443e-03  -1.8340451607879376e-06  -1.9977454241042599e-03  -6.5728007027633173e-05  -1.9562932421515362e-03  -8.8579612260040823e-05  -1.9309706616131093e-03  -8.2712530671104191e-05
     2070.570570570570  -1.9408013492990300e-03  -1.9795768831396746e-06  -2.0059758810048300e-03  -6.9877198018603409e-05  -1.9631893569332713e-03  -9.4127924237636838e-05  -1.9375522704973959e-03  -8.8098864383707402e-05
     2072.072072072072  -1.9491980389341242e-03  -2.0781880670826216e-06  -2.0143174522412460e-03  -7.2315026464611645e-05  -1.9703041195395462e-03  -9.5405151231560653e-05  -1.9443710123498896e-03  -8.8858719688328025e-05
     2073.573573573573  -1.9577225147679031e-03  -2.1826615767034565e-06  -2.0226996081721730e-03  -7.4801487096198531e-05  -1.9774622026231740e-03  -9.6686463370536252e-05  -1.9512364987137726e-03  -8.9619903347801493e-05
     2075.075075075075  -1.9663687127371302e-03  -2.3635509179048754e-06  -2.0310077207710722e-03  -7.9632434373806332e-05  -1.9844005764006597e-03  -1.0325583527210044e-04  -1.9578667732596507e-03  -9.6054277037867282e-05
     2076.576576576576  -1.9751716107265604e-03  -2.4847777212836195e-06  -2.0395628789667440e-03  -8.2324480269903755e-05  -1.9919009082334893e-03  -1.0463159444179891e-04  -1.9651093738628582e-03  -9.6873916960730117e-05
     2078.078078078078  -1.9841052690447824e-03  -2.6939473452771757e-06  -2.0479492928494095e-03  -8.7645140849851102e-05  -1.9989520289503326e-03  -1.1206414158880829e-04  -1.9718641178613256e-03  -1.0424119252893016e-04
     2079.579579579579  -1.9931948434631936e-03  -2.8366907784210885e-06  -2.0561206196956505e-03  -9.0556537625589316e-05  -2.0054845898040659e-03  -1.1354600103731241e-04  -1.9780621286309141e-03  -1.0512752951333211e-04
     2081.081081081081  -2.0024465465362583e-03  -2.9900837336117498e-06  -2.0648083455983503e-03  -9.3523188760567539e-05  -2.0132105107618452e-03  -1.1502890597573269e-04  -1.9855583819544035e-03  -1.0601231074104611e-04
     2082.582582582583  -2.0118433020673899e-03  -3.2447981315104059e-06  -2.0732335752103094e-03  -9.9431443927754559e-05  -2.0203012528167896e-03  -1.2332184554369004e-04  -1.9923627826515218e-03  -1.1428405031607687e-04
     2084.084084084084  -2.0213920091335168e-03  -3.4247962038815175e-06  -2.0813710852917635e-03  -1.0262511861448491e-04  -2.0266874843452220e-03  -1.2492745608213654e-04  -1.9984092606675943e-03  -1.1524773870170463e-04
     2085.585585585586  -2.0311156872728445e-03  -3.6208782637501294e-06  -2.0901444900862194e-03  -1.0588426757151608e-04  -2.0346026456590192e-03  -1.2652403230606945e-04  -2.0061250331245440e-03  -1.1620196647569691e-04
     2087.087087087087  -2.0410185203860176e-03  -3.9271107793571314e-06  -2.0985827583897246e-03  -1.1230491346814963e-04  -2.0416961901982998e-03  -1.3555079395923450e-04  -2.0129410720511509e-03  -1.2525486518587649e-04
     2088.588588588588  -2.0510757422259915e-03  -4.1598805503002314e-06  -2.1066047764284764e-03  -1.1580042369248210e-04  -2.0477983901037110e-03  -1.3728001654893322e-04  -2.0186825485752655e-03  -1.2629494760255872e-04
     2090.090090090090  -2.0613833225556649e-03  -4.4135528335082544e-06  -2.1154836275565259e-03  -1.1934485312590873e-04  -2.0559937382307880e-03  -1.3901037936004301e-04  -2.0267236610844491e-03  -1.2733409699994852e-04
     2091.591591591592  -2.0718851264859622e-03  -4.7939945497182083e-06  -2.1239104976206501e-03  -1.2619051358299307e-04  -2.0630855835425282e-03  -1.4857161091269398e-04  -2.0335495898107891e-03  -1.3696494715279486e-04
     2093.093093093093  -2.0825904345865105e-03  -5.1016347422873005e-06  -2.1318254679481090e-03  -1.2997453599707448e-04  -2.0689567404728578e-03  -1.5043895895708513e-04  -2.0390405764217747e-03  -1.3809332860646674e-04
     2094.594594594595  -2.0935628388509763e-03  -5.4387896036736953e-06  -2.1406076842220957e-03  -1.3381272729030158e-04  -2.0769752251842649e-03  -1.5230367837786390e-04  -2.0469079221270173e-03  -1.3921767220664158e-04
     2096.096096096096  -2.1047657354676540e-03  -5.9138545703688477e-06  -2.1490738275771353e-03  -1.4097431549943193e-04  -2.0842386662909070e-03  -1.6216118824778739e-04  -2.0539380628833434e-03  -1.4916006456713730e-04
     2097.597597597598  -2.1162222009773581e-03  -6.3243287534951087e-06  -2.1570580428182952e-03  -1.4504740468538753e-04  -2.0903447650574857e-03  -1.6416895147037942e-04  -2.0596982262426249e-03  -1.5037918442669450e-04
     2099.099099099099  -2.1279729690954867e-03  -6.7815216047465852e-06  -2.1654414742073064e-03  -1.4917405156307514e-04  -2.0975024118091204e-03  -1.6616741242002223e-04  -2.0666356308310136e-03  -1.5158933696798286e-04
     2100.600600600601  -2.1400428435808996e-03  -7.2913197637491428e-06  -2.1741129024129102e-03  -1.5333931028992004e-04  -2.1053812435710482e-03  -1.6816988086589221e-04  -2.0743702729982068e-03  -1.5280189825858615e-04
     2102.102102102102  -2.1524284691401096e-03  -7.9751515724935792e-06  -2.1822686472762168e-03  -1.6090781059777329e-04  -2.1120502029381054e-03  -1.7825029479081662e-04  -2.0807706815908463e-03  -1.6291762447737755e-04
     2103.603603603603  -2.1651612082503849e-03  -8.6307104185334712e-06  -2.1902696721712253e-03  -1.6530366713865931e-04  -2.1183908608935040e-03  -1.8039030546655120e-04  -2.0868225506336466e-03  -1.6422071026622926e-04
     2105.105105105105  -2.1783018068849192e-03  -9.3844581707604477e-06  -2.1989717853340951e-03  -1.6973818742372572e-04  -2.1265178914182275e-03  -1.8251736272784531e-04  -2.0948631385312908e-03  -1.6551483148492059e-04
     2106.606606606607  -2.1918674591839453e-03  -1.0355588776156036e-05  -2.2072571235876737e-03  -1.7742243307420581e-04  -2.1336737697511144e-03  -1.9247317949044285e-04  -2.1018279489913023e-03  -1.7547587315234759e-04
     2108.108108108108  -2.2058545502008867e-03  -1.1379232820940504e-05  -2.2150025214843555e-03  -1.8207151948233311e-04  -2.1395438317904757e-03  -1.9473406874621500e-04  -2.1073763310718681e-03  -1.7685915160038437e-04
     2109.609609609610  -2.2203991359687190e-03  -1.2588654987483103e-05  -2.2235954651012389e-03  -1.8675373013645889e-04  -2.1476020838178600e-03  -1.9699124607570903e-04  -2.1153719708706968e-03  -1.7823993475551969e-04
     2111.111111111111  -2.2354694191831616e-03  -1.4132916297341624e-05  -2.2317641359707019e-03  -1.9446203638989398e-04  -2.1546499893853599e-03  -2.0660901831107909e-04  -2.1222441014790488e-03  -1.8780564902832800e-04
     2112.612612612613  -2.2511611442366220e-03  -1.5907398522742969e-05  -2.2395365832854749e-03  -1.9934025755829289e-04  -2.1607971953986121e-03  -2.0898387761341400e-04  -2.1281248881020454e-03  -1.8926549804690245e-04
     2114.114114114114  -2.2674748140043537e-03  -1.8091262958652594e-05  -2.2479381916433372e-03  -2.0425622761852685e-04  -2.1685771864781798e-03  -2.1136309982401505e-04  -2.1358388822130003e-03  -1.9072812466889384e-04
     2115.615615615616  -2.2845335706085596e-03  -2.0943236043010203e-05  -2.2560490200381404e-03  -2.1189569907228021e-04  -2.1757101162364905e-03  -2.2044060249288517e-04  -2.1428377800331876e-03  -1.9966666093720569e-04
     2117.117117117117  -2.3022780927386913e-03  -2.4457987139318403e-05  -2.2638538891924646e-03  -2.1698714135166022e-04  -2.1821469100512078e-03  -2.2292840527395787e-04  -2.1490688572175314e-03  -2.0120349282550404e-04
     2118.618618618619  -2.3207063459481521e-03  -2.9019328786369171e-05  -2.2719934623882218e-03  -2.2208825285068481e-04  -2.1895042850906374e-03  -2.2539765846784864e-04  -2.1563417871808556e-03  -2.0272974006017123e-04
     2120.120120120120  -2.3396886810125275e-03  -3.5015246732200280e-05  -2.2799611759327649e-03  -2.2961110361428090e-04  -2.1964991250247581e-03  -2.3377015584916106e-04  -2.1632155039732637e-03  -2.1083567264108618e-04
     2121.621621621622  -2.3589376546922251e-03  -4.2644947406277684e-05  -2.2879075184067347e-03  -2.3485428129222351e-04  -2.2035282716939093e-03  -2.3633992969286831e-04  -2.1701414740941949e-03  -2.1243479000170138e-04
     2123.123123123123  -2.3780463873243059e-03  -5.2282225571135764e-05  -2.2959526364323942e-03  -2.4208944756746884e-04  -2.2108749234587858e-03  -2.4373862457377439e-04  -2.1774330360303800e-03  -2.1943714213935493e-04
     2124.624624624625  -2.3964972944771424e-03  -6.3734399470921169e-05  -2.3037095269950207e-03  -2.4744607681424384e-04  -2.2175785938415866e-03  -2.4638328162783442e-04  -2.1840126692086398e-03  -2.2109444326483412e-04
     2126.126126126126  -2.4139726568997389e-03  -7.6775648366414468e-05  -2.3116404363251681e-03  -2.5431350826803101e-04  -2.2247959827393043e-03  -2.5270627857784293e-04  -2.1911803645949428e-03  -2.2686714767226860e-04
     2127.627627627628  -2.4301578594581293e-03  -9.0834581818915086e-05  -2.3195101446893385e-03  -2.6074547168953498e-04  -2.2319410701411892e-03  -2.5778171621229645e-04  -2.1982780147234097e-03  -2.3122903264139250e-04
     2129.129129129129  -2.4450097580975567e-03  -1.0540402737003883e-04  -2.3272776411931489e-03  -2.6708981719651177e-04  -2.2389091982687260e-03  -2.6258782642295974e-04  -2.2051863489796733e-03  -2.3528121089134269e-04
     2130.630630630631  -2.4586752273646120e-03  -1.2016994051133780e-04  -2.3350882628721714e-03  -2.7361213953870449e-04  -2.2460524332217117e-03  -2.6776935794509078e-04  -2.2123031579806426e-03  -2.3973849998840918e-04
     2132.132132132132  -2.4712376146040853e-03  -1.3494519550200266e-04  -2.3428911021681166e-03  -2.8070754115947118e-04  -2.2532707950244607e-03  -2.7426818814629513e-04  -2.2195162878258304e-03  -2.4568005692149336e-04
     2133.633633633634  -2.4828162802028294e-03  -1.4952728335601519e-04  -2.3505610402165100e-03  -2.8639479449185906e-04  -2.2602080072973907e-03  -2.7712695044466350e-04  -2.2264192411255478e-03  -2.4749935914955909e-04
     2135.135135135135  -2.4937038009327033e-03  -1.6403243453904582e-04  -2.3582579688547134e-03  -2.9405380308565994e-04  -2.2672981625406949e-03  -2.8495203552066068e-04  -2.2335092180519873e-03  -2.5492083088216505e-04
     2136.636636636636  -2.5037132172525986e-03  -1.7805672971152268e-04  -2.3660558105351361e-03  -2.9983457828920620e-04  -2.2747149945903595e-03  -2.8788792758930595e-04  -2.2409775857241939e-03  -2.5680231783262186e-04
     2138.138138138138  -2.5132727963359989e-03  -1.9207438542654344e-04  -2.3737035941978819e-03  -3.0803286380731059e-04  -2.2818219117426647e-03  -2.9689316938049070e-04  -2.2481032442307541e-03  -2.6555656120548889e-04
     2139.639639639640  -2.5221649724098691e-03  -2.0560257359291182e-04  -2.3811234364424093e-03  -3.1390132932314477e-04  -2.2884234039030771e-03  -2.9992730919848958e-04  -2.2546694678114436e-03  -2.6752183823112714e-04
     2141.141141141141  -2.5306516131314697e-03  -2.1870112011443280e-04  -2.3890154432627455e-03  -3.1977458463734509e-04  -2.2962735197891142e-03  -3.0295865690749268e-04  -2.2626600356339573e-03  -2.6948676572746688e-04
     2142.642642642642  -2.5386586936729863e-03  -2.3185469442031607e-04  -2.3965886241808627e-03  -3.2850449076803631e-04  -2.3033970664397322e-03  -3.1309344201948505e-04  -2.2698331088150500e-03  -2.7950392445213193e-04
     2144.144144144144  -2.5463986871606856e-03  -2.4417548316216882e-04  -2.4038428656518000e-03  -3.3449561762511953e-04  -2.3097658256017299e-03  -3.1623814164373048e-04  -2.2761613019539641e-03  -2.8156467087361934e-04
     2145.645645645645  -2.5536694823553043e-03  -2.5637716313975828e-04  -2.4118582765465866e-03  -3.4047696554989935e-04  -2.3181263981621098e-03  -3.1938261340150862e-04  -2.2847665814096671e-03  -2.8362739479676147e-04
     2147.147147147147  -2.5612011319087937e-03  -2.6810081751307678e-04  -2.4194147934745330e-03  -3.4962966266563261e-04  -2.3253747589555267e-03  -3.3046253229719895e-04  -2.2921077818760754e-03  -2.9472051739173633e-04
     2148.648648648649  -2.5680859903487617e-03  -2.7959054561441180e-04  -2.4264319967483516e-03  -3.5573962740729971e-04  -2.3313013141259085e-03  -3.3373147583098495e-04  -2.2979529465173292e-03  -2.9689161994990264e-04
     2150.150150150150  -2.5754690049262781e-03  -2.9033911769473230e-04  -2.4342175336025187e-03  -3.6184400162122215e-04  -2.3392462944036084e-03  -3.3700645476263385e-04  -2.3061165468943449e-03  -2.9906907256381575e-04
     2151.651651651652  -2.5825154576030809e-03  -3.0148224186968693e-04  -2.4420270033717029e-03  -3.6795814969176185e-04  -2.3472862260187849e-03  -3.4026769936326814e-04  -2.3143885285130273e-03  -3.0124216390147498e-04
     2153.153153153153  -2.5897351966039303e-03  -3.1208672963222372e-04  -2.4492420858572409e-03  -3.7753031076711213e-04  -2.3538457835687401e-03  -3.5222060173263121e-04  -2.3209715563644873e-03  -3.1330615011971756e-04
     2154.654654654655  -2.5967278033238142e-03  -3.2287460288201841e-04  -2.4564187350374273e-03  -3.8375247500524896e-04  -2.3603646402670809e-03  -3.5564311613280861e-04  -2.3275256317632350e-03  -3.1561765994705227e-04
     2156.156156156156  -2.6040250211519832e-03  -3.3346942212542671e-04  -2.4644320767874270e-03  -3.8998776549921556e-04  -2.3690574016015605e-03  -3.5906319277192761e-04  -2.3365798614951739e-03  -3.1793041462715175e-04
     2157.657657657658  -2.6109647326812585e-03  -3.4409532400011633e-04  -2.4720859052464066e-03  -3.9974059913129443e-04  -2.3768569410935517e-03  -3.7149282871808576e-04  -2.3446034528755793e-03  -3.3058479201654705e-04
     2159.159159159159  -2.6181186272589605e-03  -3.5460954631374032e-04  -2.4791240386079585e-03  -4.0609375218805192e-04  -2.3830820916923186e-03  -3.7507377127662760e-04  -2.3508259923682132e-03  -3.3303978750280264e-04
     2160.660660660661  -2.6249598384893674e-03  -3.6498832966159415e-04  -2.4863728401218763e-03  -4.1245067322762482e-04  -2.3899019810254113e-03  -3.7866917966319848e-04  -2.3577534534371110e-03  -3.3550974637438927e-04
     2162.162162162163  -2.6319845646166754e-03  -3.7531800249368411e-04  -2.4944156116180655e-03  -4.1879803011375585e-04  -2.3987948221727571e-03  -3.8223832682779657e-04  -2.3670667946619909e-03  -3.3797115784950328e-04
     2163.663663663664  -2.6387555687461210e-03  -3.8569016716294955e-04  -2.5021076183860103e-03  -4.2875492943116137e-04  -2.4067753995516690e-03  -3.9507988214428747e-04  -2.3753208657617563e-03  -3.5109587850377965e-04
     2165.165165165165  -2.6455696514969553e-03  -3.9589022422193684e-04  -2.5091595576540323e-03  -4.3522990794860321e-04  -2.4130836111337273e-03  -3.9885031236856923e-04  -2.3816575150361155e-03  -3.5372752147982815e-04
     2166.666666666667  -2.6522983268340797e-03  -4.0600473703816104e-04  -2.5163838366110080e-03  -4.4171213280629431e-04  -2.4199023884523135e-03  -4.0261235094229568e-04  -2.3886018050753464e-03  -3.5636367274278835e-04
     2168.168168168168  -2.6589422042331990e-03  -4.1599615951408897e-04  -2.5243686719018006e-03  -4.4819031289837160e-04  -2.4286867460721275e-03  -4.0637273521852967e-04  -2.3978123114757246e-03  -3.5900361804033049e-04
     2169.669669669670  -2.6657065708098615e-03  -4.2623136962803684e-04  -2.5322286949062819e-03  -4.5824469684710092e-04  -2.4371018948462007e-03  -4.1939828027226381e-04  -2.4065871149603290e-03  -3.7234104293886887e-04
     2171.171171171171  -2.6723425514512062e-03  -4.3588129215564326e-04  -2.5394153623856494e-03  -4.6486325540719847e-04  -2.4437664988555289e-03  -4.2336558964036885e-04  -2.4133486816074541e-03  -3.7516330972042750e-04
     2172.672672672673  -2.6790757121065421e-03  -4.4588504436089536e-04  -2.5466071452814000e-03  -4.7146451410351041e-04  -2.4504796715992794e-03  -4.2731561875796777e-04  -2.4201795619753106e-03  -3.7798257273413650e-04
     2174.174174174174  -2.6858191354253574e-03  -4.5545516581440139e-04  -2.5545545161207500e-03  -4.7808609665797287e-04  -2.4591211167542637e-03  -4.3128977826469494e-04  -2.4292403255179338e-03  -3.8082209826695361e-04
     2175.675675675676  -2.6923496458679252e-03  -4.6521528141295289e-04  -2.5625723438172897e-03  -4.8472654452283215e-04  -2.4679043701904316e-03  -4.3528477310345357e-04  -2.4384618626059583e-03  -3.8368318810474408e-04
     2177.177177177177  -2.6992700429616240e-03  -4.7484849584291370e-04  -2.5699544534949835e-03  -4.9491056013076489e-04  -2.4750170090823017e-03  -4.4844540463907963e-04  -2.4457479212539098e-03  -3.9713948321827574e-04
     2178.678678678679  -2.7056869446448464e-03  -4.8451728761706060e-04  -2.5771811618394403e-03  -5.0167852173254104e-04  -2.4817022928192802e-03  -4.5262288671528141e-04  -2.4525473464682215e-03  -4.0016950229518361e-04
     2180.180180180180  -2.7125867458368644e-03  -4.9368543495254544e-04  -2.5851704680343855e-03  -5.0845579778898298e-04  -2.4903544535396570e-03  -4.5682324971607586e-04  -2.4616342121801266e-03  -4.0322486565714480e-04
     2181.681681681682  -2.7191164929699163e-03  -5.0336298157536757e-04  -2.5932744196021291e-03  -5.1522309428540607e-04  -2.4992542604144736e-03  -4.6102911261863681e-04  -2.4710012986017623e-03  -4.0629558039767403e-04
     2183.183183183183  -2.7260122493563748e-03  -5.1257832515347367e-04  -2.6008157661680932e-03  -5.2540706729787287e-04  -2.5066221608603311e-03  -4.7397475668267079e-04  -2.4785856679207172e-03  -4.1948468882875399e-04
     2184.684684684685  -2.7326563241536687e-03  -5.2191294847248125e-04  -2.6082121004359347e-03  -5.3233073731060278e-04  -2.5135903746635112e-03  -4.7838828020303433e-04  -2.4857142470332402e-03  -4.2273922437945593e-04
     2186.186186186186  -2.7398063151556702e-03  -5.3115559391707270e-04  -2.6164112223646635e-03  -5.3927321160088823e-04  -2.5226208201199526e-03  -4.8281805755988002e-04  -2.4952465572885257e-03  -4.2601657100410970e-04
     2187.687687687688  -2.7465719025187374e-03  -5.4047800662499802e-04  -2.6244750434771327e-03  -5.4925298480277261e-04  -2.5312268052231947e-03  -4.9521251887033372e-04  -2.5042754908703134e-03  -4.3858298341227351e-04
     2189.189189189189  -2.7539446716726783e-03  -5.4967074827198727e-04  -2.6320631985984233e-03  -5.5634007958895186e-04  -2.5385106821882858e-03  -4.9983423526108210e-04  -2.5117617276158260e-03  -4.4203497296885360e-04
     2190.690690690691  -2.7609149166362618e-03  -5.5897355862714957e-04  -2.6398580373516844e-03  -5.6345827414763902e-04  -2.5463046713867826e-03  -5.0448977190054348e-04  -2.5198529633928611e-03  -4.4552042591988945e-04
     2192.192192192192  -2.7682981999621382e-03  -5.6801708464113176e-04  -2.6482471511359291e-03  -5.7056015215215070e-04  -2.5555962495039030e-03  -5.0915228541204894e-04  -2.5296894982448710e-03  -4.4902429736448261e-04
     2193.693693693694  -2.7755950036092917e-03  -5.7738212316338269e-04  -2.6563246394978451e-03  -5.8048172671464635e-04  -2.5640025990653855e-03  -5.2104143563976913e-04  -2.5384869776100315e-03  -4.6094218536048211e-04
     2195.195195195195  -2.7829795055697003e-03  -5.8672263434643315e-04  -2.6639819013260847e-03  -5.8776170938095395e-04  -2.5712196499856521e-03  -5.2590865073434234e-04  -2.5458968648376171e-03  -4.6462801405908687e-04
     2196.696696696697  -2.7903913770198187e-03  -5.9579172123716063e-04  -2.6723882327977845e-03  -5.9504993731751142e-04  -2.5803665512456617e-03  -5.3079888710748499e-04  -2.5555700592479725e-03  -4.6834270163043464e-04
     2198.198198198198  -2.7979169205303834e-03  -6.0523167057033084e-04  -2.6805645711947745e-03  -6.0476177507253902e-04  -2.5888304960258257e-03  -5.4189880913886308e-04  -2.5644380427545556e-03  -4.7930582464852077e-04
     2199.699699699700  -2.8055549339404732e-03  -6.1461979637369535e-04  -2.6885168227450437e-03  -6.1220582731389220e-04  -2.5966545334812846e-03  -5.4697129965075738e-04  -2.5725599264698530e-03  -4.8318772309039810e-04
     2201.201201201201  -2.8130760826819879e-03  -6.2381828752491192e-04  -2.6968773475452065e-03  -6.1970318835336978e-04  -2.6054513113292206e-03  -5.5208812128679122e-04  -2.5818205004762146e-03  -4.8711071911502395e-04
     2202.702702702702  -2.8209698805743166e-03  -6.3338814531666661e-04  -2.7051911886333360e-03  -6.2916959264597207e-04  -2.6140454015813920e-03  -5.6229724518909615e-04  -2.5908441944452816e-03  -4.9698514214604865e-04
     2204.204204204204  -2.8286456874936352e-03  -6.4282168719437315e-04  -2.7134553789313828e-03  -6.3681649514475192e-04  -2.6224682664341037e-03  -5.6758073368521971e-04  -2.5996674571382534e-03  -5.0106115854547950e-04
     2205.705705705705  -2.8365283441053155e-03  -6.5209882939166065e-04  -2.7219662397902993e-03  -6.4595818571552431e-04  -2.6314301917942737e-03  -5.7670297598897682e-04  -2.6091208983777870e-03  -5.0962684019575824e-04
     2207.207207207207  -2.8445015510083983e-03  -6.6186928602656619e-04  -2.7303103461862178e-03  -6.5463472490124425e-04  -2.6398651671683017e-03  -5.8457128888081856e-04  -2.6179583082353085e-03  -5.1670793048407156e-04
     2208.708708708709  -2.8525547524454078e-03  -6.7140621161351072e-04  -2.7388120930933188e-03  -6.6331668132570121e-04  -2.6486353750382560e-03  -5.9220509745364091e-04  -2.6271886209228864e-03  -5.2348602318308282e-04
     2210.210210210210  -2.8605160941116078e-03  -6.8097401571621185e-04  -2.7472965729204834e-03  -6.7216725496073470e-04  -2.6573036284700800e-03  -6.0023941217923012e-04  -2.6362987234794868e-03  -5.3071991897657726e-04
     2211.711711711712  -2.8688496474120217e-03  -6.9070065309139405e-04  -2.7559163630030553e-03  -6.8018122774971533e-04  -2.6662085847087079e-03  -6.0595348524339083e-04  -2.6456879746861598e-03  -5.3519622338182860e-04
     2213.213213213213  -2.8769720402519071e-03  -7.0034799365685833e-04  -2.7646044940103408e-03  -6.8972024358931680e-04  -2.6751770758123212e-03  -6.1547780699928144e-04  -2.6551499227806309e-03  -5.4413886580420795e-04
     2214.714714714715  -2.8854792321108872e-03  -7.1022040744632181e-04  -2.7733218623120469e-03  -6.9790946399395592e-04  -2.6841756677169182e-03  -6.2135552241073867e-04  -2.6646489712513310e-03  -5.4876400450275351e-04
     2216.216216216216  -2.8938825849750601e-03  -7.2023729703639611e-04  -2.7820546980826919e-03  -7.0804325875313816e-04  -2.6931294728381018e-03  -6.3227088545343463e-04  -2.6740991350534858e-03  -5.5931010299124870e-04
     2217.717717717718  -2.9023764461768051e-03  -7.3016323216106211e-04  -2.7907538220151738e-03  -7.1643458995427668e-04  -2.7018183253457941e-03  -6.3836078780358900e-04  -2.6832283456793104e-03  -5.6412779976716015e-04
     2219.219219219219  -2.9110931714929527e-03  -7.4033654530091301e-04  -2.7997790500189149e-03  -7.2489482218375686e-04  -2.7113673774927572e-03  -6.4449892411901034e-04  -2.6933847056128573e-03  -5.6898990561234358e-04
     2220.720720720721  -2.9196344854983845e-03  -7.5068526771752790e-04  -2.8086133383533407e-03  -7.3574412114682606e-04  -2.7202595055613073e-03  -6.5680361415455162e-04  -2.7027553506915559e-03  -5.8110301086747426e-04
     2222.222222222222  -2.9284071252908997e-03  -7.6092536240528414e-04  -2.8174104831531735e-03  -7.4440726799665838e-04  -2.7289822127104226e-03  -6.6318868707243464e-04  -2.7119364285152115e-03  -5.8618910373271977e-04
     2223.723723723724  -2.9372013378119828e-03  -7.7155342774837255e-04  -2.8268115006447473e-03  -7.5318423245142167e-04  -2.7392082625236473e-03  -6.6963441305039186e-04  -2.7228979423932179e-03  -5.9132847037687126e-04
     2225.225225225225  -2.9459234976933991e-03  -7.8209723820140146e-04  -2.8359296112919685e-03  -7.6464817522506334e-04  -2.7485507609136877e-03  -6.8313791649902294e-04  -2.7328049863258120e-03  -6.0480379264991175e-04
     2226.726726726727  -2.9547927706884240e-03  -7.9277147586722491e-04  -2.8446118654795582e-03  -7.7365960761589488e-04  -2.7566347995604226e-03  -6.8986200083338844e-04  -2.7412275377361591e-03  -6.1019222119138288e-04
     2228.228228228228  -2.9636997718619929e-03  -8.0382643891813307e-04  -2.8540041647879353e-03  -7.8278205622144513e-04  -2.7665605708988407e-03  -6.9664868466743561e-04  -2.7518490062991615e-03  -6.1563742393205855e-04
     2229.729729729730  -2.9725382021036540e-03  -8.1436069862703857e-04  -2.8636138977478341e-03  -7.9197150606269634e-04  -2.7768945083507844e-03  -7.0350765121213979e-04  -2.7629410552108620e-03  -6.2115022077901074e-04
     2231.231231231232  -2.9815958918547134e-03  -8.2554304955913791e-04  -2.8727265750451559e-03  -8.0417952631694069e-04  -2.7858510750982759e-03  -7.1822317220754156e-04  -2.7724094341850854e-03  -6.3594836620957558e-04
     2232.732732732733  -2.9905025793446837e-03  -8.3666273605991067e-04  -2.8817677860501181e-03  -8.1367081930462095e-04  -2.7944049954376385e-03  -7.2538843019187701e-04  -2.7813907863636781e-03  -6.4173108222172074e-04
     2234.234234234234  -2.9995163989680169e-03  -8.4762231831371677e-04  -2.8913829960317489e-03  -8.2325521614073753e-04  -2.8045973020170457e-03  -7.3262442995301890e-04  -2.7923595413785786e-03  -6.4758222564191797e-04
     2235.735735735735  -3.0087072501457429e-03  -8.5921788506334749e-04  -2.9013549116873021e-03  -8.3297596457793382e-04  -2.8154457674158004e-03  -7.3995701611600769e-04  -2.8040792462220620e-03  -6.5351496891191273e-04
     2237.237237237237  -3.0176860213494095e-03  -8.7026988376718065e-04  -2.9107754993910086e-03  -8.4585534872252954e-04  -2.8248010781501483e-03  -7.5567265168580632e-04  -2.8140377951100812e-03  -6.6939191239279031e-04
     2238.738738738739  -3.0269842267400112e-03  -8.8180956493991234e-04  -2.9198684531276456e-03  -8.5589760858176777e-04  -2.8331354936920903e-03  -7.6332616849016815e-04  -2.8227872489016040e-03  -6.7561187828179886e-04
     2240.240240240240  -3.0361888853300593e-03  -8.9337226410937632e-04  -2.9296020366413561e-03  -8.6603438886307164e-04  -2.8431548674200985e-03  -7.7106950206034283e-04  -2.8335638504190237e-03  -6.8191497402965396e-04
     2241.741741741742  -3.0454900436809756e-03  -9.0481152985244723e-04  -2.9399907973800821e-03  -8.7630660600330720e-04  -2.8548266409021174e-03  -7.7892119254238971e-04  -2.8463182430501547e-03  -6.8830930582787682e-04
     2243.243243243243  -3.0549324451652538e-03  -9.1684518720508532e-04  -2.9497858553840799e-03  -8.8985745906375465e-04  -2.8647469845761889e-03  -7.9541520620745828e-04  -2.8569782288947352e-03  -7.0500679918671593e-04
     2244.744744744745  -3.0643521255512502e-03  -9.2852540062878430e-04  -2.9590385264992268e-03  -9.0048406266103999e-04  -2.8731119111698911e-03  -8.0360861034547136e-04  -2.8657897308897702e-03  -7.1171100017676243e-04
     2246.246246246246  -3.0738843756549041e-03  -9.4041261410834865e-04  -2.9687248132796141e-03  -9.1124762533160639e-04  -2.8826406404830127e-03  -8.1190862117066186e-04  -2.8760223171582417e-03  -7.1850837149775863e-04
     2247.747747747748  -3.0835816243305328e-03  -9.5254081363073222e-04  -2.9790426202732086e-03  -9.2214696204412751e-04  -2.8936825088374495e-03  -8.2031453690054924e-04  -2.8880646274841867e-03  -7.2539493866545990e-04
     2249.249249249249  -3.0932106994945217e-03  -9.6460759568406742e-04  -2.9894689759835391e-03  -9.3320698782748432e-04  -2.9050257418613244e-03  -8.2883068720594722e-04  -2.9004889125647916e-03  -7.3238336648123964e-04
     2250.750750750751  -3.1031052646710573e-03  -9.7709783081727512e-04  -2.9993513088366107e-03  -9.4759857817236265e-04  -2.9147413898639603e-03  -8.4616556579457619e-04  -2.9109665639662913e-03  -7.4990236348516177e-04
     2252.252252252252  -3.1129193999361888e-03  -9.8954001847693668e-04  -3.0088954255887623e-03  -9.5905956796601488e-04  -2.9234609157347477e-03  -8.5506989917037007e-04  -2.9202652033258046e-03  -7.5723468846414579e-04
     2253.753753753754  -3.1229094970867191e-03  -1.0020259478424733e-03  -3.0190262755355312e-03  -9.7066177769326541e-04  -2.9337537967512217e-03  -8.6407778781017754e-04  -2.9314838438448320e-03  -7.6466358454042014e-04
     2255.255255255255  -3.1330261105002393e-03  -1.0148942246401981e-03  -3.0297541817098251e-03  -9.8243186339935719e-04  -2.9456383100881934e-03  -8.7321158287133034e-04  -2.9446392752220801e-03  -7.7220415365745673e-04
     2256.756756756757  -3.1431857724086498e-03  -1.0278209504669302e-03  -3.0402026197041900e-03  -9.9745032134262025e-04  -2.9565335705407443e-03  -8.9096930462524910e-04  -2.9565917725498042e-03  -7.9010049216407443e-04
     2258.258258258258  -3.1534554862985053e-03  -1.0409746891515089e-03  -3.0499898116012566e-03  -1.0096532982363548e-03  -2.9657208702894822e-03  -9.0049900054860047e-04  -2.9665337181075430e-03  -7.9799764769098293e-04
     2259.759759759760  -3.1637950798071653e-03  -1.0542844150458754e-03  -3.0599716302506606e-03  -1.0220332245804804e-03  -2.9753219305537790e-03  -9.1016969774862435e-04  -2.9769898131376911e-03  -8.0602125059822693e-04
     2261.261261261261  -3.1741932039867863e-03  -1.0676576842962948e-03  -3.0704164117507917e-03  -1.0345827349698175e-03  -2.9862512256826866e-03  -9.1996599358624271e-04  -2.9890925351779315e-03  -8.1416097809543415e-04
     2262.762762762763  -3.1849074554257343e-03  -1.0814067481986051e-03  -3.0814276941989139e-03  -1.0473091950142493e-03  -2.9985191028496193e-03  -9.2989183241339111e-04  -3.0028074805907362e-03  -8.2242285946812770e-04
     2264.264264264264  -3.1953790136361481e-03  -1.0953230960949055e-03  -3.0917823808288072e-03  -1.0632267694548900e-03  -3.0091531457180970e-03  -9.4820331812246479e-04  -3.0145988771476165e-03  -8.4075813522666823e-04
     2265.765765765766  -3.2061961203049124e-03  -1.1094526388769875e-03  -3.1016331684765993e-03  -1.0764235540816796e-03  -3.0181780665290516e-03  -9.5856136702537919e-04  -3.0244454800225653e-03  -8.4940927268803120e-04
     2267.267267267267  -3.2169883852675453e-03  -1.1237878122713975e-03  -3.1119267137655095e-03  -1.0898225197170917e-03  -3.0285368081489059e-03  -9.6907339910165915e-04  -3.0359657947557927e-03  -8.5820538888142480e-04
     2268.768768768768  -3.2278302362826567e-03  -1.1384362631005473e-03  -3.1227027500425443e-03  -1.1034324472810795e-03  -3.0402953532082970e-03  -9.7972304222193997e-04  -3.0492221131073155e-03  -8.6713190830072862e-04
     2270.270270270270  -3.2389704033361976e-03  -1.1532904930363671e-03  -3.1335424823946138e-03  -1.1199581546768376e-03  -3.0519496616248734e-03  -9.9819001001309033e-04  -3.0623366006446778e-03  -8.8550138483548728e-04
     2271.771771771771  -3.2499353046318712e-03  -1.1684448030749911e-03  -3.1436996626472203e-03  -1.1340702154109912e-03  -3.0620042769203782e-03  -1.0093031931295098e-03  -3.0735852856643617e-03  -8.9485056764220330e-04
     2273.273273273273  -3.2609697810511273e-03  -1.1837498281276400e-03  -3.1537864177467617e-03  -1.1483411982122420e-03  -3.0718719781775605e-03  -1.0205544804389843e-03  -3.0846542481711326e-03  -9.0434320814371640e-04
     2274.774774774775  -3.2723540393578814e-03  -1.1995328168562464e-03  -3.1645082527895236e-03  -1.1628779692130439e-03  -3.0832903486349428e-03  -1.0319870745995076e-03  -3.0976119637008779e-03  -9.1399788457145151e-04
     2276.276276276276  -3.2834581653666648e-03  -1.2154910602748437e-03  -3.1753281393923122e-03  -1.1775885962256468e-03  -3.0953061367263333e-03  -1.0435730225623035e-03  -3.1113680402971040e-03  -9.2380394754755068e-04
     2277.777777777778  -3.2947696841351530e-03  -1.2317444106382566e-03  -3.1857394533463838e-03  -1.1950917419189524e-03  -3.1061858551116651e-03  -1.0624380508746586e-03  -3.1237821297965792e-03  -9.4239640673778220e-04
     2279.279279279279  -3.3061213084356273e-03  -1.2485491333945056e-03  -3.1957953049971616e-03  -1.2103627768187740e-03  -3.1159510826451724e-03  -1.0745136813348803e-03  -3.1348625740013716e-03  -9.5266532021067091e-04
     2280.780780780781  -3.3174458641633832e-03  -1.2651411685247094e-03  -3.2062999878778764e-03  -1.2257804054901145e-03  -3.1272625282073060e-03  -1.0867429238396139e-03  -3.1479076936602327e-03  -9.6309914022026176e-04
     2282.282282282282  -3.3288073239910471e-03  -1.2825980827930272e-03  -3.2170414267149116e-03  -1.2415221440587845e-03  -3.1391836362104049e-03  -1.0991901049487260e-03  -3.1617205037824665e-03  -9.7373002784999370e-04
     2283.783783783784  -3.3402268739486933e-03  -1.3003538511662165e-03  -3.2273454565100164e-03  -1.2597221152415127e-03  -3.1500563155116936e-03  -1.1181064490438644e-03  -3.1743204504972268e-03  -9.9219670714176733e-04
     2285.285285285285  -3.3514541257517938e-03  -1.3180516042579817e-03  -3.2373721191219429e-03  -1.2759178757672299e-03  -3.1602903150087513e-03  -1.1310260037016280e-03  -3.1862040323842574e-03  -1.0033019233993247e-03
     2286.786786786787  -3.3629154541837524e-03  -1.3364639262212076e-03  -3.2480215153332251e-03  -1.2924035892916508e-03  -3.1723042304901282e-03  -1.1441566867819205e-03  -3.2003032566249845e-03  -1.0146212506147794e-03
     2288.288288288288  -3.3741415947140373e-03  -1.3551313860830979e-03  -3.2582350932883692e-03  -1.3110142419505038e-03  -3.1833472334235392e-03  -1.1628054285366801e-03  -3.2132935270586843e-03  -1.0326347053522672e-03
     2289.789789789790  -3.3855574794240300e-03  -1.3741030272975115e-03  -3.2683067461354155e-03  -1.3280076491725416e-03  -3.1938841412689199e-03  -1.1764456416094411e-03  -3.2256933736280811e-03  -1.0444582877823659e-03
     2291.291291291291  -3.3966339633002408e-03  -1.3933782756530774e-03  -3.2785412477304102e-03  -1.3452433251560448e-03  -3.2053625366052418e-03  -1.1902871454427212e-03  -3.2393595116780695e-03  -1.0564998289549815e-03
     2292.792792792793  -3.4077978164972298e-03  -1.4132285820158792e-03  -3.2885729428241400e-03  -1.3642915960311050e-03  -3.2163847594296443e-03  -1.2086771429825976e-03  -3.2525231307419895e-03  -1.0740634367441637e-03
     2294.294294294294  -3.4189292378651050e-03  -1.4333782791367648e-03  -3.2985515385427931e-03  -1.3821015054922489e-03  -3.2271922211455670e-03  -1.2230659315166639e-03  -3.2654609093610994e-03  -1.0866555491867841e-03
     2295.795795795796  -3.4298991304855834e-03  -1.4534482370727011e-03  -3.3084085619208233e-03  -1.4011890696215275e-03  -3.2381033040889315e-03  -1.2408537800647997e-03  -3.2786423093140492e-03  -1.1034133012263908e-03
     2297.297297297298  -3.4407939003151993e-03  -1.4745979149632241e-03  -3.3182060654669029e-03  -1.4195970128224674e-03  -3.2489578035090356e-03  -1.2557826415976647e-03  -3.2918154299886818e-03  -1.1165758026373497e-03
     2298.798798798799  -3.4516591896888919e-03  -1.4959331501094538e-03  -3.3278315420386165e-03  -1.4389293752514781e-03  -3.2594832318490756e-03  -1.2730191191312875e-03  -3.3046530345543232e-03  -1.1325450178384312e-03
     2300.300300300300  -3.4621807755148564e-03  -1.5171567168454786e-03  -3.3372070011627977e-03  -1.4580506428111908e-03  -3.2696743865133432e-03  -1.2893532646997817e-03  -3.3171924735621392e-03  -1.1473753557938995e-03
     2301.801801801802  -3.4727139262933191e-03  -1.5392678764352338e-03  -3.3465517168926743e-03  -1.4772237808787052e-03  -3.2800521996284248e-03  -1.3050832668023474e-03  -3.3300557562180922e-03  -1.1614133693141500e-03
     2303.303303303303  -3.4832078815825967e-03  -1.5617444870390464e-03  -3.3560909387413407e-03  -1.4966562639510469e-03  -3.2909479116570474e-03  -1.3210871683513334e-03  -3.3436022700572480e-03  -1.1757593161764491e-03
     2304.804804804805  -3.4933522869056198e-03  -1.5842487119354198e-03  -3.3654894351729512e-03  -1.5162792405492643e-03  -3.3020050073711976e-03  -1.3373424268232792e-03  -3.3574829784065265e-03  -1.1904018260075783e-03
     2306.306306306306  -3.5033698039468445e-03  -1.6073293629148614e-03  -3.3748853489657667e-03  -1.5361841649633890e-03  -3.3132804689666798e-03  -1.3538859921321405e-03  -3.3717207424516470e-03  -1.2053685095420874e-03
     2307.807807807808  -3.5133337572398221e-03  -1.6309227229743047e-03  -3.3843422671800561e-03  -1.5564470257950292e-03  -3.3247857600062487e-03  -1.3707478936923552e-03  -3.3863116230295701e-03  -1.2206867634204008e-03
     2309.309309309309  -3.5228136908732367e-03  -1.6547210810528359e-03  -3.3935585437840114e-03  -1.5768912770730142e-03  -3.3363010914802638e-03  -1.3878848337697436e-03  -3.4010668559948344e-03  -1.2363494065394261e-03
     2310.810810810811  -3.5323733360123400e-03  -1.6787385388459593e-03  -3.4029113442953494e-03  -1.5975832526896165e-03  -3.3480757971595249e-03  -1.4053200591672326e-03  -3.4161857984158612e-03  -1.2523673974393888e-03
     2312.312312312312  -3.5414585894159010e-03  -1.7034691691349361e-03  -3.4120487062629010e-03  -1.6186510518369796e-03  -3.3598489388367114e-03  -1.4231066215209030e-03  -3.4314504470874547e-03  -1.2687776229916899e-03
     2313.813813813814  -3.5504231681901459e-03  -1.7284591470653236e-03  -3.4211680730565864e-03  -1.6399633481204514e-03  -3.3717748286334940e-03  -1.4412089802053271e-03  -3.4469956001669851e-03  -1.2855839198209907e-03
     2315.315315315315  -3.5590488903900919e-03  -1.7534146542199163e-03  -3.4301964623942843e-03  -1.6614710715607854e-03  -3.3837743433527477e-03  -1.4596259779857167e-03  -3.4627437538242594e-03  -1.3027958978806737e-03
     2316.816816816817  -3.5674839291419047e-03  -1.7792033613422595e-03  -3.4391446834770123e-03  -1.6833587261533721e-03  -3.3958532955442578e-03  -1.4784187408878470e-03  -3.4786982269494997e-03  -1.3204467830004287e-03
     2318.318318318318  -3.5755109026398136e-03  -1.8051571475147840e-03  -3.4479660204543823e-03  -1.7055071788648665e-03  -3.4079877990621783e-03  -1.4975550848908929e-03  -3.4948450712427690e-03  -1.3385401237839458e-03
     2319.819819819820  -3.5833442698134581e-03  -1.8312406247509435e-03  -3.4567545782290252e-03  -1.7279169180978416e-03  -3.4202420285876995e-03  -1.5170681686434535e-03  -3.5112364947972471e-03  -1.3571144272902049e-03
     2321.321321321321  -3.5907888013419166e-03  -1.8577152926331066e-03  -3.4653390294639166e-03  -1.7506183432178190e-03  -3.4324578928254528e-03  -1.5369491171129941e-03  -3.5277311211255294e-03  -1.3761670876968398e-03
     2322.822822822823  -3.5980778471307413e-03  -1.8846169915371076e-03  -3.4739553115629594e-03  -1.7736615067623013e-03  -3.4448423939438468e-03  -1.5572464931043271e-03  -3.5445030007844841e-03  -1.3957539683105368e-03
     2324.324324324324  -3.6047391777489909e-03  -1.9116531635191586e-03  -3.4822494357910185e-03  -1.7969613674265362e-03  -3.4571076261340171e-03  -1.5779255307340951e-03  -3.5613083820544944e-03  -1.4158593161071502e-03
     2325.825825825826  -3.6114383582255211e-03  -1.9388986853207358e-03  -3.4906276701693138e-03  -1.8205353197257017e-03  -3.4695555232002900e-03  -1.5990290560347941e-03  -3.5783964337512911e-03  -1.4365271546384264e-03
     2327.327327327327  -3.6175417432022547e-03  -1.9665605257595084e-03  -3.4987593320759884e-03  -1.8444943442237707e-03  -3.4819341953496760e-03  -1.6205730903697377e-03  -3.5955520229577261e-03  -1.4577783466455762e-03
     2328.828828828829  -3.6233628700240534e-03  -1.9943048572092629e-03  -3.5067270543359085e-03  -1.8686805692608619e-03  -3.4942984043468089e-03  -1.6425355874339915e-03  -3.6128122240014805e-03  -1.4796325980201831e-03
     2330.330330330330  -3.6290136789913444e-03  -2.0223267105057017e-03  -3.5147185207502788e-03  -1.8932170363856204e-03  -3.5067865280645275e-03  -1.6649800042746108e-03  -3.6302898329693169e-03  -1.5021236281139714e-03
     2331.831831831832  -3.6341593630652338e-03  -2.0505395252714389e-03  -3.5223983308179086e-03  -1.9180655887192934e-03  -3.5191306073976201e-03  -1.6878840494160495e-03  -3.6477545195274064e-03  -1.5252617054652511e-03
     2333.333333333333  -3.6388276314074605e-03  -2.0791100076175502e-03  -3.5298828062057812e-03  -1.9432503101069949e-03  -3.5314309472485620e-03  -1.7112765003908272e-03  -3.6652848244129363e-03  -1.5490892835140541e-03
     2334.834834834835  -3.6435407809161206e-03  -2.1075790948111126e-03  -3.5374054851909620e-03  -1.9687104496002609e-03  -3.5438226919525541e-03  -1.7351515659969144e-03  -3.6829742274303652e-03  -1.5736240431085335e-03
     2336.336336336336  -3.6476335154818850e-03  -2.1363731896690778e-03  -3.5445878717265834e-03  -1.9945139049101974e-03  -3.5560315072075727e-03  -1.7595459097665398e-03  -3.7005919440758462e-03  -1.5988904125967139e-03
     2337.837837837838  -3.6515496372052482e-03  -2.1654611056816102e-03  -3.5516962668305312e-03  -2.0206860226506694e-03  -3.5682484371913135e-03  -1.7844720040500227e-03  -3.7182829252980099e-03  -1.6249222719364560e-03
     2339.339339339339  -3.6549660827276138e-03  -2.1945342191530678e-03  -3.5584960008181823e-03  -2.0471570229590947e-03  -3.5802816291173019e-03  -1.8099233827710130e-03  -3.7358699316651350e-03  -1.6517456638011842e-03
     2340.840840840841  -3.6582296779847012e-03  -2.2237934458440270e-03  -3.5651848022767250e-03  -2.0739510502082482e-03  -3.5922628792108553e-03  -1.8359164025581872e-03  -3.7534475336158664e-03  -1.6793760570478133e-03
     2342.342342342342  -3.6610093844432218e-03  -2.2532608583246344e-03  -3.5716106256387364e-03  -2.1011151899814882e-03  -3.6040718328976410e-03  -1.8624874010521987e-03  -3.7708992340662697e-03  -1.7078566978888021e-03
     2343.843843843844  -3.6636504999160795e-03  -2.2829060748954231e-03  -3.5779016273686888e-03  -2.1286170323527691e-03  -3.6157822876028323e-03  -1.8896199906881957e-03  -3.7882601720215939e-03  -1.7371953234676036e-03
     2345.345345345345  -3.6657813501760083e-03  -2.3125554211575112e-03  -3.5838350112894165e-03  -2.1564543508431106e-03  -3.6272136732190229e-03  -1.9173404804715311e-03  -3.8053606042884381e-03  -1.7674297414148876e-03
     2346.846846846847  -3.6676033739056913e-03  -2.3423718749581179e-03  -3.5895321360952977e-03  -2.1846159722225191e-03  -3.6384452918721785e-03  -1.9456307715893563e-03  -3.8222402864353032e-03  -1.7985488167999875e-03
     2348.348348348348  -3.6692166454702535e-03  -2.3724114390606742e-03  -3.5950612515738708e-03  -2.2131597117337042e-03  -3.6495019348890237e-03  -1.9745365950785423e-03  -3.8388905974232963e-03  -1.8306073891395846e-03
     2349.849849849850  -3.6706033851310830e-03  -2.4025676216505973e-03  -3.6003499183331370e-03  -2.2420775149836606e-03  -3.6603093267225744e-03  -2.0040580294066438e-03  -3.8552169134063253e-03  -1.8636030383462460e-03
     2351.351351351351  -3.6714511915203565e-03  -2.4326395388359684e-03  -3.6052036723782312e-03  -2.2712502504552584e-03  -3.6707137258471180e-03  -2.0341383563792178e-03  -3.8710632360902755e-03  -1.8975086318810789e-03
     2352.852852852853  -3.6720221938521501e-03  -2.4631430879828767e-03  -3.6097926687784524e-03  -2.3008670980974046e-03  -3.6808154038119110e-03  -2.0648705882885861e-03  -3.8864748265200364e-03  -1.9323897891408714e-03
     2354.354354354355  -3.6724134717322078e-03  -2.4936132626358857e-03  -3.6141595699286338e-03  -2.3308087443220131e-03  -3.6906163987774367e-03  -2.0961976549657303e-03  -3.9014194227672528e-03  -1.9681969572959901e-03
     2355.855855855856  -3.6726405261136219e-03  -2.5241826946881848e-03  -3.6182347511593371e-03  -2.3610930404877172e-03  -3.7000442535524867e-03  -2.1281378643479430e-03  -3.9157960372661581e-03  -2.0049368429437609e-03
     2357.357357357358  -3.6721691558630524e-03  -2.5548781242053821e-03  -3.6217818086511362e-03  -2.3916753691525998e-03  -3.7089251826417534e-03  -2.1606303358961253e-03  -3.9294336910944408e-03  -2.0425459808624982e-03
     2358.858858858859  -3.6716291140417119e-03  -2.5857935401155459e-03  -3.6250806057476059e-03  -2.4226863342704133e-03  -3.7174082485896434e-03  -2.1937704472089646e-03  -3.9424095971410996e-03  -2.0810967705372336e-03
     2360.360360360360  -3.6707745173450326e-03  -2.6168396263871324e-03  -3.6279987403134545e-03  -2.4540195126199348e-03  -3.7253953387697621e-03  -2.2274727042032286e-03  -3.9546147068447168e-03  -2.1204729538252193e-03
     2361.861861861862  -3.6697801180479630e-03  -2.6477952651072722e-03  -3.6306105180483818e-03  -2.4856109863202963e-03  -3.7329082715038590e-03  -2.2617180977245631e-03  -3.9660266325231884e-03  -2.1606454792210024e-03
     2363.363363363364  -3.6681219264844654e-03  -2.6790889416413010e-03  -3.6326322428517090e-03  -2.5175853164927124e-03  -3.7397318432413514e-03  -2.2965026438050303e-03  -3.9764473410956389e-03  -2.2015591033099397e-03
     2364.864864864865  -3.6664876044261918e-03  -2.7105576909662405e-03  -3.6343937975076126e-03  -2.5499404460082439e-03  -3.7460736550394697e-03  -2.3318554566176181e-03  -3.9860298170576128e-03  -2.2431979171339306e-03
     2366.366366366366  -3.6643147420523476e-03  -2.7419336295235841e-03  -3.6355864272226124e-03  -2.5824853378563113e-03  -3.7516978742102515e-03  -2.3676561667784336e-03  -3.9945675758127647e-03  -2.2854270230996524e-03
     2367.867867867868  -3.6620939577380199e-03  -2.7735928799350255e-03  -3.6364797006918801e-03  -2.6153756650374701e-03  -3.7567756380615606e-03  -2.4039428499586621e-03  -4.0021968713350150e-03  -2.3282436796843381e-03
     2369.369369369369  -3.6592857228091203e-03  -2.8054658615283309e-03  -3.6367279069422064e-03  -2.6486101430304937e-03  -3.7610413613033047e-03  -2.4406857109756474e-03  -4.0086779714573100e-03  -2.3716036139476114e-03
     2370.870870870871  -3.6563836884704803e-03  -2.8373479303731956e-03  -3.6366367663757228e-03  -2.6820857007195989e-03  -3.7647202540706478e-03  -2.4778182923522957e-03  -4.0141949763341485e-03  -2.4154117156622596e-03
     2372.372372372372  -3.6530283902249747e-03  -2.8693785568556975e-03  -3.6359274587090410e-03  -2.7157920578804698e-03  -3.7675752068666740e-03  -2.5153287874081160e-03  -4.0185328707396705e-03  -2.4596252126023936e-03
     2373.873873873874  -3.6494645445131705e-03  -2.9015358956257370e-03  -3.6348186095488178e-03  -2.7497451556493763e-03  -3.7697751785552079e-03  -2.5531597540141881e-03  -4.0218352904748548e-03  -2.5041313214336984e-03
     2375.375375375375  -3.6454895876879886e-03  -2.9340592730601059e-03  -3.6330750382603371e-03  -2.7840226421943981e-03  -3.7711203321359591e-03  -2.5913404034035095e-03  -4.0239444031487581e-03  -2.5489013090446481e-03
     2376.876876876877  -3.6411449795506296e-03  -2.9664138872409112e-03  -3.6308173940693524e-03  -2.8183862017079767e-03  -3.7717180239924034e-03  -2.6297175342209090e-03  -4.0249756763703366e-03  -2.5937964866478889e-03
     2378.378378378378  -3.6365827917398687e-03  -2.9990694297493390e-03  -3.6280568393153453e-03  -2.8530291803178908e-03  -3.7715651207953622e-03  -2.6683591355753087e-03  -4.0249283584151028e-03  -2.6388260612686273e-03
     2379.879879879880  -3.6314987837071703e-03  -3.0320103895196317e-03  -3.6246355881619707e-03  -2.8878532391919528e-03  -3.7705454424163494e-03  -2.7071716736748784e-03  -4.0237218600990068e-03  -2.6838781664212481e-03
     2381.381381381381  -3.6263535452808649e-03  -3.0648520175000429e-03  -3.6208173090507109e-03  -2.9227796985593687e-03  -3.7688547918601780e-03  -2.7461104321356246e-03  -4.0215570133986930e-03  -2.7288996453114834e-03
     2382.882882882883  -3.6205802777427481e-03  -3.0979633421716339e-03  -3.6162322780584439e-03  -2.9578670686069013e-03  -3.7662153722736414e-03  -2.7851579962991520e-03  -4.0182040326455061e-03  -2.7738444030133919e-03
     2384.384384384384  -3.6143354221706129e-03  -3.1313380808326912e-03  -3.6110522907399018e-03  -2.9931271184309503e-03  -3.7627894468484045e-03  -2.8242908336067259e-03  -4.0138432278895436e-03  -2.8186561545496718e-03
     2385.885885885886  -3.6079939704970199e-03  -3.1647241713391810e-03  -3.6053852366546286e-03  -3.0284194347588540e-03  -3.7586302775078858e-03  -2.8634236321409320e-03  -4.0085212787720603e-03  -2.8633068721521881e-03
     2387.387387387387  -3.6010444522056049e-03  -3.1981611194273588e-03  -3.5989852020461501e-03  -3.0637383837057927e-03  -3.7535774905494428e-03  -2.9025305245319326e-03  -4.0021425817585044e-03  -2.9076733424340979e-03
     2388.888888888889  -3.5936506318810933e-03  -3.2319323400866093e-03  -3.5919801805483422e-03  -3.0992405618730772e-03  -3.7477525850178285e-03  -2.9416632433418135e-03  -3.9948412672929680e-03  -2.9518838631064437e-03
     2390.390390390390  -3.5860365643338474e-03  -3.2659111261193669e-03  -3.5844962133775998e-03  -3.1347369104696996e-03  -3.7412658304086599e-03  -2.9806849775809541e-03  -3.9867233155420484e-03  -2.9957027141344671e-03
     2391.891891891892  -3.5776525252155969e-03  -3.2997270448043427e-03  -3.5761809011554376e-03  -3.1701596677366039e-03  -3.7338615377730056e-03  -3.0195886973713097e-03  -3.9776260513753560e-03  -3.0392584115284263e-03
     2393.393393393393  -3.5692334750884380e-03  -3.3337709982434222e-03  -3.5674703861023893e-03  -3.2056256123890116e-03  -3.7258580659292316e-03  -3.0583882637108231e-03  -3.9677973425150861e-03  -3.0824530014514615e-03
     2394.894894894895  -3.5601047260179564e-03  -3.3683026298647412e-03  -3.5580558190497144e-03  -3.2411634442133510e-03  -3.7170923431736904e-03  -3.0970701722596943e-03  -3.9571846090896805e-03  -3.1253559665133401e-03
     2396.396396396396  -3.5504820173607736e-03  -3.4024523468819167e-03  -3.5480430316890410e-03  -3.2764981020007200e-03  -3.7076401733871743e-03  -3.1355096820262435e-03  -3.9457980354650765e-03  -3.1678458409965409e-03
     2397.897897897898  -3.5405394624483310e-03  -3.4368818103758898e-03  -3.5374721112495966e-03  -3.3118020921694504e-03  -3.6975143427252608e-03  -3.1737722736163701e-03  -3.9337003614635145e-03  -3.2099645901359341e-03
     2399.399399399399  -3.5300309193220941e-03  -3.4715817896974937e-03  -3.5262521195309066e-03  -3.3470984021925485e-03  -3.6866816442946574e-03  -3.2118703277173731e-03  -3.9208539134764700e-03  -3.2517377873524434e-03
     2400.900900900901  -3.5191630734673299e-03  -3.5062954631190101e-03  -3.5146009129528632e-03  -3.3822308924064829e-03  -3.6753438709132193e-03  -3.2496864318983976e-03  -3.9074836986934336e-03  -3.2930426790449057e-03
     2402.402402402402  -3.5074633726464187e-03  -3.5408667709764326e-03  -3.5021215467210256e-03  -3.4172017708046483e-03  -3.6631776203152537e-03  -3.2872676521288270e-03  -3.8932930101862793e-03  -3.3340172460902670e-03
     2403.903903903904  -3.4956726072900811e-03  -3.5757725294294019e-03  -3.4892853277951265e-03  -3.4521201263093644e-03  -3.6505351084086769e-03  -3.3246149602720399e-03  -3.8785564869144792e-03  -3.3745291628279992e-03
     2405.405405405405  -3.4833242621220891e-03  -3.6107816588623791e-03  -3.4759868577445411e-03  -3.4868619955952269e-03  -3.6374974867928859e-03  -3.3616823400798184e-03  -3.8635262774465527e-03  -3.4146681351811844e-03
     2406.906906906907  -3.4700862915441862e-03  -3.6455542631326052e-03  -3.4618034861900334e-03  -3.5213736823450801e-03  -3.6235149658393364e-03  -3.3984591035821909e-03  -3.8474913187032068e-03  -3.4543545432595643e-03
     2408.408408408408  -3.4568376650484793e-03  -3.6806340105842790e-03  -3.4475269531977393e-03  -3.5557942968122321e-03  -3.6094417398635200e-03  -3.4349893798498177e-03  -3.8314338212093436e-03  -3.4936958922380090e-03
     2409.909909909910  -3.4426712828354838e-03  -3.7157970789413459e-03  -3.4323148153909406e-03  -3.5900071882697753e-03  -3.5944134288144265e-03  -3.4712047271147702e-03  -3.8143906916288466e-03  -3.5325942701994783e-03
     2411.411411411411  -3.4279568303162249e-03  -3.7506674459668737e-03  -3.4167579377777459e-03  -3.6239382498701803e-03  -3.5791204332453136e-03  -3.5070957373510383e-03  -3.7971642369038368e-03  -3.5710820881505838e-03
     2412.912912912913  -3.4129854177613042e-03  -3.7856789111775919e-03  -3.4007156074983146e-03  -3.6577105717087582e-03  -3.5632471169931021e-03  -3.5427338168600906e-03  -3.7793006102852162e-03  -3.6092183066760114e-03
     2414.414414414414  -3.3972036860651328e-03  -3.8210932407601087e-03  -3.3842013014879022e-03  -3.6913342098615141e-03  -3.5470469261087174e-03  -3.5780752066218555e-03  -3.7612253943740312e-03  -3.6469261537030021e-03
     2415.915915915916  -3.3809548254997001e-03  -3.8560141869851817e-03  -3.3670619784987965e-03  -3.7245866854662517e-03  -3.5301092219326541e-03  -3.6130529669727886e-03  -3.7423485373493030e-03  -3.6842055284829907e-03
     2417.417417417417  -3.3642173779284594e-03  -3.8908336664851143e-03  -3.3497545551680503e-03  -3.7576349582129887e-03  -3.5131910592979742e-03  -3.6477690852419952e-03  -3.7236516643124554e-03  -3.7211543757014755e-03
     2418.918918918919  -3.3466952007146127e-03  -3.9262243618867479e-03  -3.3315053014828762e-03  -3.7905446670184789e-03  -3.4951744587458987e-03  -3.6821917207230256e-03  -3.7037183476250498e-03  -3.7577307606017538e-03
     2420.420420420421  -3.3286742528574453e-03  -3.9612236067127346e-03  -3.3132549479284864e-03  -3.8230899881632999e-03  -3.4774119209410709e-03  -3.7162507951058899e-03  -3.6842529350650226e-03  -3.7938457044452731e-03
     2421.921921921922  -3.3102697009660910e-03  -3.9959036454707214e-03  -3.2944037499771008e-03  -3.8553455015901063e-03  -3.4588925837606001e-03  -3.7500311460680813e-03  -3.6639371251386771e-03  -3.8296586098921447e-03
     2423.423423423424  -3.2908703570796523e-03  -4.0308879166914332e-03  -3.2750208754116685e-03  -3.8874242286679010e-03  -3.4400092853300161e-03  -3.7835253588886382e-03  -3.6433640301275780e-03  -3.8651176605937667e-03
     2424.924924924925  -3.2712261472594645e-03  -4.0658143941652673e-03  -3.2553898244822507e-03  -3.9191971830914050e-03  -3.4208394918990052e-03  -3.8166569268601367e-03  -3.6224888291340432e-03  -3.9001676176480633e-03
     2426.426426426427  -3.2505278321684743e-03  -4.1003897762701092e-03  -3.2350802816970264e-03  -3.9506333922354267e-03  -3.4010964643152453e-03  -3.8494885661217284e-03  -3.6010806384807557e-03  -3.9348765690278001e-03
     2427.927927927928  -3.2297714289024264e-03  -4.1348007983672691e-03  -3.2147687459163792e-03  -3.9818299201917033e-03  -3.3813380997952647e-03  -3.8820647818180857e-03  -3.5796969501791700e-03  -3.9692561518955942e-03
     2429.429429429430  -3.2079092024514320e-03  -4.1693714497045582e-03  -3.1936740903564225e-03  -4.0127500030924610e-03  -3.3608412653311380e-03  -3.9142956338324569e-03  -3.5575872642785314e-03  -4.0032646796267128e-03
     2430.930930930931  -3.1856164756331614e-03  -4.2035596921973489e-03  -3.1724987590058041e-03  -4.0433080433260379e-03  -3.3403657849259941e-03  -3.9461692971701949e-03  -3.5355775533320219e-03  -4.0368894091893023e-03
     2432.432432432433  -3.1624043961417866e-03  -4.2375613387563337e-03  -3.1506047483744553e-03  -4.0736441273719337e-03  -3.3191676237248687e-03  -3.9778272941111519e-03  -3.5128208204699813e-03  -4.0702649066493768e-03
     2433.933933933934  -3.1389098838225647e-03  -4.2714989245590598e-03  -3.1285905647517034e-03  -4.1036777668045600e-03  -3.2978365027324756e-03  -4.0091609931254615e-03  -3.4899245228630039e-03  -4.1032663112890852e-03
     2435.435435435435  -3.1147905783732565e-03  -4.3049395014387757e-03  -3.1063940750371481e-03  -4.1332932550852148e-03  -3.2764423295387124e-03  -4.0400998220297586e-03  -3.4670876334939953e-03  -4.1358497256650502e-03
     2436.936936936937  -3.0895779859044926e-03  -4.3383326077858280e-03  -3.0834269264604459e-03  -4.1627234779597674e-03  -3.2542913748909710e-03  -4.0708392302072280e-03  -3.4434535183776455e-03  -4.1681987015280732e-03
     2438.438438438438  -3.0641538642948852e-03  -4.3714020435808567e-03  -3.0604295666610062e-03  -4.1918244788127735e-03  -3.2320987184342180e-03  -4.1012560148007884e-03  -3.4198012619402049e-03  -4.2002367237552627e-03
     2439.939939939940  -3.0377153335995792e-03  -4.4040076031762396e-03  -3.0369030660728001e-03  -4.2205217645101233e-03  -3.2094950985235970e-03  -4.1312939717508502e-03  -3.3957944622610707e-03  -4.2318519995102211e-03
     2441.441441441441  -3.0109242241837223e-03  -4.4363770741471771e-03  -3.0132255833594749e-03  -4.2489588109631965e-03  -3.1867042694630502e-03  -4.1610754291561015e-03  -3.3715843058583169e-03  -4.2631738720134912e-03
     2442.942942942943  -2.9833498410033262e-03  -4.4683526068472253e-03  -2.9890881609500328e-03  -4.2771262867191667e-03  -3.1634617193695260e-03  -4.1906134121334603e-03  -3.3469032193908089e-03  -4.2942616165638518e-03
     2444.444444444444  -2.9552151027930794e-03  -4.4997903212924614e-03  -2.9648543050552613e-03  -4.3048693954592264e-03  -3.1402737164951729e-03  -4.2197495629201654e-03  -3.3224412664303450e-03  -4.3249144200985714e-03
     2445.945945945946  -2.9260777526660692e-03  -4.5308702227221552e-03  -2.9398280923196886e-03  -4.3322855174796398e-03  -3.1161914638429726e-03  -4.2485722494157137e-03  -3.2969199992142219e-03  -4.3552707638680639e-03
     2447.447447447447  -2.8970251071299379e-03  -4.5615891392892967e-03  -2.9152537758464899e-03  -4.3595062883054697e-03  -3.0927112947806445e-03  -4.2772153816020824e-03  -3.2721849325305307e-03  -4.3854180060734172e-03
     2448.948948948949  -2.8668672470126217e-03  -4.5916416315455524e-03  -2.8896722741597893e-03  -4.3862919153688992e-03  -3.0680267166434639e-03  -4.3054594534710604e-03  -3.2460021967257234e-03  -4.4151030997781390e-03
     2450.450450450450  -2.8363718604583633e-03  -4.6210601489034778e-03  -2.8644020222034433e-03  -4.4126751671778120e-03  -3.0439548815224603e-03  -4.3333565518989120e-03  -3.2207550589157890e-03  -4.4444767166535474e-03
     2451.951951951952  -2.8052734290767152e-03  -4.6501699417390132e-03  -2.8384654503486014e-03  -4.4388704711122067e-03  -3.0189954551551905e-03  -4.3610521712649517e-03  -3.1943738769788540e-03  -4.4736239227112298e-03
     2453.453453453453  -2.7734232417223085e-03  -4.6786887790588611e-03  -2.8122884765286599e-03  -4.4647116372827159e-03  -2.9939544742201120e-03  -4.3884165566151299e-03  -3.1680496200799258e-03  -4.5023868453385940e-03
     2454.954954954955  -2.7414845228509498e-03  -4.7062231249360631e-03  -2.7860511007815965e-03  -4.4900450612795125e-03  -2.9687701977153037e-03  -4.4153670528409676e-03  -3.1415200711387282e-03  -4.5307537955339818e-03
     2456.456456456456  -2.7087670715126803e-03  -4.7335312518802771e-03  -2.7593129559604999e-03  -4.5152124070307340e-03  -2.9430704371647140e-03  -4.4421344379839021e-03  -3.1144290753567570e-03  -4.5588672398912816e-03
     2457.957957957958  -2.6757724943112017e-03  -4.7600407590580327e-03  -2.7327347658960485e-03  -4.5400069269947944e-03  -2.9177477294415914e-03  -4.4685596684078304e-03  -3.0879802643827181e-03  -4.5866554181449330e-03
     2459.459459459460  -2.6423002552622313e-03  -4.7857023703211012e-03  -2.7055756248562392e-03  -4.5643525583604055e-03  -2.8916570684005198e-03  -4.4945961699352300e-03  -3.0605447080817908e-03  -4.6140420468533273e-03
     2460.960960960961  -2.6082559348122075e-03  -4.8108122269873849e-03  -2.6780943372777498e-03  -4.5884017007298914e-03  -2.8652662899945800e-03  -4.5203829208127870e-03  -3.0328367926586910e-03  -4.6411494122904360e-03
     2462.462462462463  -2.5744281781092757e-03  -4.8353566895043059e-03  -2.6510377589296749e-03  -4.6121967881868273e-03  -2.8394368254826994e-03  -4.5458904876393876e-03  -3.0058542093467895e-03  -4.6679491377934462e-03
     2463.963963963964  -2.5395862705413783e-03  -4.8590710720560083e-03  -2.6230267631526319e-03  -4.6355302855690438e-03  -2.8125470312255815e-03  -4.5709976376696760e-03  -2.9777165493636740e-03  -4.6942840467934380e-03
     2465.465465465466  -2.5051928384368354e-03  -4.8818585030464346e-03  -2.5954149061862453e-03  -4.6584791041355163e-03  -2.7860648929889701e-03  -4.5958149811591402e-03  -2.9500297801163121e-03  -4.7204586044546984e-03
     2466.966966966967  -2.4699095314065899e-03  -4.9043579054310164e-03  -2.5672106750699491e-03  -4.6812343514366136e-03  -2.7590555047597985e-03  -4.6203758600153058e-03  -2.9218347686031615e-03  -4.7462094563110423e-03
     2468.468468468468  -2.4346284751488685e-03  -4.9257458964222060e-03  -2.5388507175945299e-03  -4.7034961684303597e-03  -2.7317987032384077e-03  -4.6445385231449667e-03  -2.8933683515961523e-03  -4.7716031862610805e-03
     2469.969969969970  -2.3993667036461158e-03  -4.9464802058993987e-03  -2.5106118051261414e-03  -4.7254007553045813e-03  -2.7047852981468010e-03  -4.6684086959120838e-03  -2.8652844897657688e-03  -4.7967569447087436e-03
     2471.471471471471  -2.3638679203052131e-03  -4.9666502226619613e-03  -2.4819339306979427e-03  -4.7470597414252533e-03  -2.6771692119777557e-03  -4.6920279383528508e-03  -2.8364374036034859e-03  -4.8215538133376135e-03
     2472.972972972973  -2.3280755478012356e-03  -4.9860556407856273e-03  -2.4531900689766651e-03  -4.7683153419695382e-03  -2.6496565628256253e-03  -4.7152581315278354e-03  -2.8078993306215488e-03  -4.8460008336819850e-03
     2474.474474474474  -2.2924313410835374e-03  -5.0044238906039725e-03  -2.4243540166064914e-03  -4.7890946713617533e-03  -2.6219655685202937e-03  -4.7381643373361369e-03  -2.7791061695113827e-03  -4.8701571535971697e-03
     2475.975975975976  -2.2565594167549279e-03  -5.0224449146904328e-03  -2.3950715475518731e-03  -4.8096990633688750e-03  -2.5937255161657849e-03  -4.7608854560950414e-03  -2.7496877840053643e-03  -4.8940815768810245e-03
     2477.477477477477  -2.2210616971484829e-03  -5.0399239037186971e-03  -2.3663462835340127e-03  -4.8299370504827702e-03  -2.5662837553124427e-03  -4.7831887285292255e-03  -2.7213919022534491e-03  -4.9175857687214974e-03
     2478.978978978979  -2.1849863043928806e-03  -5.0561861432048168e-03  -2.3367647454727238e-03  -4.8496584767219117e-03  -2.5377837056429313e-03  -4.8051766488000341e-03  -2.6917758398217720e-03  -4.9408271432966186e-03
     2480.480480480481  -2.1495973649935771e-03  -5.0721095007086612e-03  -2.3075611588905692e-03  -4.8691906445124675e-03  -2.5096622986751065e-03  -4.8269914800011205e-03  -2.6626488301352076e-03  -4.9639160829578520e-03
     2481.981981981982  -2.1140691534954396e-03  -5.0876130210174390e-03  -2.2781899029953694e-03  -4.8883915698638503e-03  -2.4814184973709443e-03  -4.8484195002348775e-03  -2.6334468222654426e-03  -4.9865680331831804e-03
     2483.483483483484  -2.0782973899179315e-03  -5.1021698002769516e-03  -2.2483877442940892e-03  -4.9071587701715437e-03  -2.4526784936405072e-03  -4.8695532440547673e-03  -2.6036705336687626e-03  -5.0089770977789572e-03
     2484.984984984985  -2.0430176552417869e-03  -5.1160034801416001e-03  -2.2189360001385501e-03  -4.9255939904953487e-03  -2.4243473314587488e-03  -4.8904761141644265e-03  -2.5744329816521070e-03  -5.0312521396396670e-03
     2486.486486486487  -2.0079862639422316e-03  -5.1297042425626068e-03  -2.1892832814508403e-03  -4.9438083864847921e-03  -2.3956882369597383e-03  -4.9110975078929990e-03  -2.5447618302962757e-03  -5.0531352245893266e-03
     2487.987987987988  -1.9729319228942942e-03  -5.1427489033780052e-03  -2.1594624403151103e-03  -4.9616401168809596e-03  -2.3668381002820080e-03  -4.9314203685457024e-03  -2.5149197831327522e-03  -5.0747981300971121e-03
     2489.489489489490  -1.9381061321459715e-03  -5.1548042018900999e-03  -2.1297623649911396e-03  -4.9790453332143794e-03  -2.3381468431302485e-03  -4.9514949773225457e-03  -2.4852610405591492e-03  -5.0962492502228465e-03
     2490.990990990991  -1.9037992896280733e-03  -5.1669260660858517e-03  -2.1001487747823117e-03  -4.9963673561102167e-03  -2.3094533287051078e-03  -4.9714066629763347e-03  -2.4556209098919920e-03  -5.1174891882214621e-03
     2492.492492492493  -1.8694986431702387e-03  -5.1785455948072595e-03  -2.0702699182049817e-03  -5.0132454827521737e-03  -2.2804045651006349e-03  -4.9909203239212295e-03  -2.4255297213106020e-03  -5.1383850663778100e-03
     2493.993993993994  -1.8353266663096209e-03  -5.1893735932812381e-03  -2.0402915638562526e-03  -5.0298063141275230e-03  -2.2512189626678796e-03  -5.0102645519160384e-03  -2.3952960629122777e-03  -5.1591498945208723e-03
     2495.495495495496  -1.8018801672996119e-03  -5.2000891946526280e-03  -2.0109645021796022e-03  -5.0462223150243160e-03  -2.2228067265160001e-03  -5.0294603024920283e-03  -2.3660541871302421e-03  -5.1797429508397058e-03
     2496.996996996997  -1.7677975739940034e-03  -5.2104359927859709e-03  -1.9805773668598132e-03  -5.0622389129251471e-03  -2.1930483734628773e-03  -5.0482480655696669e-03  -2.3351159823218181e-03  -5.1999466335201075e-03
     2498.498498498499  -1.7347255305206330e-03  -5.2202034304886236e-03  -1.9510742365034354e-03  -5.0780000714683131e-03  -2.1643387601746182e-03  -5.0669212789015575e-03  -2.3055205544085557e-03  -5.2200594832921025e-03
     2500.000000000000  -1.7013638543859717e-03  -5.2294632217258037e-03  -1.9208798345601329e-03  -5.0934888740885751e-03  -2.1346969931909415e-03  -5.0853857128440169e-03  -2.2747384747981406e-03  -5.2400228244622680e-03
     2501.501501501501  -1.6687845334781607e-03  -5.2388150727707226e-03  -1.8912931841732661e-03  -5.1087716449207876e-03  -2.1057352144772299e-03  -5.1035611786003987e-03  -2.2448201457477674e-03  -5.2596086824480276e-03
     2503.003003003003  -1.6359576738528801e-03  -5.2475867342954442e-03  -1.8612380965080547e-03  -5.1237341405384034e-03  -2.0762030985366489e-03  -5.1215566082795380e-03  -2.2141810734057606e-03  -5.2791212599378728e-03
     2504.504504504504  -1.6036586887118757e-03  -5.2560679494638562e-03  -1.8313453658773508e-03  -5.1385438976880339e-03  -2.0467410694288103e-03  -5.1394352814519220e-03  -2.1836476598476777e-03  -5.2984466820138560e-03
     2506.006006006006  -1.5715885055570347e-03  -5.2644280275319340e-03  -1.8014989383919441e-03  -5.1530900710862306e-03  -2.0172874193213394e-03  -5.1570199700983728e-03  -2.1531332813439852e-03  -5.3175087292465298e-03
     2507.507507507507  -1.5397948841963721e-03  -5.2726647027934231e-03  -1.7717022195770180e-03  -5.1674193600987984e-03  -1.9878290310700779e-03  -5.1744192826492421e-03  -2.1225832031500523e-03  -5.3364704603003042e-03
     2509.009009009009  -1.5077501282394503e-03  -5.2802487365196269e-03  -1.7414031060965945e-03  -5.1815010580386857e-03  -1.9577299058913472e-03  -5.1916939988469824e-03  -2.0912698934150756e-03  -5.3552095348924919e-03
     2510.510510510511  -1.4768452347583682e-03  -5.2879105248721421e-03  -1.7120219140997479e-03  -5.1954523445060788e-03  -1.9286216573844422e-03  -5.2087700058733736e-03  -2.0611688546527292e-03  -5.3737915299029142e-03
     2512.012012012012  -1.4455137894492502e-03  -5.2954024305325413e-03  -1.6818994051811267e-03  -5.2091107908112232e-03  -1.8985528645077627e-03  -5.2255877644495873e-03  -2.0298817866788673e-03  -5.3921323587989081e-03
     2513.513513513513  -1.4146013247949576e-03  -5.3025481371442662e-03  -1.6520817706416424e-03  -5.2226130071225995e-03  -1.8688131809379859e-03  -5.2423178025193693e-03  -1.9990147503842035e-03  -5.4104355931158653e-03
     2515.015015015015  -1.3839496849491783e-03  -5.3098284316407049e-03  -1.6221719754281663e-03  -5.2360745309505642e-03  -1.8388482955196764e-03  -5.2589291223914458e-03  -1.9678452141855800e-03  -5.4285294683388422e-03
     2516.516516516517  -1.3531941122164950e-03  -5.3166560453950908e-03  -1.5919833836462241e-03  -5.2491147332775360e-03  -1.8085074985216135e-03  -5.2752039174356318e-03  -1.9362169828637001e-03  -5.4463645242107230e-03
     2518.018018018018  -1.3233679320824006e-03  -5.3238046292361386e-03  -1.5626080304792099e-03  -5.2622435169362063e-03  -1.7790505775102563e-03  -5.2915000240821393e-03  -1.9057014954615712e-03  -5.4641863982715201e-03
     2519.519519519520  -1.2930758348477980e-03  -5.3304056707920945e-03  -1.5324754110885687e-03  -5.2751081161609000e-03  -1.7486340710356871e-03  -5.3076016548807220e-03  -1.8739587395045203e-03  -5.4818428116227254e-03
     2521.021021021021  -1.2634141135292268e-03  -5.3372921394287728e-03  -1.5027456500616705e-03  -5.2878433554200393e-03  -1.7185940500082963e-03  -5.3234953228314466e-03  -1.8427248500259351e-03  -5.4992548999410308e-03
     2522.522522522522  -1.2337695247783068e-03  -5.3438096031241510e-03  -1.4728796510869683e-03  -5.3003680553340704e-03  -1.6883516271327293e-03  -5.3392606900870380e-03  -1.8111972597468814e-03  -5.5165960322899757e-03
     2524.024024024024  -1.2040810553760634e-03  -5.3505092474527716e-03  -1.4427366665586408e-03  -5.3129199853164137e-03  -1.6576962469559929e-03  -5.3549799377168826e-03  -1.7791996391827679e-03  -5.5338023010967404e-03
     2525.525525525526  -1.1750118625134989e-03  -5.3572190029209880e-03  -1.4131183259864298e-03  -5.3252960971747849e-03  -1.6276277430996820e-03  -5.3704776218675516e-03  -1.7479120124172145e-03  -5.5508508127078632e-03
     2527.027027027027  -1.1454953721538753e-03  -5.3636159540066692e-03  -1.3828047903704009e-03  -5.3374260042365895e-03  -1.5966659454781575e-03  -5.3858222516238235e-03  -1.7155526787285566e-03  -5.5677760460135402e-03
     2528.528528528529  -1.1170247828428197e-03  -5.3703188543249318e-03  -1.3534249217154026e-03  -5.3496427371750943e-03  -1.5666974127472642e-03  -5.4011278396773176e-03  -1.6843652305968855e-03  -5.5845369753523373e-03
     2530.030030030030  -1.0875922099034463e-03  -5.3768407058389584e-03  -1.3228949265960367e-03  -5.3616709445348998e-03  -1.5354067299230727e-03  -5.4162614950967860e-03  -1.6516181114917502e-03  -5.6012358000794415e-03
     2531.531531531532  -1.0592320725076425e-03  -5.3834202811193742e-03  -1.2932765782119712e-03  -5.3735651963819839e-03  -1.5050599509347931e-03  -5.4312712025716553e-03  -1.6200091260035018e-03  -5.6177959113485236e-03
     2533.033033033033  -1.0302388236203778e-03  -5.3899211462780997e-03  -1.2628303584087384e-03  -5.3853803356068101e-03  -1.4737142343134906e-03  -5.4461462011644226e-03  -1.5871861738676087e-03  -5.6342116031261160e-03
     2534.534534534534  -1.0018641296875381e-03  -5.3968133114336006e-03  -1.2328937472351484e-03  -5.3972436760614771e-03  -1.4428994315998037e-03  -5.4609684995953764e-03  -1.5550184719781931e-03  -5.6504500290636157e-03
     2536.036036036036  -9.7311195219708900e-04  -5.4033369573629015e-03  -1.2024678436220375e-03  -5.4088499342329769e-03  -1.4115172324275704e-03  -5.4756197954864746e-03  -1.5221994711811071e-03  -5.6667727949992292e-03
     2537.537537537537  -9.4510302738879358e-04  -5.4100422262804643e-03  -1.1726615337238947e-03  -5.4204177665408597e-03  -1.3807571949622170e-03  -5.4901684025156893e-03  -1.4900874393678736e-03  -5.6827840118035492e-03
     2539.039039039039  -9.1633815519402283e-04  -5.4170102248258132e-03  -1.1418953894197768e-03  -5.4320427832931532e-03  -1.3488756021108250e-03  -5.5046475769201728e-03  -1.4566775348385643e-03  -5.6987709169575990e-03
     2540.540540540541  -8.8802994347354997e-04  -5.4238336449116782e-03  -1.1116559633571809e-03  -5.4434719216793874e-03  -1.3176003553963186e-03  -5.5189798527879351e-03  -1.4240257278952835e-03  -5.7146253907124659e-03
     2542.042042042042  -8.5949210475958979e-04  -5.4306337241949816e-03  -1.0809069731540382e-03  -5.4548191866983656e-03  -1.2856707561181716e-03  -5.5332369247165104e-03  -1.3905475185801506e-03  -5.7304828598996587e-03
     2543.543543543544  -8.3159142782517244e-04  -5.4376487115801713e-03  -1.0507612585227411e-03  -5.4661533053504173e-03  -1.2543814391913059e-03  -5.5473470166364320e-03  -1.3578455052023150e-03  -5.7460525887706821e-03
     2545.045045045045  -8.0265164728033625e-04  -5.4449584176143569e-03  -1.0195222546477238e-03  -5.4774800175889917e-03  -1.2219031399788329e-03  -5.5613926708096232e-03  -1.3238189265056390e-03  -5.7616163130771603e-03
     2546.546546546546  -7.7474545477195888e-04  -5.4517703232942758e-03  -9.8923804888657115e-04  -5.4885884956878796e-03  -1.1904327462714552e-03  -5.5753427125990072e-03  -1.2909496228161526e-03  -5.7771003246107179e-03
     2548.048048048048  -7.4586260985308071e-04  -5.4590958770822972e-03  -9.5774098546293901e-04  -5.4997082547803156e-03  -1.1575492725498975e-03  -5.5891259823961908e-03  -1.2563762414352358e-03  -5.7924929909415612e-03
     2549.549549549549  -7.1772319799707856e-04  -5.4666510348307462e-03  -9.2708996796280656e-04  -5.5108578982287423e-03  -1.1256370795935306e-03  -5.6028581872534155e-03  -1.2229854274553790e-03  -5.8076764352314259e-03
     2551.051051051051  -6.8851694876654224e-04  -5.4739389652687957e-03  -8.9531549386172304e-04  -5.5218498180432205e-03  -1.0925038555978886e-03  -5.6165056930803994e-03  -1.1882548807951167e-03  -5.8228344384275979e-03
     2552.552552552553  -6.6041156046533274e-04  -5.4812075745494038e-03  -8.6451840960438133e-04  -5.5326978356254964e-03  -1.0603773203028534e-03  -5.6299766396839396e-03  -1.1546416189217406e-03  -5.8378732357508975e-03
     2554.054054054054  -6.3109476873017924e-04  -5.4890316720695945e-03  -8.3241524494409753e-04  -5.5436440557384723e-03  -1.0268179224613913e-03  -5.6433900441585066e-03  -1.1193384888169061e-03  -5.8528701296869413e-03
     2555.555555555556  -6.0244629517856819e-04  -5.4965848621337981e-03  -8.0110282311245541e-04  -5.5544092268590643e-03  -9.9415733393293346e-04  -5.6566811298349269e-03  -1.0851031113153693e-03  -5.8676967566873121e-03
     2557.057057057057  -5.7290225909494474e-04  -5.5040516739937196e-03  -7.6875111958117734e-04  -5.5650670961598760e-03  -9.6033904276726374e-04  -5.6698587983230863e-03  -1.0495896780031834e-03  -5.8823260930027012e-03
     2558.558558558559  -5.4428626456978096e-04  -5.5119694768069787e-03  -7.3726982592770430e-04  -5.5757220063539096e-03  -9.2742685364953449e-04  -5.6829158893090623e-03  -1.0151161931860483e-03  -5.8969619588194640e-03
     2560.060060060060  -5.1434460358518955e-04  -5.5198859858279822e-03  -7.0447249340962017e-04  -5.5863096766520367e-03  -8.9312473972521817e-04  -5.6958683107826953e-03  -9.7902152880504712e-04  -5.9115356195469770e-03
     2561.561561561562  -4.8498146009284154e-04  -5.5276320963754035e-03  -6.7236577951089753e-04  -5.5967606212498165e-03  -8.5959608177382113e-04  -5.7087059810746587e-03  -9.4375733341241707e-04  -5.9258656506348357e-03
     2563.063063063063  -4.5483997873351000e-04  -5.5354575908168543e-03  -6.3933312954810170e-04  -5.6070672342181721e-03  -8.2503659465502793e-04  -5.7213769187882627e-03  -9.0743403409344621e-04  -5.9400004982298697e-03
     2564.564564564565  -4.2521105776946423e-04  -5.5435673893593235e-03  -6.0686658057498247e-04  -5.6173659809055981e-03  -7.9108900549494079e-04  -5.7339525595719769e-03  -8.7182233685877174e-04  -5.9541411286487041e-03
     2566.066066066066  -3.9453886349854301e-04  -5.5514137796671701e-03  -5.7336120511477173e-04  -5.6275009106136493e-03  -7.5605864925477157e-04  -5.7463628551974403e-03  -8.3493095271104049e-04  -5.9680889421653291e-03
     2567.567567567567  -3.6404468162643303e-04  -5.5591454488800015e-03  -5.4005217994631020e-04  -5.6374324408553023e-03  -7.2122803075297696e-04  -5.7585943079233141e-03  -7.9823108802699883e-04  -5.9819427989325378e-03
     2569.069069069069  -3.3342651432816442e-04  -5.5673840622483661e-03  -5.0662297368689205e-04  -5.6474295977355570e-03  -6.8625284694299224e-04  -5.7707869080130952e-03  -7.6139574937892946e-04  -5.9955327062129705e-03
     2570.570570570571  -3.0215279435157560e-04  -5.5753270390686872e-03  -4.7252830792104391e-04  -5.6571928183143921e-03  -6.5058861069398021e-04  -5.7827433402523592e-03  -7.2387714125970201e-04  -6.0089261279475973e-03
     2572.072072072072  -2.7089965118477094e-04  -5.5831062289674344e-03  -4.3857069944963216e-04  -5.6667733463182284e-03  -6.1511608504583504e-04  -5.7944995523432803e-03  -6.8656268167245518e-04  -6.0222797457890487e-03
     2573.573573573573  -2.3923342475007104e-04  -5.5911504840090217e-03  -4.0422903450026238e-04  -5.6763085017992754e-03  -5.7921999193416801e-04  -5.8061816416059208e-03  -6.4870174553698448e-04  -6.0354899597896035e-03
     2575.075075075075  -2.0724313024259134e-04  -5.5990047870983868e-03  -3.6955522697488743e-04  -5.6856134944574584e-03  -5.4294099337451839e-04  -5.8176190584703774e-03  -6.1039270168098542e-04  -6.0483912113363401e-03
     2576.576576576576  -1.7470162426669561e-04  -5.6066987851579823e-03  -3.3441549253460052e-04  -5.6947392879149539e-03  -5.0625723624982469e-04  -5.8288314419039384e-03  -5.7177881202149974e-04  -6.0609188962540321e-03
     2578.078078078078  -1.4268645270937953e-04  -5.6142883456638121e-03  -2.9981367153830897e-04  -5.7036643990419598e-03  -4.7010103595104287e-04  -5.8398667172617838e-03  -5.3374326087940493e-04  -6.0735085718331425e-03
     2579.579579579579  -1.0933178600542719e-04  -5.6221437954098626e-03  -2.6390471906711295e-04  -5.7125288788040024e-03  -4.3255717327703814e-04  -5.8507630307684097e-03  -4.9405550407160192e-04  -6.0858877823912706e-03
     2581.081081081081  -7.6535861215710506e-05  -5.6296711800315549e-03  -2.2868297838857457e-04  -5.7211006567726127e-03  -3.9577263307957847e-04  -5.8613523212803532e-03  -4.5525524154305385e-04  -6.0979613609191347e-03
     2582.582582582583  -4.2650045226607215e-05  -5.6369187525961992e-03  -1.9246328350418170e-04  -5.7294172536852105e-03  -3.5800750480959926e-04  -5.8716988231048298e-03  -4.1543873242119505e-04  -6.1095692964194181e-03
     2584.084084084084  -8.8380528204182315e-06  -5.6442695390868658e-03  -1.5633144580360487e-04  -5.7376169093379479e-03  -3.2029254548704216e-04  -5.8818802588522408e-03  -3.7569527235854387e-04  -6.1211447114034676e-03
     2585.585585585586   2.5338789105100836e-05  -5.6513904502290737e-03  -1.1985644904341222e-04  -5.7455410881430049e-03  -2.8220326489381545e-04  -5.8917746703956156e-03  -3.3551413328870670e-04  -6.1325301386784513e-03
     2587.087087087087   6.0079818342300491e-05  -5.6583015897487786e-03  -8.2984601270836658e-05  -5.7532054920622355e-03  -2.4378118217324623e-04  -5.9013905912228401e-03  -2.9496300048891476e-04  -6.1436029053501210e-03
     2588.588588588588   9.4864866994970396e-05  -5.6650471672123909e-03  -4.6122761928636662e-05  -5.7606428309110698e-03  -2.0538925677854775e-04  -5.9107633943255612e-03  -2.5441286662448016e-04  -6.1541845106979683e-03
     2590.090090090090   1.3034980368252925e-04  -5.6717042841057958e-03  -8.6124699381242285e-06  -5.7678404876233390e-03  -1.6629997431297642e-04  -5.9198626995091508e-03  -2.1326508362481307e-04  -6.1645755538335270e-03
     2591.591591591592   1.6585025862279055e-04  -5.6780796166787792e-03   2.8828914995781056e-05  -5.7747565173296165e-03  -1.2729692335047832e-04  -5.9286857469019452e-03  -1.7212879194276968e-04  -6.1748656981703773e-03
     2593.093093093093   2.0199144291726092e-04  -5.6841839570914380e-03   6.6746792398579384e-05  -5.7813746094082467e-03  -8.7888103926020062e-05  -5.9372099949381568e-03  -1.3059568863803083e-04  -6.1847703334104442e-03
     2594.594594594595   2.3873362544371717e-04  -5.6900660075638460e-03   1.0521717966849074e-04  -5.7876952872846438e-03  -4.7917349517103433e-05  -5.9454105932208422e-03  -8.8389400523930181e-05  -6.1942588203689119e-03
     2596.096096096096   2.7492982232790757e-04  -5.6956976142646908e-03   1.4307522349243064e-04  -5.7937650911081455e-03  -8.5491286094021187e-06  -5.9533882099925134e-03  -4.6948860073867322e-05  -6.2034397964802600e-03
     2597.597597597598   3.1226482697554683e-04  -5.7010654243861095e-03   1.8197426759110962e-04  -5.7995130980044605e-03   3.1852735099784015e-05  -5.9610285855985021e-03  -4.3979576128583409e-06  -6.2125820626626584e-03
     2599.099099099099   3.4974637856174148e-04  -5.7060360335428094e-03   2.2086373304909638e-04  -5.8048627351654572e-03   7.2165163997827699e-05  -5.9682642404165287e-03   3.8075051185312720e-05  -6.2212012357763464e-03


==> anc/Fig3_top_right_cutoff.txt <==
# Fig. 3, upper right panel: Re G_DK (solid) and Im G_DK (dashed)
# Scheme: cutoff (Lambda=615 MeV); density: 2rho_0; energy and temperature in MeV
#                                       T=0 MeV                                          T=50 MeV                                         T=100 MeV                                         T=150 MeV                         
#        sqrt(s) [MeV]                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK                  Re G_DK                  Im G_DK
     2000.000000000000  -1.8821444029743376e-03   3.5983092334173806e-13  -1.8160810046840114e-03   3.4807356695098707e-13  -1.6975284734290141e-03   3.1596517671901238e-13  -1.6585749801316823e-03   1.8495966772070920e-13
     2001.501501501501  -1.8905165216253420e-03   3.5959046502336166e-13  -1.8251736210108122e-03   3.4784169642966334e-13  -1.7053830277163817e-03   3.1584773984489696e-13  -1.6658723125434751e-03   1.8545450307634993e-13
     2003.003003003003  -1.8990300211449431e-03   3.5935024807378723e-13  -1.8345804098083625e-03   3.4761005187953474e-13  -1.7134932060889822e-03   3.1572933422581898e-13  -1.6733902010218266e-03   1.8594323295336919e-13
     2004.504504504505  -1.9076964061294803e-03   3.5911027216952030e-13  -1.8443921510206674e-03   3.4737863328433363e-13  -1.7219343647266370e-03   3.1560999521604617e-13  -1.6811926763662865e-03   1.8642599233217727e-13
     2006.006006006006  -1.9165295244003265e-03  -6.1834011011373778e-09  -1.8547151865568700e-03  -8.0542921005927563e-08  -1.7307943455010294e-03  -6.8305426952745675e-08  -1.6893543261154685e-03  -5.8133821087036323e-08
     2007.507507507507  -1.9255250846564188e-03  -7.5666391329178510e-08  -1.8654049213624666e-03  -9.7719130593552677e-07  -1.7399471795140576e-03  -8.2786679868677505e-07  -1.6977676118130412e-03  -7.0460681519777282e-07
     2009.009009009009  -1.9346712412318342e-03  -2.2340472165151861e-07  -1.8762792627350093e-03  -2.8762317466683122e-06  -1.7492368641719284e-03  -2.4393536831287788e-06  -1.7062996428902921e-03  -2.0766871896842128e-06
     2010.510510510510  -1.9439542538996397e-03  -3.5137311087635544e-07  -1.8871164106607904e-03  -4.4417372255633388e-06  -1.7584725454227730e-03  -3.7454141174926619e-06  -1.7147876545162079e-03  -3.1861344428859445e-06
     2012.012012012012  -1.9533859675790566e-03  -5.1760279722352523e-07  -1.8980146227969268e-03  -6.4373415018009246e-06  -1.7677398209252769e-03  -5.4022847223950750e-06  -1.7233048570222081e-03  -4.5926668880503767e-06
     2013.513513513514  -1.9629712171695224e-03  -7.2049312720559891e-07  -1.9089330184479199e-03  -8.8248155603889680e-06  -1.7770049173044668e-03  -7.3746843544016127e-06  -1.7318227076244704e-03  -6.2659147817890143e-06
     2015.015015015015  -1.9727168182356873e-03  -9.5472516479041552e-07  -1.9198407659399791e-03  -1.1515137377014276e-05  -1.7862425719809803e-03  -9.5830780022837393e-06  -1.7403199147376428e-03  -8.1376814282007028e-06
     2016.516516516517  -1.9826308470974252e-03  -1.2119840901121811e-06  -1.9307296280152739e-03  -1.4374248193598044e-05  -1.7954472487631678e-03  -1.1907671015378281e-05  -1.7487920637028849e-03  -1.0105248191867066e-05
     2018.018018018018  -1.9927236443871626e-03  -1.4829815889098525e-06  -1.9416430089318937e-03  -1.7234591369963295e-05  -1.8046590850210717e-03  -1.4198534148181556e-05  -1.7572738422801375e-03  -1.2040137529430544e-05
     2019.519519519520  -2.0030010782555122e-03  -1.8886637906856278e-06  -1.9525433267961634e-03  -2.1727925024019467e-05  -1.8138470788085326e-03  -1.7896452719532878e-05  -1.7657390384101413e-03  -1.5176225093755115e-05
     2021.021021021021  -2.0134740771419694e-03  -2.1956371026055357e-06  -1.9634662901821926e-03  -2.4585094731332221e-05  -1.8230454339176567e-03  -2.0105386738424096e-05  -1.7742173035022670e-03  -1.7032520813013500e-05
     2022.522522522523  -2.0241392774413896e-03  -2.6100323782286412e-06  -1.9742689427265790e-03  -2.8627729045466685e-05  -1.8321288586985536e-03  -2.3323393269806542e-05  -1.7826015171410893e-03  -1.9748999831335523e-05
     2024.024024024024  -2.0350246508330427e-03  -3.0236678246751015e-06  -1.9852367648612581e-03  -3.2315682382931144e-05  -1.8413549901039508e-03  -2.6182241109092392e-05  -1.7911130340639006e-03  -2.2153086493197481e-05
     2025.525525525526  -2.0461375481820717e-03  -3.5400287380625803e-06  -1.9963651068863608e-03  -3.7052766655063994e-05  -1.8507256426243627e-03  -2.9931810340315996e-05  -1.7997542728829877e-03  -2.5316355848971210e-05
     2027.027027027027  -2.0574290230355374e-03  -4.1669279319818701e-06  -2.0067307041076285e-03  -4.2911814232747730e-05  -1.8594161153191783e-03  -3.4648932591147716e-05  -1.8078180258817463e-03  -2.9306233273064914e-05
     2028.528528528529  -2.0689805951959652e-03  -4.4839487650454223e-06  -2.0174011676252403e-03  -4.3841481245311595e-05  -1.8683834892355246e-03  -3.4890632610211895e-05  -1.8161256638642596e-03  -2.9449724269598874e-05
     2030.030030030030  -2.0808207962650649e-03  -5.2914458884455760e-06  -2.0285602006771264e-03  -5.0996554178646526e-05  -1.8778068048030123e-03  -4.0672530732171095e-05  -1.8248327921959106e-03  -3.4344186630582186e-05
     2031.531531531532  -2.0928600052379457e-03  -6.2238738602824248e-06  -2.0388558930745839e-03  -5.9281959825791238e-05  -1.8864553822487366e-03  -4.7507770705333575e-05  -1.8328803881464757e-03  -4.0151243035126538e-05
     2033.033033033033  -2.1052252162390458e-03  -6.7303038280455006e-06  -2.0499558494955729e-03  -6.0530710134203745e-05  -1.8958511919400050e-03  -4.7835621343284738e-05  -1.8415785204058171e-03  -4.0347126363419211e-05
     2034.534534534535  -2.1178375709251145e-03  -7.8730480849662835e-06  -2.0602465197590496e-03  -7.0051093199402281e-05  -1.9045135037895444e-03  -5.5749281714650107e-05  -1.8496509243297677e-03  -4.7081654910320377e-05
     2036.036036036036  -2.1307984875910194e-03  -8.5379553945425568e-06  -2.0710450935931971e-03  -7.1493834256931604e-05  -1.9136640209146164e-03  -5.6130613833776194e-05  -1.8581525513187830e-03  -4.7310659728645086e-05
     2037.537537537537  -2.1440630054676414e-03  -9.9199852677158376e-06  -2.0814111783699430e-03  -8.2124780182560729e-05  -1.9224221976100577e-03  -6.5040820966183436e-05  -1.8663213040195329e-03  -5.4907244561779852e-05
     2039.039039039039  -2.1576898325136292e-03  -1.0804072961894468e-05  -2.0918177156916693e-03  -8.3781262562407501e-05  -1.9312426013281181e-03  -6.5483205124226073e-05  -1.8745523688540010e-03  -5.5173888470852033e-05
     2040.540540540540  -2.1716833538341120e-03  -1.2484149573950889e-05  -2.1023763879942383e-03  -9.5318027738792570e-05  -1.9402190592241306e-03  -7.5233521695267433e-05  -1.8829250038564255e-03  -6.3502540786954134e-05
     2042.042042042042  -2.1860427712934974e-03  -1.3671080474419971e-05  -2.1125942261021181e-03  -9.7200375864776265e-05  -1.9488973891626700e-03  -7.5741943048012326e-05  -1.8910474391562824e-03  -6.3810086771304010e-05
     2043.543543543543  -2.2008220842586537e-03  -1.5018139005387193e-05  -2.1232149319555874e-03  -9.9064266172919953e-05  -1.9579837255578178e-03  -7.6245435468817445e-05  -1.8995321425403038e-03  -6.4117089857032645e-05
     2045.045045045045  -2.2160099727146945e-03  -1.7283758933965521e-05  -2.1336690397701155e-03  -1.1149110682052798e-04  -1.9669293734652779e-03  -8.6680504803461649e-05  -1.9079016536832009e-03  -7.3025821303225922e-05
     2046.546546546547  -2.2316760178719584e-03  -1.9068958054287289e-05  -2.1439513525488012e-03  -1.1358938072204016e-04  -1.9757529651999446e-03  -8.7254861592591884e-05  -1.9161763428070507e-03  -7.3376915025510654e-05
     2048.048048048048  -2.2477940177493276e-03  -2.1858129723040777e-05  -2.1541335876606197e-03  -1.2633413985036463e-04  -1.9844962452415732e-03  -9.8002052674327276e-05  -1.9243876547885847e-03  -8.2564454374479127e-05
     2049.549549549550  -2.2644383969193439e-03  -2.4295897013689547e-05  -2.1642644423298836e-03  -1.2866043333052728e-04  -1.9932320160684809e-03  -9.8647551909519042e-05  -1.9326033795368958e-03  -8.2960576859265344e-05
     2051.051051051051  -2.2815544620582943e-03  -2.7816393027936188e-05  -2.1740922890709784e-03  -1.4136517840831984e-04  -2.0016950846186987e-03  -1.0935281340067000e-04  -1.9405891631250922e-03  -9.2117493482860369e-05
     2052.552552552553  -2.2992199937776586e-03  -3.1157513595024399e-05  -2.1841479111875855e-03  -1.4390664019546482e-04  -2.0104166756918342e-03  -1.1006762297421810e-04  -1.9488099055142447e-03  -9.2558271874271743e-05
     2054.054054054054  -2.3173868825125590e-03  -3.5665195499261763e-05  -2.1939054575870753e-03  -1.5619969991011157e-04  -2.0188811285409033e-03  -1.2034194822274309e-04  -1.9568160992695805e-03  -1.0134136206862530e-04
     2055.555555555556  -2.3361264439856078e-03  -4.0211487292173103e-05  -2.2041926119982006e-03  -1.5893550021682095e-04  -2.0279010186636170e-03  -1.2112150217388597e-04  -1.9653164297587290e-03  -1.0182483672292386e-04
     2057.057057057057  -2.3553218210831612e-03  -4.6045675903964759e-05  -2.2136192226786663e-03  -1.7044666625473201e-04  -2.0361143517649400e-03  -1.3056338954543409e-04  -1.9731229199785555e-03  -1.0987785381247326e-04
     2058.558558558559  -2.3750222003621176e-03  -5.2252778994533532e-05  -2.2232278773225865e-03  -1.7334624735695645e-04  -2.0445413998555046e-03  -1.3140102383183921e-04  -1.9811253544725856e-03  -1.1040081413428532e-04
     2060.060060060060  -2.3951542963603855e-03  -5.9986688165778307e-05  -2.2335796528701610e-03  -1.8370769331140270e-04  -2.0537559927491515e-03  -1.3961933423500250e-04  -1.9898284067030765e-03  -1.1737691114058512e-04
     2061.561561561562  -2.4155017366685959e-03  -6.8797536830229560e-05  -2.2427040375329788e-03  -1.9246102465514555e-04  -2.0617881014648996e-03  -1.4621668191118034e-04  -1.9975068505629096e-03  -1.2293487976047259e-04
     2063.063063063063  -2.4359617187000126e-03  -7.8785793041831869e-05  -2.2521682777489052e-03  -1.9937175719370178e-04  -2.0701986422268690e-03  -1.5092200252089444e-04  -2.0055265797310679e-03  -1.2682969207771237e-04
     2064.564564564565  -2.4564547120367757e-03  -9.0350502444391337e-05  -2.2617104064552780e-03  -2.0974600780055414e-04  -2.0787381514512982e-03  -1.5908522295611749e-04  -2.0136714962057703e-03  -1.3375588008272569e-04
     2066.066066066066  -2.4765716391396846e-03  -1.0330785966165622e-04  -2.2707599610728821e-03  -2.1909326053390138e-04  -2.0868189283645843e-03  -1.6619199312810086e-04  -2.0214238140807026e-03  -1.3975451202160975e-04
     2067.567567567567  -2.4962704514818394e-03  -1.1722130043018971e-04  -2.2799766902447580e-03  -2.2253934079333578e-04  -2.0951166748627579e-03  -1.6723654343537295e-04  -2.0293781115441291e-03  -1.4041763726277697e-04
     2069.069069069069  -2.5152691927262665e-03  -1.3291563538047097e-04  -2.2896356902261392e-03  -2.3423981725299108e-04  -2.1039192753570979e-03  -1.7665378252400109e-04  -2.0377888800478957e-03  -1.4843864923739164e-04
     2070.570570570570  -2.5333945760151241e-03  -1.4975976630127481e-04  -2.2982938028744924e-03  -2.4803498820660168e-04  -2.1117420116114984e-03  -1.8829310827751740e-04  -2.0453485988000735e-03  -1.5843095964060237e-04
     2072.072072072072  -2.5506318889351879e-03  -1.6693147482727357e-04  -2.3073806295281795e-03  -2.5180549675651523e-04  -2.1200590860481301e-03  -1.8946671829561659e-04  -2.0533561792768400e-03  -1.5918132023406875e-04
     2073.573573573573  -2.5668300683291648e-03  -1.8473683208943600e-04  -2.3164873637419067e-03  -2.5553212011232242e-04  -2.1284407241514065e-03  -1.9063353312225294e-04  -2.0614320378335954e-03  -1.5993305953921214e-04
     2075.075075075075  -2.5820194475082788e-03  -2.0394591828466258e-04  -2.3249920371607607e-03  -2.7169303518854998e-04  -2.1362511237455321e-03  -2.0458449886021058e-04  -2.0690164316675974e-03  -1.7194995216761850e-04
     2076.576576576576  -2.5961850184737329e-03  -2.2265545995870593e-04  -2.3347230088486643e-03  -2.7563361089968295e-04  -2.1454070462903611e-03  -2.0584018208603895e-04  -2.0778047508353691e-03  -1.7276218820210494e-04
     2078.078078078078  -2.6093195740694592e-03  -2.4255422306421472e-04  -2.3433272243495781e-03  -2.9369218205067712e-04  -2.1534184244555114e-03  -2.2188591104563873e-04  -2.0855905804277488e-03  -1.8665408076291198e-04
     2079.579579579579  -2.6212944067265957e-03  -2.6158695548920291e-04  -2.3506336334739326e-03  -2.9788270752733763e-04  -2.1601329832719855e-03  -2.2324690666255856e-04  -2.0922448900716466e-03  -1.8753684050216017e-04
     2081.081081081081  -2.6326760551263436e-03  -2.8041680933757978e-04  -2.3606335743491238e-03  -3.0201202600175820e-04  -2.1697469140036316e-03  -2.2459648051478240e-04  -2.1014806443032863e-03  -1.8841988345214816e-04
     2082.582582582583  -2.6430380305093688e-03  -3.0033569661444976e-04  -2.3690891302336342e-03  -3.2196600877952553e-04  -2.1777520897948363e-03  -2.4264840656911844e-04  -2.1092987115702410e-03  -2.0409679893088561e-04
     2084.084084084084  -2.6526486904272914e-03  -3.1874735888565831e-04  -2.3758054708947350e-03  -3.2639709457838476e-04  -2.1840090000640232e-03  -2.4412483148225612e-04  -2.1155895371018129e-03  -2.0506242838422482e-04
     2085.585585585586  -2.6618058327722606e-03  -3.3730724068259513e-04  -2.3859922113790327e-03  -3.3072408162452253e-04  -2.1940083484465137e-03  -2.4557837821070981e-04  -2.1252124398662767e-03  -2.0602436116491830e-04
     2087.087087087087  -2.6701890012079251e-03  -3.5626656883976055e-04  -2.3942126416104407e-03  -3.5223424012152031e-04  -2.2019291979475464e-03  -2.6536353583730558e-04  -2.1329990673276010e-03  -2.2325923767569156e-04
     2088.588588588588  -2.6780383172358871e-03  -3.7423299638907818e-04  -2.4000447866795848e-03  -3.5689046501969241e-04  -2.2073862573632522e-03  -2.6695717695566850e-04  -2.1386196456364753e-03  -2.2431237808712230e-04
     2090.090090090090  -2.6856677502247722e-03  -3.9154961142446492e-04  -2.4106208855571845e-03  -3.6148199757355699e-04  -2.2180305042985935e-03  -2.6854099237771814e-04  -2.1488727995234726e-03  -2.2536760678979240e-04
     2091.591591591592  -2.6927683485051175e-03  -4.0990682461206974e-04  -2.4186011325542252e-03  -3.8403409578188948e-04  -2.2258692355219757e-03  -2.8965911650827178e-04  -2.1566324120257528e-03  -2.4383915823516486e-04
     2093.093093093093  -2.6994345932025957e-03  -4.2676479365845205e-04  -2.4236926391144192e-03  -3.8896502866744744e-04  -2.2306433159353400e-03  -2.9139197002017546e-04  -2.1616812239998425e-03  -2.4499242003499857e-04
     2094.594594594595  -2.7060750235854167e-03  -4.4340759730060464e-04  -2.4336072686581109e-03  -3.9381295292513778e-04  -2.2408179193997755e-03  -2.9311040228198194e-04  -2.1715803377065504e-03  -2.4614696957546694e-04
     2096.096096096096  -2.7124318743322958e-03  -4.6085653481192439e-04  -2.4417496848975948e-03  -4.1686162927323495e-04  -2.2490142037196693e-03  -3.1506743632834020e-04  -2.1797067709213211e-03  -2.6545221996014792e-04
     2097.597597597598  -2.7184640119859182e-03  -4.7691619395970748e-04  -2.4471627004021327e-03  -4.2206721135093917e-04  -2.2542595945447808e-03  -3.1694817894746682e-04  -2.1852075555268725e-03  -2.6671350751302349e-04
     2099.099099099099  -2.7243866704380264e-03  -4.9310549924498214e-04  -2.4548750674509910e-03  -4.2716621790642309e-04  -2.2621870688249767e-03  -3.1880911292690408e-04  -2.1931432477795753e-03  -2.6797436948879344e-04
     2100.600600600601  -2.7303243764133251e-03  -5.0873943276494836e-04  -2.4641733647870465e-03  -4.3220513969254785e-04  -2.2718988797561747e-03  -3.2066469779734347e-04  -2.2026872417178255e-03  -2.6924108117155036e-04
     2102.102102102102  -2.7359096526005152e-03  -5.2575027386782801e-04  -2.4706529284533323e-03  -4.5566881195994047e-04  -2.2784728375911745e-03  -3.4311196774500458e-04  -2.2094158105049081e-03  -2.8902627798516528e-04
     2103.603603603603  -2.7412416096956171e-03  -5.4130441368539382e-04  -2.4762814957171894e-03  -4.6104707745375464e-04  -2.2842103245855490e-03  -3.4512948245669575e-04  -2.2154212017680857e-03  -2.9040286330114779e-04
     2105.105105105105  -2.7467733403078818e-03  -5.5689251600257218e-04  -2.4858953690840265e-03  -4.6630384215019664e-04  -2.2945218340418225e-03  -3.4712873941266498e-04  -2.2255674910189307e-03  -2.9178070214006126e-04
     2106.606606606607  -2.7520184769275844e-03  -5.7334601119655494e-04  -2.4932513183649604e-03  -4.8931132149389539e-04  -2.3022626370261018e-03  -3.6933991592084524e-04  -2.2333932011436284e-03  -3.1143611829588627e-04
     2108.108108108108  -2.7569119718978781e-03  -5.8877045388929037e-04  -2.4976014455363447e-03  -4.9489754223782734e-04  -2.3066579882008395e-03  -3.7150239186308756e-04  -2.2382163462152231e-03  -3.1292691741252371e-04
     2109.609609609610  -2.7619663073381638e-03  -6.0405386530656578e-04  -2.5068173591537308e-03  -5.0039608244112517e-04  -2.3167379215852137e-03  -3.7365421410514362e-04  -2.2482116238997331e-03  -3.1442287612720726e-04
     2111.111111111111  -2.7668814147514603e-03  -6.2027647217110431e-04  -2.5136945853141846e-03  -5.2248119826067663e-04  -2.3241100892789175e-03  -3.9504975756316516e-04  -2.2557502146788424e-03  -3.3341058617926829e-04
     2112.612612612613  -2.7714178670687367e-03  -6.3535877335270971e-04  -2.5184572581035520e-03  -5.2825502196440788e-04  -2.3291027313933465e-03  -3.9735336689502920e-04  -2.2611464095808570e-03  -3.3501591973134222e-04
     2114.114114114114  -2.7760680563911088e-03  -6.5077552437627984e-04  -2.5268111037046264e-03  -5.3396299972143717e-04  -2.3383679760006905e-03  -3.9965167730872820e-04  -2.2704522464309170e-03  -3.3662851923944018e-04
     2115.615615615616  -2.7804645212698587e-03  -6.6627773482617469e-04  -2.5336474412684744e-03  -5.5470637020903549e-04  -2.3458760047392934e-03  -4.1965977059972722e-04  -2.2781624195803312e-03  -3.5440668500346344e-04
     2117.117117117117  -2.7848367196008526e-03  -6.8168638349667434e-04  -2.5388363397255767e-03  -5.6065604703450821e-04  -2.3515092620847843e-03  -4.2210091919525481e-04  -2.2841807597941931e-03  -3.5612478269183797e-04
     2118.618618618619  -2.7887618222274630e-03  -6.9627695139027452e-04  -2.5460143759669937e-03  -5.6647775453116738e-04  -2.3595559052892816e-03  -4.2452348505096456e-04  -2.2924196236525384e-03  -3.5784770661675665e-04
     2120.120120120120  -2.7930971460477061e-03  -7.1210005433622987e-04  -2.5523093092202210e-03  -5.8555966889906280e-04  -2.3665822721918679e-03  -4.4260570770973684e-04  -2.2997348807335238e-03  -3.7389269798695514e-04
     2121.621621621622  -2.7968784686390144e-03  -7.2671564449931542e-04  -2.5585978087975360e-03  -5.9159298945490033e-04  -2.3736765079661630e-03  -4.4516423288308658e-04  -2.3071324346100753e-03  -3.7571721771665939e-04
     2123.123123123123  -2.8008233931488690e-03  -7.4228429976363032e-04  -2.5655180393376145e-03  -6.0839236484281419e-04  -2.3815760040052929e-03  -4.6067350164415703e-04  -2.3152827722242590e-03  -3.8944996891193413e-04
     2124.624624624625  -2.8044474401155580e-03  -7.5696363437596878e-04  -2.5709273095572763e-03  -6.1454392632291654e-04  -2.3876980239312478e-03  -4.6334510385137188e-04  -2.3218119688858865e-03  -3.9136650933210859e-04
     2126.126126126126  -2.8082248399070933e-03  -7.7207305357150766e-04  -2.5774041471086219e-03  -6.2889359958931564e-04  -2.3951632122697106e-03  -4.7590960688791200e-04  -2.3295935285629187e-03  -4.0239539808431887e-04
     2127.627627627628  -2.8116291820094444e-03  -7.8695247874664947e-04  -2.5836389121598720e-03  -6.4041134126392545e-04  -2.4023877497949672e-03  -4.8509615561061865e-04  -2.3371690589683385e-03  -4.1032778806434776e-04
     2129.129129129129  -2.8152076674257385e-03  -8.0213122757475644e-04  -2.5894040728820927e-03  -6.5130233657367364e-04  -2.4090774184854680e-03  -4.9353070643889214e-04  -2.3442632406693261e-03  -4.1756312512354404e-04
     2130.630630630631  -2.8183843340200748e-03  -8.1670100202152745e-04  -2.5954750498030921e-03  -6.6302490861270896e-04  -2.4161973797259930e-03  -5.0292962311221671e-04  -2.3517718360337812e-03  -4.2568519800177169e-04
     2132.132132132132  -2.8216703462304168e-03  -8.3172862276549814e-04  -2.6016322630884846e-03  -6.7761650642399912e-04  -2.4234728133628557e-03  -5.1597035492540800e-04  -2.3594403279085878e-03  -4.3720792926061188e-04
     2133.633633633634  -2.8247271174464674e-03  -8.4632293806247735e-04  -2.6070882349986113e-03  -6.8411407281496585e-04  -2.4299077170556529e-03  -5.1895894591585403e-04  -2.3663395637034340e-03  -4.3939617638218945e-04
     2135.135135135135  -2.8277554936643676e-03  -8.6123847723160673e-04  -2.6127937018459585e-03  -7.0160444815446448e-04  -2.4367170324843847e-03  -5.3561510197118792e-04  -2.3736035131587539e-03  -4.5428508464115126e-04
     2136.636636636636  -2.8308174441994643e-03  -8.7552496257245157e-04  -2.6191380316493706e-03  -7.0823887708195506e-04  -2.4443714046249797e-03  -5.3872631890344554e-04  -2.3816720218758809e-03  -4.5657577557638894e-04
     2138.138138138138  -2.8334373778170071e-03  -8.9096134067592932e-04  -2.6247211172187139e-03  -7.2822290794896346e-04  -2.4510860920312870e-03  -5.5871418159845359e-04  -2.3888716243499605e-03  -4.7462848023074845e-04
     2139.639639639640  -2.8362261162136700e-03  -9.0514634698844200e-04  -2.6290942425194605e-03  -7.3506635735917788e-04  -2.4563445453989427e-03  -5.6199506756073178e-04  -2.3947330887309796e-03  -4.7705082847317588e-04
     2141.141141141141  -2.8390557548448733e-03  -9.1898291706668089e-04  -2.6361322672876727e-03  -7.4183931665373665e-04  -2.4650154195204367e-03  -5.6526543384361231e-04  -2.4037994589932877e-03  -4.7948387522541661e-04
     2142.642642642642  -2.8413782057317891e-03  -9.3456312153271826e-04  -2.6414981258898957e-03  -7.6421187429822311e-04  -2.4715638659072300e-03  -5.8843489819856065e-04  -2.4108832583195662e-03  -5.0056405700931849e-04
     2144.144144144144  -2.8438563279112555e-03  -9.4888631063275869e-04  -2.6451013939641729e-03  -7.7123630072857107e-04  -2.4759343132946614e-03  -5.9190321516818553e-04  -2.4159508840269632e-03  -5.0314924398406238e-04
     2145.645645645645  -2.8463811000743050e-03  -9.6216577263458323e-04  -2.6529767604147789e-03  -7.7820589988423984e-04  -2.4858556033532232e-03  -5.9536378643722417e-04  -2.4262512441259819e-03  -5.0574490808151463e-04
     2147.147147147147  -2.8484886920460803e-03  -9.7813925758254367e-04  -2.6583487105633903e-03  -8.0250202045291678e-04  -2.4925151403499234e-03  -6.2130381480873494e-04  -2.4334788615958864e-03  -5.2952244153040473e-04
     2148.648648648649  -2.8505352315193523e-03  -9.9185097500797091e-04  -2.6607300386383551e-03  -8.0975334959905540e-04  -2.4953486891704990e-03  -6.2499105510754676e-04  -2.4371243474303464e-03  -5.3228958648710468e-04
     2150.150150150150  -2.8528902042104418e-03  -1.0054238568925331e-03  -2.6673966307525711e-03  -8.1696885962802518e-04  -2.5038744701370999e-03  -6.2867695557968309e-04  -2.4461738776648135e-03  -5.3507176515908998e-04
     2151.651651651652  -2.8547791128929493e-03  -1.0197593803718383e-03  -2.6742076145554994e-03  -8.2405733323879051e-04  -2.5125467928215559e-03  -6.3234434908989584e-04  -2.4553557056334976e-03  -5.3786465408717341e-04
     2153.153153153153  -2.8566975647456704e-03  -1.0344989158360661e-03  -2.6777103151574382e-03  -8.5016683483267995e-04  -2.5168594650372216e-03  -6.6080292747959057e-04  -2.4604167841188653e-03  -5.6408700625817053e-04
     2154.654654654655  -2.8586269446518541e-03  -1.0478270617405758e-03  -2.6809898418897935e-03  -8.5767528926144262e-04  -2.5210012785834932e-03  -6.6475121566979050e-04  -2.4653544031971323e-03  -5.6708325493245353e-04
     2156.156156156156  -2.8605245056748997e-03  -1.0617490245735306e-03  -2.6888797978368560e-03  -8.6510079914789526e-04  -2.5313321963187541e-03  -6.6868699896580779e-04  -2.4761948620699698e-03  -5.7009190371250153e-04
     2157.657657657658  -2.8623353791043357e-03  -1.0763242620924381e-03  -2.6947791715196184e-03  -8.9196605238026224e-04  -2.5389166958984695e-03  -6.9879428605056635e-04  -2.4844050571967472e-03  -5.9807548218950154e-04
     2159.159159159159  -2.8640617581132590e-03  -1.0893852446087181e-03  -2.6971626265988153e-03  -8.9979481075988857e-04  -2.5418177791588711e-03  -7.0302430083407272e-04  -2.4881698100441088e-03  -6.0130016569300579e-04
     2160.660660660661  -2.8658068946914813e-03  -1.1030069048782729e-03  -2.7006778442016273e-03  -9.0759918650191952e-04  -2.5463967025744572e-03  -7.0726135405291550e-04  -2.4935776814094522e-03  -6.0454982110909143e-04
     2162.162162162163  -2.8674954128316160e-03  -1.1161478897434916e-03  -2.7085731948449723e-03  -9.1523260423167054e-04  -2.5569160317975436e-03  -7.1146955454278740e-04  -2.5046818226286652e-03  -6.0780557091644552e-04
     2163.663663663664  -2.8694476615387251e-03  -1.1301529606692750e-03  -2.7144410195705823e-03  -9.4280941683658778e-04  -2.5645861136430813e-03  -7.4288429691944592e-04  -2.5130412611783733e-03  -6.3717643788897913e-04
     2165.165165165165  -2.8713919837741872e-03  -1.1435015916378319e-03  -2.7165769063453157e-03  -9.5097746264063412e-04  -2.5672215603289540e-03  -7.4743523853604841e-04  -2.5165927478700656e-03  -6.4067734062722996e-04
     2166.666666666667  -2.8728679874609683e-03  -1.1567418251155635e-03  -2.7196603855533311e-03  -9.5901997574735301e-04  -2.5712902101070381e-03  -7.5197296078871058e-04  -2.5215626332479838e-03  -6.4419742038303383e-04
     2168.168168168168  -2.8748935707963077e-03  -1.1693180936674090e-03  -2.7268686721298018e-03  -9.6698615880224119e-04  -2.5810346807085996e-03  -7.5649386643552956e-04  -2.5320068039593395e-03  -6.4772853885407245e-04
     2169.669669669670  -2.8773771510774955e-03  -1.1836630711999111e-03  -2.7332036459732818e-03  -9.9476285670342581e-04  -2.5894973531504738e-03  -7.8855779693315245e-04  -2.5412042563810202e-03  -6.7787338072109078e-04
     2171.171171171171  -2.8788609515395386e-03  -1.1972102690073162e-03  -2.7356543982710994e-03  -1.0032411999132869e-03  -2.5926263632087511e-03  -7.9344135613595935e-04  -2.5452717772024101e-03  -6.8166724608274647e-04
     2172.672672672673  -2.8807298681801166e-03  -1.2096671194384398e-03  -2.7380635651828916e-03  -1.0115830112353372e-03  -2.5957987059851964e-03  -7.9830106723440659e-04  -2.5494207397611869e-03  -6.8547336996478713e-04
     2174.174174174174  -2.8831902151716894e-03  -1.2226500602092241e-03  -2.7444763452490061e-03  -1.0199281784531520e-03  -2.6045867910427524e-03  -8.0316552980319816e-04  -2.5590254808632545e-03  -6.8930003068293775e-04
     2175.675675675676  -2.8851448001800352e-03  -1.2366814059200644e-03  -2.7510891052913576e-03  -1.0282341118844870e-03  -2.6136277268111563e-03  -8.0803381454898620e-04  -2.5688698260626116e-03  -6.9315238127619556e-04
     2177.177177177177  -2.8869790909296180e-03  -1.2500756747292193e-03  -2.7540251047373249e-03  -1.0561740734925020e-03  -2.6174729881009266e-03  -8.4042171742277586e-04  -2.5736781648695159e-03  -7.2366804744946201e-04
     2178.678678678679  -2.8890691676070543e-03  -1.2629149564215331e-03  -2.7558848954849181e-03  -1.0649113956626034e-03  -2.6198932247623740e-03  -8.4562963085173953e-04  -2.5771408992695827e-03  -7.2777819899166147e-04
     2180.180180180180  -2.8913729293558103e-03  -1.2769221364960833e-03  -2.7617866795665016e-03  -1.0736099301413989e-03  -2.6281188640621652e-03  -8.5085029624259101e-04  -2.5862820044301005e-03  -7.3192046907782210e-04
     2181.681681681682  -2.8933983859193769e-03  -1.2895910366391586e-03  -2.7681236334157135e-03  -1.0822359226359344e-03  -2.6369013153616366e-03  -8.5607193669487392e-04  -2.5959603739561482e-03  -7.3608853756657207e-04
     2183.183183183183  -2.8954432681566095e-03  -1.3036580321023621e-03  -2.7710788189420181e-03  -1.1094688868948425e-03  -2.6408413250880417e-03  -8.8770519674366284e-04  -2.6009196034102785e-03  -7.6600030843412294e-04
     2184.684684684685  -2.8977266255428161e-03  -1.3173722595170925e-03  -2.7730140401358429e-03  -1.1185695359563861e-03  -2.6434204466225259e-03  -8.9327490795096550e-04  -2.6045881230702282e-03  -7.7043421521129027e-04
     2186.186186186186  -2.8998754803327806e-03  -1.3306671420110514e-03  -2.7791659629756676e-03  -1.1275984727599801e-03  -2.6521236185126002e-03  -8.9885130863650588e-04  -2.6142794133180531e-03  -7.7490058775436300e-04
     2187.687687687688  -2.9019546839159252e-03  -1.3444919725899241e-03  -2.7843225674498043e-03  -1.1533066856948555e-03  -2.6593285968111312e-03  -9.2872503854974742e-04  -2.6224950243267588e-03  -8.0326509044102799e-04
     2189.189189189189  -2.9042642864839348e-03  -1.3582691145176205e-03  -2.7865529197223255e-03  -1.1627484244500258e-03  -2.6623100618741501e-03  -9.3462361642175531e-04  -2.6265817142098191e-03  -8.0798249482718699e-04
     2190.690690690691  -2.9063797657050638e-03  -1.3719579291648380e-03  -2.7896789845555593e-03  -1.1721718711400857e-03  -2.6667038140239865e-03  -9.4054162876691715e-04  -2.6320982384917951e-03  -8.1274175440780463e-04
     2192.192192192192  -2.9086625578623980e-03  -1.3850937567991997e-03  -2.7958130157968736e-03  -1.1815345429348572e-03  -2.6754964474327279e-03  -9.4645862098762250e-04  -2.6419594053481471e-03  -8.1752546685762238e-04
     2193.693693693694  -2.9107445336159278e-03  -1.3995509685809447e-03  -2.7999729321233164e-03  -1.2059408152195515e-03  -2.6813799453579991e-03  -9.7437532379148395e-04  -2.6489603249762756e-03  -8.4399832274990351e-04
     2195.195195195195  -2.9130004620573718e-03  -1.4136232261493652e-03  -2.8014874102690137e-03  -1.2156870165450021e-03  -2.6834359364087592e-03  -9.8060671137571438e-04  -2.6522159948201836e-03  -8.4903847259632263e-04
     2196.696696696697  -2.9153488615692859e-03  -1.4268351876706993e-03  -2.8068584948707314e-03  -1.2254036696612556e-03  -2.6912583290955210e-03  -9.8685081124433001e-04  -2.6611990020539151e-03  -8.5411645955652492e-04
     2198.198198198198  -2.9174063939713373e-03  -1.4416657844270693e-03  -2.8106877866659074e-03  -1.2479204373980980e-03  -2.6967752848420044e-03  -1.0120535949162753e-03  -2.6679082642256978e-03  -8.7797282857382129e-04
     2199.699699699700  -2.9194166537042472e-03  -1.4556373232619863e-03  -2.8130411521852853e-03  -1.2579330048718908e-03  -2.7001489275393521e-03  -1.0185704710626298e-03  -2.6725219587748184e-03  -8.8328361443610248e-04
     2201.201201201201  -2.9218947439697751e-03  -1.4693179167561612e-03  -2.8172372303914869e-03  -1.2679672078327626e-03  -2.7063194986669389e-03  -1.0251079095181888e-03  -2.6799315930221552e-03  -8.8863954789657564e-04
     2202.702702702702  -2.9240036679902826e-03  -1.4840789909003416e-03  -2.8208589033060149e-03  -1.2884378155340278e-03  -2.7116740236294242e-03  -1.0472217166350194e-03  -2.6865533123365216e-03  -9.0945170688789016e-04
     2204.204204204204  -2.9260797724491167e-03  -1.4984668980780899e-03  -2.8239896008375258e-03  -1.2986995376215156e-03  -2.7163096251662578e-03  -1.0539855533411521e-03  -2.6924865604823580e-03  -9.1500350739995133e-04
     2205.705705705705  -2.9282015416060869e-03  -1.5128732069571613e-03  -2.8280649100622243e-03  -1.3167774051470078e-03  -2.7224012099550552e-03  -1.0724771092457640e-03  -2.6998884867153452e-03  -9.3226116429323872e-04
     2207.207207207207  -2.9304839500201561e-03  -1.5274348999943061e-03  -2.8308819000004144e-03  -1.3322199441229384e-03  -2.7266720573714842e-03  -1.0869785125063286e-03  -2.7055021738436871e-03  -9.4552345871280752e-04
     2208.708708708709  -2.9325612913258907e-03  -1.5423709710479774e-03  -2.8342332160599323e-03  -1.3470754718983230e-03  -2.7317765780396157e-03  -1.1005775839242008e-03  -2.7119794320176671e-03  -9.5789364118620962e-04
     2210.210210210210  -2.9344919288976147e-03  -1.5570693613547249e-03  -2.8372363621905583e-03  -1.3626970592763533e-03  -2.7363598679494600e-03  -1.1152861374814158e-03  -2.7179531657592322e-03  -9.7140157452973639e-04
     2211.711711711712  -2.9366058442596593e-03  -1.5715276078692396e-03  -2.8405283182486377e-03  -1.3735595971649938e-03  -2.7414736967722162e-03  -1.1226244812271205e-03  -2.7244806445072146e-03  -9.7748183123893564e-04
     2213.213213213213  -2.9386916698507580e-03  -1.5867245357528137e-03  -2.8437755829005640e-03  -1.3920175148368458e-03  -2.7465575856375746e-03  -1.1416318468074485e-03  -2.7310136823831162e-03  -9.9528261427078192e-04
     2214.714714714715  -2.9408126837983657e-03  -1.6017651222481673e-03  -2.8469396894692093e-03  -1.4030474074363478e-03  -2.7515326940209333e-03  -1.1491501363987977e-03  -2.7374671773195049e-03  -1.0015727064735789e-03
     2216.216216216216  -2.9425986607953415e-03  -1.6171524341903301e-03  -2.8498339103606406e-03  -1.4241643227928492e-03  -2.7561760705095513e-03  -1.1721732985571496e-03  -2.7435975836112526e-03  -1.0234588653212245e-03
     2217.717717717718  -2.9444477666789267e-03  -1.6321743806445327e-03  -2.8519955329882477e-03  -1.4354734031778778e-03  -2.7597294553248029e-03  -1.1799756099059617e-03  -2.7486678030904138e-03  -1.0299787267796640e-03
     2219.219219219219  -2.9465321230154272e-03  -1.6472618920754518e-03  -2.8557467793344747e-03  -1.4467600932765658e-03  -2.7657993317920203e-03  -1.1877804361618202e-03  -2.7563104744345560e-03  -1.0365545082507113e-03
     2220.720720720721  -2.9485229540761482e-03  -1.6633994384844389e-03  -2.8580041664827147e-03  -1.4703740722535232e-03  -2.7695565609324175e-03  -1.2145964714620457e-03  -2.7616268256984620e-03  -1.0623158091090192e-03
     2222.222222222222  -2.9498931318330621e-03  -1.6787920322196438e-03  -2.8597197080138417e-03  -1.4820463142052279e-03  -2.7725982188352202e-03  -1.2227542554399085e-03  -2.7662601244277940e-03  -1.0691865007353266e-03
     2223.723723723724  -2.9518004535626112e-03  -1.6940008363825780e-03  -2.8642630437356355e-03  -1.4936895644380641e-03  -2.7801110585399720e-03  -1.2309167458082091e-03  -2.7754628814449949e-03  -1.0761071952875804e-03
     2225.225225225225  -2.9537695724579202e-03  -1.7105117012471691e-03  -2.8668862822801740e-03  -1.5193123185718827e-03  -2.7845997761425209e-03  -1.2609781903897004e-03  -2.7816079661669014e-03  -1.1052565573673068e-03
     2226.726726726727  -2.9552611965711546e-03  -1.7265790342539237e-03  -2.8668095527341372e-03  -1.5314179827281161e-03  -2.7849347232797423e-03  -1.2695382673232505e-03  -2.7835622567164231e-03  -1.1125167484826040e-03
     2228.228228228228  -2.9565872289658442e-03  -1.7420949607723137e-03  -2.8701868260547006e-03  -1.5434660349938104e-03  -2.7908573023138340e-03  -1.2781161872179030e-03  -2.7912602255005946e-03  -1.1198359414288529e-03
     2229.729729729730  -2.9582917453721391e-03  -1.7578903058122967e-03  -2.8742040327904114e-03  -1.5555551049066651e-03  -2.7977607459671434e-03  -1.2867362905099101e-03  -2.7999616859802094e-03  -1.1272239119874622e-03
     2231.231231231232  -2.9599200480215429e-03  -1.7752641749310578e-03  -2.8753299567763750e-03  -1.5831080861964577e-03  -2.8001568358844925e-03  -1.3197532854324298e-03  -2.8040888272307003e-03  -1.1594646866959486e-03
     2232.732732732733  -2.9610822353660525e-03  -1.7913036108687806e-03  -2.8754384507978189e-03  -1.5956523222226205e-03  -2.8009721538424987e-03  -1.3288046322307305e-03  -2.8066445827574431e-03  -1.1672310999676109e-03
     2234.234234234234  -2.9621969714349289e-03  -1.8075378163706897e-03  -2.8785830053772205e-03  -1.6081897291178940e-03  -2.8068573020534377e-03  -1.3378789094342319e-03  -2.8144479088116170e-03  -1.1750587705680890e-03
     2235.735735735735  -2.9637463291041920e-03  -1.8238694927706406e-03  -2.8828245055048081e-03  -1.6207730894951310e-03  -2.8144173595843320e-03  -1.3470095658985224e-03  -2.8239597534296681e-03  -1.1829608521631890e-03
     2237.237237237237  -2.9650199871875402e-03  -1.8416864830056844e-03  -2.8839799984052795e-03  -1.6497017295248641e-03  -2.8170951764377038e-03  -1.3822994103477911e-03  -2.8284937253088183e-03  -1.2176843244839472e-03
     2238.738738738739  -2.9657685475012211e-03  -1.8582291690138527e-03  -2.8829170159981425e-03  -1.6627454466641993e-03  -2.8163002672962211e-03  -1.3918805195755279e-03  -2.8295113738411514e-03  -1.2259951742376617e-03
     2240.240240240240  -2.9666694687902101e-03  -1.8749137930249070e-03  -2.8849245234491019e-03  -1.6758202935526826e-03  -2.8206137773062719e-03  -1.4015195119947811e-03  -2.8358295134093769e-03  -1.2343864484989121e-03
     2241.741741741742  -2.9678331201160027e-03  -1.8918923920264268e-03  -2.8899458798784966e-03  -1.6889650824903665e-03  -2.8298885726787959e-03  -1.4112173070389138e-03  -2.8472934984216905e-03  -1.2428713085821412e-03
     2243.243243243243  -2.9687755101490032e-03  -1.9100210396734152e-03  -2.8914056865827638e-03  -1.7186707553328592e-03  -2.8333460046743733e-03  -1.4480261922996038e-03  -2.8527619089992406e-03  -1.2793734810720779e-03
     2244.744744744745  -2.9691177833444881e-03  -1.9270785349318348e-03  -2.8896476400903990e-03  -1.7322820634085526e-03  -2.8316351534108477e-03  -1.4582091811968436e-03  -2.8529261875497001e-03  -1.2882899087606509e-03
     2246.246246246246  -2.9696638089429070e-03  -1.9442681872122660e-03  -2.8899072660901180e-03  -1.7459454720659341e-03  -2.8334179463433418e-03  -1.4684475104766296e-03  -2.8567726782779356e-03  -1.2973046706000857e-03
     2247.747747747748  -2.9703955182020471e-03  -1.9616627674420317e-03  -2.8928516987947301e-03  -1.7596207602198169e-03  -2.8396714776646151e-03  -1.4787457729301618e-03  -2.8652865304253233e-03  -1.3064058927985470e-03
     2249.249249249249  -2.9708913314734934e-03  -1.9795410542977994e-03  -2.8962165159950224e-03  -1.7733237355440370e-03  -2.8466813384527357e-03  -1.4890971195711915e-03  -2.8746031578673788e-03  -1.3155898107984679e-03
     2250.750750750751  -2.9710373490063405e-03  -1.9978072793228950e-03  -2.8962587654180966e-03  -1.8038525354520548e-03  -2.8482350455706048e-03  -1.5271688253676488e-03  -2.8782711499234742e-03  -1.3535721316713424e-03
     2252.252252252252  -2.9711555332430058e-03  -2.0154791961544071e-03  -2.8941574317596793e-03  -1.8181010295713132e-03  -2.8463523186990068e-03  -1.5380580883208740e-03  -2.8784216734155017e-03  -1.3632493899123112e-03
     2253.753753753754  -2.9712218400933222e-03  -2.0336031070788425e-03  -2.8948313734957648e-03  -1.8323464451731309e-03  -2.8492607009514728e-03  -1.5489873777679017e-03  -2.8836271099429720e-03  -1.3729939779251134e-03
     2255.255255255255  -2.9712529437840975e-03  -2.0516760100640985e-03  -2.8983300425356635e-03  -1.8466552334035322e-03  -2.8569981327261581e-03  -1.5599916900084908e-03  -2.8939100245925337e-03  -1.3828887281349400e-03
     2256.756756756757  -2.9712537701210013e-03  -2.0704713203939136e-03  -2.8997541650420057e-03  -1.8771053148149894e-03  -2.8612010099429985e-03  -1.5982123973078274e-03  -2.9004912467613829e-03  -1.4212894550571914e-03
     2258.258258258258  -2.9707298293494074e-03  -2.0886916406030920e-03  -2.8977341634304436e-03  -1.8918946618145659e-03  -2.8598087788667187e-03  -1.6097467241210001e-03  -2.9012794815652058e-03  -1.4316366147481805e-03
     2259.759759759760  -2.9702972154017405e-03  -2.1073046618168248e-03  -2.8962668887731820e-03  -1.9067598365019791e-03  -2.8594065212400668e-03  -1.6213593241759666e-03  -2.9031583076421395e-03  -1.4421411584325896e-03
     2261.261261261261  -2.9696398217997147e-03  -2.1257195674106405e-03  -2.8970587164385271e-03  -1.9216863313093132e-03  -2.8630720555910360e-03  -1.6330394328989855e-03  -2.9093682523667883e-03  -1.4527523918398128e-03
     2262.762762762763  -2.9692266710491643e-03  -2.1442161900140314e-03  -2.9001385171867713e-03  -1.9366061183438438e-03  -2.8706272262893563e-03  -1.6448000555013993e-03  -2.9196821839700591e-03  -1.4634609148732353e-03
     2264.264264264264  -2.9683155618777739e-03  -2.1637139607300058e-03  -2.8999823212760237e-03  -1.9670618487637234e-03  -2.8728018525664509e-03  -1.6830032537983744e-03  -2.9243701725511647e-03  -1.5020366661148436e-03
     2265.765765765766  -2.9672987839616011e-03  -2.1827462204251731e-03  -2.8965852542771949e-03  -1.9825250880699109e-03  -2.8694111191762102e-03  -1.6953025871716415e-03  -2.9232280962088486e-03  -1.5133014935133616e-03
     2267.267267267267  -2.9660770924361392e-03  -2.2016747778836449e-03  -2.8954061923193771e-03  -1.9980455276464954e-03  -2.8701266206909047e-03  -1.7076896598268692e-03  -2.9264929368577660e-03  -1.5246746430605119e-03
     2268.768768768768  -2.9647878332178454e-03  -2.2205790269479355e-03  -2.8965929468963785e-03  -2.0135484924355580e-03  -2.8751037635263150e-03  -1.7201442852966319e-03  -2.9343159893164598e-03  -1.5361659650745794e-03
     2270.270270270270  -2.9637119568375293e-03  -2.2404154376941695e-03  -2.8974134068550286e-03  -2.0433201251175621e-03  -2.8792611746805007e-03  -1.7573509573655323e-03  -2.9412613541942084e-03  -1.5739742774324573e-03
     2271.771771771771  -2.9620223247136274e-03  -2.2599225295401116e-03  -2.8950421528159942e-03  -2.0593923872037501e-03  -2.8781725589821531e-03  -1.7703579231906654e-03  -2.9427071463323930e-03  -1.5860191294457258e-03
     2273.273273273273  -2.9600603557473856e-03  -2.2792296007546477e-03  -2.8920427860847152e-03  -2.0754389989644005e-03  -2.8762144359091566e-03  -1.7834435307267423e-03  -2.9433007944975271e-03  -1.5981939729458230e-03
     2274.774774774775  -2.9583983700063017e-03  -2.2985127443267712e-03  -2.8916571888611534e-03  -2.0915681460310074e-03  -2.8788055045185805e-03  -1.7966208570895351e-03  -2.9487573347232558e-03  -1.6105246634398227e-03
     2276.276276276276  -2.9564924496508654e-03  -2.3181570199706336e-03  -2.8921787255593422e-03  -2.1077292589232531e-03  -2.8831828847392794e-03  -1.8098855827778863e-03  -2.9561706285610215e-03  -1.6229804869905989e-03
     2277.777777777778  -2.9541931615340673e-03  -2.3386849755816989e-03  -2.8903690244538160e-03  -2.1370991888755467e-03  -2.8835998759501832e-03  -1.8461025331253350e-03  -2.9593955094735511e-03  -1.6598978058355233e-03
     2279.279279279279  -2.9518438782944302e-03  -2.3581923008860915e-03  -2.8862529335035979e-03  -2.1537258600751886e-03  -2.8800044975801089e-03  -1.8599066158083465e-03  -2.9583722272632684e-03  -1.6729343848841524e-03
     2280.780780780781  -2.9493068199245537e-03  -2.3780982689069348e-03  -2.8847072180669363e-03  -2.1703965281817906e-03  -2.8812510699836630e-03  -1.8737933052123000e-03  -2.9626115294674347e-03  -1.6860941159897182e-03
     2282.282282282282  -2.9468098849983414e-03  -2.3982026428359558e-03  -2.8840552782054235e-03  -2.1871726686117595e-03  -2.8840604093338801e-03  -1.8877905629352614e-03  -2.9685391649263270e-03  -1.6994078133834470e-03
     2283.783783783784  -2.9438855119094547e-03  -2.4187316878740055e-03  -2.8812446354008372e-03  -2.2154987897355805e-03  -2.8832518379479661e-03  -1.9221962669954660e-03  -2.9706372601334347e-03  -1.7346282368543952e-03
     2285.285285285285  -2.9408668464236992e-03  -2.4388101300431906e-03  -2.8770026292354342e-03  -2.2326761591766288e-03  -2.8800927722867401e-03  -1.9367059435796603e-03  -2.9702713236629567e-03  -1.7485125877079130e-03
     2286.786786786787  -2.9377955541535963e-03  -2.4591889190825485e-03  -2.8757381165183840e-03  -2.2498981755678491e-03  -2.8823208158735860e-03  -1.9513106078878930e-03  -2.9757428622755105e-03  -1.7625472068739255e-03
     2288.288288288288  -2.9343320902263971e-03  -2.4800254193812123e-03  -2.8724667247668548e-03  -2.2768228301789412e-03  -2.8811831887820116e-03  -1.9832443657900813e-03  -2.9776472609549746e-03  -1.7953031702690535e-03
     2289.789789789790  -2.9309713615405953e-03  -2.5002685106636146e-03  -2.8680190414507242e-03  -2.2944492783562799e-03  -2.8779368898844775e-03  -1.9983304876293202e-03  -2.9772972436422091e-03  -1.8099041668363331e-03
     2291.291291291291  -2.9272531710923251e-03  -2.5209291932343750e-03  -2.8649987582637809e-03  -2.3121025140138201e-03  -2.8776464667936044e-03  -2.0135032079236261e-03  -2.9802203607812460e-03  -1.8246530336101564e-03
     2292.792792792793  -2.9232185019622044e-03  -2.5419662566030974e-03  -2.8609000990745940e-03  -2.3376021607460691e-03  -2.8755212779555321e-03  -2.0427885614062763e-03  -2.9812073478136646e-03  -1.8546863316268908e-03
     2294.294294294294  -2.9192911741227684e-03  -2.5626377277781975e-03  -2.8561547239566243e-03  -2.3556395375189327e-03  -2.8722313300945036e-03  -2.0584133148195405e-03  -2.9809666091121022e-03  -1.8699765236825155e-03
     2295.795795795796  -2.9149727197860806e-03  -2.5836032270045335e-03  -2.8513063291561178e-03  -2.3793919098018626e-03  -2.8691507688789735e-03  -2.0845175614193005e-03  -2.9810256296188020e-03  -1.8967126202183559e-03
     2297.297297297298  -2.9105541840195441e-03  -2.6047115320160150e-03  -2.8460936788897795e-03  -2.3977107787834595e-03  -2.8655136581955966e-03  -2.1005353061494918e-03  -2.9805165755896522e-03  -1.9124934691497164e-03
     2298.798798798799  -2.9059260467022979e-03  -2.6258299231368223e-03  -2.8400250554302411e-03  -2.4197913532962383e-03  -2.8604483054228188e-03  -2.1234106054244463e-03  -2.9785106932055691e-03  -1.9357816643382618e-03
     2300.300300300300  -2.9009765725270730e-03  -2.6469375610508744e-03  -2.8330629944963723e-03  -2.4399143115854185e-03  -2.8540938781960695e-03  -2.1426741122206627e-03  -2.9751899668676394e-03  -1.9552034607273165e-03
     2301.801801801802  -2.8958230734461988e-03  -2.6681760601234110e-03  -2.8261413291598841e-03  -2.4585605004733054e-03  -2.8480662373737745e-03  -2.1591771187160717e-03  -2.9722775310383497e-03  -1.9716872167428079e-03
     2303.303303303303  -2.8907637936871188e-03  -2.6894132509367634e-03  -2.8198618675747090e-03  -2.4772919401641288e-03  -2.8432313547953275e-03  -2.1758277960872738e-03  -2.9706830052384121e-03  -1.9883839300688043e-03
     2304.804804804805  -2.8853000732188567e-03  -2.7108147730751458e-03  -2.8135754367286615e-03  -2.4960657756853189e-03  -2.8387934770454492e-03  -2.1925940005092575e-03  -2.9696195718628745e-03  -2.0052769708174102e-03
     2306.306306306306  -2.8796149516672510e-03  -2.7320730765959546e-03  -2.8073848615502040e-03  -2.5148796613749390e-03  -2.8347181526917767e-03  -2.2094739920425844e-03  -2.9689982950150311e-03  -2.0223822409520271e-03
     2307.807807807808  -2.8739191897585235e-03  -2.7537919999532905e-03  -2.8013272321209259e-03  -2.5337942305372232e-03  -2.8309742197548823e-03  -2.2264652353283666e-03  -2.9687500343391379e-03  -2.0396937219250150e-03
     2309.309309309309  -2.8677928099660323e-03  -2.7752826001955530e-03  -2.7950133526510540e-03  -2.5527728700232479e-03  -2.8271900638251871e-03  -2.2435944856183544e-03  -2.9685390433288961e-03  -2.0572163954562218e-03
     2310.810810810811  -2.8617400895172406e-03  -2.7969463492053094e-03  -2.7888702925439940e-03  -2.5717562389185110e-03  -2.8237050048454029e-03  -2.2608364940964877e-03  -2.9686697078453667e-03  -2.0749356218712350e-03
     2312.312312312312  -2.8552285335890219e-03  -2.8187132465656798e-03  -2.7824383840618326e-03  -2.5908423961050068e-03  -2.8200918661530944e-03  -2.2782122933176700e-03  -2.9687368295576158e-03  -2.0928945964924107e-03
     2313.813813813814  -2.8485713991868709e-03  -2.8405761863228773e-03  -2.7760345197479436e-03  -2.6099650146614809e-03  -2.8166255618575576e-03  -2.2956848842280116e-03  -2.9689646891262588e-03  -2.1110614370457629e-03
     2315.315315315315  -2.8417422569201414e-03  -2.8624873667743305e-03  -2.7694984673521123e-03  -2.6291420774050252e-03  -2.8131393252575276e-03  -2.3132909753658054e-03  -2.9692049610184146e-03  -2.1294357753162546e-03
     2316.816816816817  -2.8347266448345643e-03  -2.8844281894225294e-03  -2.7628084442430181e-03  -2.6483792803558091e-03  -2.8096187240110497e-03  -2.3310341138414810e-03  -2.9694601201423680e-03  -2.1480369413338063e-03
     2318.318318318318  -2.8273769928910250e-03  -2.9065045546734689e-03  -2.7559670714727025e-03  -2.6676307547887274e-03  -2.8060486946779048e-03  -2.3488724394221008e-03  -2.9696964976263177e-03  -2.1668573171132401e-03
     2319.819819819820  -2.8198552247184383e-03  -2.9286494710778028e-03  -2.7491173250190721e-03  -2.6869774025672683e-03  -2.8025409389479269e-03  -2.3668390531028463e-03  -2.9699873192537613e-03  -2.1859049870236440e-03
     2321.321321321321  -2.8120393084591117e-03  -2.9508548809143798e-03  -2.7419353414150829e-03  -2.7063219158479711e-03  -2.7988194568015989e-03  -2.3849096949621240e-03  -2.9700990662981782e-03  -2.2051429466200638e-03
     2322.822822822823  -2.8041890263490769e-03  -2.9731039647472868e-03  -2.7348113797083734e-03  -2.7257584461487364e-03  -2.7952217845858057e-03  -2.4031413979984212e-03  -2.9703432895812941e-03  -2.2246368693663219e-03
     2324.324324324324  -2.7957767433509639e-03  -2.9954983577155812e-03  -2.7272364073144990e-03  -2.7451761882646758e-03  -2.7912837769704210e-03  -2.4214431879953052e-03  -2.9702895350851456e-03  -2.2443414379663845e-03
     2325.825825825826  -2.7873594756365168e-03  -3.0178630767922951e-03  -2.7198251987010959e-03  -2.7646502646298770e-03  -2.7875294466820793e-03  -2.4398733999689026e-03  -2.9703829617838706e-03  -2.2642533404613153e-03
     2327.327327327327  -2.7785973167039901e-03  -3.0403488620171721e-03  -2.7120623022210077e-03  -2.7841760925089855e-03  -2.7835311804010319e-03  -2.4584238504448646e-03  -2.9702520467102663e-03  -2.2843924758693735e-03
     2328.828828828829  -2.7695007870255535e-03  -3.0628575047822516e-03  -2.7040629997648015e-03  -2.8037221156430501e-03  -2.7793808318715301e-03  -2.4770936735978005e-03  -2.9699804115689509e-03  -2.3047848985036337e-03
     2330.330330330330  -2.7604368546690424e-03  -3.0854475406872301e-03  -2.6961424152483577e-03  -2.8232892739642867e-03  -2.7753155714423852e-03  -2.4958672057203823e-03  -2.9697710373970147e-03  -2.3253641358237476e-03
     2331.831831831832  -2.7508208286665566e-03  -3.1081620621182574e-03  -2.6878220484508586e-03  -2.8428725561219451e-03  -2.7709440118933231e-03  -2.5147357292187832e-03  -2.9692644389259057e-03  -2.3461527282191840e-03
     2333.333333333333  -2.7408727826907582e-03  -3.1307931830329315e-03  -2.6792915240122506e-03  -2.8625194058015716e-03  -2.7664290126634752e-03  -2.5337367288978379e-03  -2.9685937808582594e-03  -2.3672151673547453e-03
     2334.834834834835  -2.7309385629975280e-03  -3.1536458965321667e-03  -2.6707889381058949e-03  -2.8821541959175947e-03  -2.7619790212500416e-03  -2.5528370041070871e-03  -2.9679457880453022e-03  -2.3884770485500277e-03
     2336.336336336336  -2.7205416838193656e-03  -3.1763100433002912e-03  -2.6618912852087962e-03  -2.9017891982015551e-03  -2.7571891941159353e-03  -2.5720418092599071e-03  -2.9669641713351378e-03  -2.4099240220210893e-03
     2337.837837837838  -2.7100339421890825e-03  -3.1992559610645741e-03  -2.6529856760132858e-03  -2.9214495601331825e-03  -2.7524038464720709e-03  -2.5913325994724777e-03  -2.9659455824676069e-03  -2.4316005262198345e-03
     2339.339339339339  -2.6989224219848228e-03  -3.2222659443514419e-03  -2.6436979080397896e-03  -2.9411683518004161e-03  -2.7473232907482556e-03  -2.6107365956750616e-03  -2.9645998432313546e-03  -2.4535225459568532e-03
     2340.840840840841  -2.6876729343272179e-03  -3.2451228272375246e-03  -2.6343158354992739e-03  -2.9608181916711308e-03  -2.7421893035348768e-03  -2.6302299528081960e-03  -2.9631477746829430e-03  -2.4756146828394960e-03
     2342.342342342342  -2.6761589450714661e-03  -3.2680492704340739e-03  -2.6246854392632832e-03  -2.9804857624548516e-03  -2.7368281726935987e-03  -2.6498330148290393e-03  -2.9614424430058641e-03  -2.4979072922870220e-03
     2343.843843843844  -2.6644382977273171e-03  -3.2911267098997333e-03  -2.6149763309187965e-03  -3.0001865926650812e-03  -2.7313890217837890e-03  -2.6695076251864948e-03  -2.9596023798680237e-03  -2.5204000220346153e-03
     2345.345345345345  -2.6521174408720804e-03  -3.3142246754464776e-03  -2.6048711085564255e-03  -3.0198718610457620e-03  -2.7256429056639999e-03  -2.6892706941121962e-03  -2.9574156374323523e-03  -2.5431024618400248e-03
     2346.846846846847  -2.6395318417198606e-03  -3.3371732603631799e-03  -2.5945849539330086e-03  -3.0395175607092931e-03  -2.7197369768911911e-03  -2.7091293465266427e-03  -2.9550067419875695e-03  -2.5659822902542283e-03
     2348.348348348348  -2.6268033982104642e-03  -3.3603065371954391e-03  -2.5842017883268720e-03  -3.0591635998919349e-03  -2.7137360002742576e-03  -2.7290666548482360e-03  -2.9524376646561444e-03  -2.5890407393891661e-03
     2349.849849849850  -2.6137377888631767e-03  -3.3834908953146998e-03  -2.5736425965756184e-03  -3.0788296753670530e-03  -2.7075665456741519e-03  -2.7490806129482973e-03  -2.9496322331487687e-03  -2.6122620808999536e-03
     2351.351351351351  -2.6000876286589587e-03  -3.4064969646477620e-03  -2.5626825516054429e-03  -3.0983983404529753e-03  -2.7010585825593672e-03  -2.7691447031948277e-03  -2.9464466823551677e-03  -2.6356559959201738e-03
     2352.852852852853  -2.5861742353622446e-03  -3.4295945735155942e-03  -2.5515454511608063e-03  -3.1180050512084690e-03  -2.6943765887570302e-03  -2.7893138826815206e-03  -2.9430127882384013e-03  -2.6592386892295840e-03
     2354.354354354355  -2.5719947218989202e-03  -3.4528355095096047e-03  -2.5403004373725688e-03  -3.1375821571426677e-03  -2.6875944751596137e-03  -2.8095308722999972e-03  -2.9393893254470709e-03  -2.6829645213117472e-03
     2355.855855855856  -2.5574747738790508e-03  -3.4758478942112591e-03  -2.5288727235905214e-03  -3.1570842256864232e-03  -2.6806396412768167e-03  -2.8298083921524846e-03  -2.9355091288072537e-03  -2.7068215335690829e-03
     2357.357357357358  -2.5424219140439889e-03  -3.4987807013296970e-03  -2.5170168066368484e-03  -3.1765286769738156e-03  -2.6732848712464701e-03  -2.8501337057821458e-03  -2.9311778225767754e-03  -2.7308299254960137e-03
     2358.858858858859  -2.5270934734798120e-03  -3.5219558574100217e-03  -2.5050597677410786e-03  -3.1960017682521901e-03  -2.6658108615915245e-03  -2.8705323086846181e-03  -2.9266333540491495e-03  -2.7549992989261223e-03
     2360.360360360360  -2.5113094945229792e-03  -3.5450071797145655e-03  -2.4928790520172594e-03  -3.2154051133785368e-03  -2.6581349475618076e-03  -2.8909618026447190e-03  -2.9218000505722131e-03  -2.7792615241654627e-03
     2361.861861861862  -2.4952828238529730e-03  -3.5678532326821003e-03  -2.4805780760118615e-03  -3.2347143173239211e-03  -2.6503350018509016e-03  -2.9114361429919428e-03  -2.9167329175441297e-03  -2.8036536533867936e-03
     2363.363363363364  -2.4786269317592460e-03  -3.5907133582011716e-03  -2.4678052124833404e-03  -3.2539756347821896e-03  -2.6420903822500651e-03  -2.9319520322404380e-03  -2.9111504503935271e-03  -2.8281648214790512e-03
     2364.864864864865  -2.4617676343704261e-03  -3.6136227204568846e-03  -2.4550476625361884e-03  -3.2732092423511635e-03  -2.6338056086030021e-03  -2.9525044746956676e-03  -2.9054221510362295e-03  -2.8527665958791404e-03
     2366.366366366366  -2.4442842500971267e-03  -3.6362766574544181e-03  -2.4418947063220330e-03  -3.2923477476734914e-03  -2.6251600417249140e-03  -2.9730748145731802e-03  -2.8992585835183288e-03  -2.8774383464324708e-03
     2367.867867867868  -2.4266450135159066e-03  -3.6588249146317334e-03  -2.4286953101336855e-03  -3.3114241116520655e-03  -2.6164482647959039e-03  -2.9936740051363657e-03  -2.8928962974975663e-03  -2.9022226380474086e-03
     2369.369369369369  -2.4083078431374784e-03  -3.6813986210258946e-03  -2.4150299708658772e-03  -3.3304044478935464e-03  -2.6072912618502878e-03  -3.0142866337387205e-03  -2.8860012745061730e-03  -2.9270859023561332e-03
     2370.870870870871  -2.3897551544743182e-03  -3.7038221913872028e-03  -2.4013953397401169e-03  -3.3493013893949502e-03  -2.5980964666535680e-03  -3.0349068891264166e-03  -2.8789651602623588e-03  -2.9519476440685523e-03
     2372.372372372372  -2.3705573605349779e-03  -3.7259495643172462e-03  -2.3873416549807171e-03  -3.3681229833717745e-03  -2.5885062551080202e-03  -3.0555447223817329e-03  -2.8714602801594414e-03  -2.9768825216692379e-03
     2373.873873873874  -2.3511535818703695e-03  -3.7480665810266742e-03  -2.3732424687324676e-03  -3.3868539711200385e-03  -2.5788331572805029e-03  -3.0761788167175817e-03  -2.8637384988037125e-03  -3.0019053903334622e-03
     2375.375375375375  -2.3310535981721568e-03  -3.7698766230718030e-03  -2.3587260937879212e-03  -3.4054776339798682e-03  -2.5687662675548061e-03  -3.0968046776239776e-03  -2.8555360440326149e-03  -3.0269374429214456e-03
     2376.876876876877  -2.3106310627580093e-03  -3.7914954665784852e-03  -2.3440741584847269e-03  -3.4239796071669822e-03  -2.5585149709836451e-03  -3.1174206230705735e-03  -2.8470487011984847e-03  -3.0519573452077163e-03
     2378.378378378378  -2.2898032113409334e-03  -3.8129519104016783e-03  -2.3292643794511668e-03  -3.4423950833491800e-03  -2.5480688769633311e-03  -3.1380391018844623e-03  -2.8382607364164942e-03  -3.0770334130378841e-03
     2379.879879879880  -2.2684097971030119e-03  -3.8341344459570559e-03  -2.3140950568072329e-03  -3.4606874669997367e-03  -2.5372559579779626e-03  -3.1586163052931861e-03  -2.8290130823837483e-03  -3.1021191653213191e-03
     2381.381381381381  -2.2468396916612244e-03  -3.8550274445761207e-03  -2.2989663852519401e-03  -3.4788612244834333e-03  -2.5264320037272315e-03  -3.1791606638063956e-03  -2.8196192475452649e-03  -3.1271571667774042e-03
     2382.882882882883  -2.2245064264345199e-03  -3.8756091404440348e-03  -2.2833491756268543e-03  -3.4969074018361855e-03  -2.5151303392470805e-03  -3.1996950356955522e-03  -2.8096698760168575e-03  -3.1522132989001222e-03
     2384.384384384384  -2.2018294100014622e-03  -3.8959794178481410e-03  -2.2675863290315974e-03  -3.5148337127340105e-03  -2.5036237933293527e-03  -3.2201929764964997e-03  -2.7994107523954754e-03  -3.1772506115802864e-03
     2385.885885885886  -2.1788825688464726e-03  -3.9158767556007751e-03  -2.2517599256255704e-03  -3.5326080655603922e-03  -2.4919863235210106e-03  -3.2406379640502032e-03  -2.7889040281394175e-03  -3.2022435361252488e-03
     2387.387387387387  -2.1553210837240134e-03  -3.9353824611544344e-03  -2.2355269114314063e-03  -3.5502585205456532e-03  -2.4799403924538116e-03  -3.2610372582303469e-03  -2.7779020803013793e-03  -3.2271897268180156e-03
     2388.888888888889  -2.1313648557707778e-03  -3.9546978186973331e-03  -2.2190913237659076e-03  -3.5678050665731110e-03  -2.4676691476811789e-03  -3.2813948784728040e-03  -2.7665685059787754e-03  -3.2521248516395426e-03
     2390.390390390390  -2.1072505068785575e-03  -3.9735349265634006e-03  -2.2026694243710873e-03  -3.5851463940631823e-03  -2.4553222214704061e-03  -3.3016798675296910e-03  -2.7550362632139855e-03  -3.2769539137321307e-03
     2391.891891891892  -2.0823408918113433e-03  -3.9918194186449032e-03  -2.1857158937459895e-03  -3.6023160106541364e-03  -2.4424410137648708e-03  -3.3219109065789720e-03  -2.7429234312351912e-03  -3.3017368491529055e-03
     2393.393393393393  -2.0574368494308214e-03  -4.0097896986212292e-03  -2.1688734238660095e-03  -3.6193972779356280e-03  -2.4295624103706937e-03  -3.3420745476601429e-03  -2.7306668244912657e-03  -3.3264441703495231e-03
     2394.894894894895  -2.0319865790077904e-03  -4.0273129369163482e-03  -2.1516333015455672e-03  -3.6363181780429423e-03  -2.4163043554561430e-03  -3.3621512294646928e-03  -2.7179675422259290e-03  -3.3510495991699021e-03
     2396.396396396396  -2.0062178439140968e-03  -4.0442414683857925e-03  -2.1342613945615767e-03  -3.6530335743881321e-03  -2.4028635496102968e-03  -3.3821597039489313e-03  -2.7049886352118169e-03  -3.3755818106880782e-03
     2397.897897897898  -1.9801896212484553e-03  -4.0606818192625536e-03  -2.1167211571053125e-03  -3.6695726958501469e-03  -2.3891662914491962e-03  -3.4020960861939555e-03  -2.6916707708379227e-03  -3.4000181878839175e-03
     2399.399399399399  -1.9537810853454368e-03  -4.0766641424586593e-03  -2.0989375154387528e-03  -3.6859686480768014e-03  -2.3751699263302047e-03  -3.4219369546662731e-03  -2.6779644280356483e-03  -3.4243316673682727e-03
     2400.900900900901  -1.9273797454590193e-03  -4.0920584995822271e-03  -2.0811852325503272e-03  -3.7022055359388641e-03  -2.3611369813433952e-03  -3.4416698307618678e-03  -2.6641187683266350e-03  -3.4485310708384938e-03
     2402.402402402402  -1.9003073302484414e-03  -4.1068601659883710e-03  -2.0628816271079683e-03  -3.7182552720093870e-03  -2.3465757748403191e-03  -3.4613303266517676e-03  -2.6497028787278677e-03  -3.4726551709041396e-03
     2403.903903903904  -1.8734502897088359e-03  -4.1211869909055761e-03  -2.0447713009902413e-03  -3.7341078508479806e-03  -2.3320502672091316e-03  -3.4808958976873892e-03  -2.6351892226724903e-03  -3.4966147512826675e-03
     2405.405405405405  -1.8462951737964167e-03  -4.1348989222896758e-03  -2.0264289775597331e-03  -3.7497687198025393e-03  -2.3172492361083052e-03  -3.5003396428771880e-03  -2.6203825877083547e-03  -3.5204484726872572e-03
     2406.906906906907  -1.8187781855047080e-03  -4.1479752642756152e-03  -2.0077227056521378e-03  -3.7652793756418231e-03  -2.3020338570494594e-03  -3.5196761103225963e-03  -2.6050479200158301e-03  -3.5441668917070442e-03
     2408.408408408408  -1.7915841705585863e-03  -4.1605472526441614e-03  -1.9892283342396737e-03  -3.7806269029844034e-03  -2.2869535518092797e-03  -3.5389174784126684e-03  -2.5897861315045418e-03  -3.5677469029377789e-03
     2409.909909909910  -1.7638553477004855e-03  -4.1725185849848367e-03  -1.9701953317123617e-03  -3.7957331058688856e-03  -2.2712908353009526e-03  -3.5580303971749438e-03  -2.5738682802285248e-03  -3.5911599747449675e-03
     2411.411411411411  -1.7361545155224192e-03  -4.1838609876241849e-03  -1.9511129430134205e-03  -3.8106414452611557e-03  -2.2555052802637932e-03  -3.5770148037653376e-03  -2.5577881565294431e-03  -3.6144402515370013e-03
     2412.912912912913  -1.7086845690209979e-03  -4.1946737375581303e-03  -1.9321043496192398e-03  -3.8254024355182190e-03  -2.2396503878274795e-03  -3.5959039927616070e-03  -2.5415070563078561e-03  -3.6375823306904185e-03
     2414.414414414414  -1.6809542473274319e-03  -4.2048794539765186e-03  -1.9127542194134995e-03  -3.8399729068485247e-03  -2.2234697611411554e-03  -3.6146581992192420e-03  -2.5249049317741384e-03  -3.6605460942800896e-03
     2415.915915915916  -1.6534194846535141e-03  -4.2145380474521831e-03  -1.8933588571682395e-03  -3.8543202038276037e-03  -2.2070975088302747e-03  -3.6332614291359712e-03  -2.5079913156176221e-03  -3.6833494126138960e-03
     2417.417417417417  -1.6258419647647555e-03  -4.2236301693504806e-03  -1.8738132933571342e-03  -3.8684660889616992e-03  -2.1905789359061021e-03  -3.6517508070598231e-03  -2.4909358125380626e-03  -3.7060069892195708e-03
     2418.918918918919  -1.5983769304983232e-03  -4.2321766468264889e-03  -1.8541362422231570e-03  -3.8824345121729518e-03  -2.1737315887238305e-03  -3.6701277049911050e-03  -2.4733917145942715e-03  -3.7285040372917410e-03
     2420.420420420421  -1.5709777173353284e-03  -4.2402222032092022e-03  -1.8343649581223174e-03  -3.8962197940299831e-03  -2.1568048942832304e-03  -3.6883439462212990e-03  -2.4558271507214278e-03  -3.7508041719451282e-03
     2421.921921921922  -1.5439321167189637e-03  -4.2477273112350887e-03  -1.8145734136838733e-03  -3.9098034801104097e-03  -2.1396938871389428e-03  -3.7064113690647039e-03  -2.4379413445591602e-03  -3.7729474504894518e-03
     2423.423423423424  -1.5166511223074714e-03  -4.2547585533299001e-03  -1.7943944191183626e-03  -3.9231823899790411e-03  -2.1222257401787917e-03  -3.7243540631550658e-03  -2.4196899006243004e-03  -3.7949248755658302e-03
     2424.924924924925  -1.4899624863902265e-03  -4.2612857851583889e-03  -1.7744758618972616e-03  -3.9363432791930976e-03  -2.1048232210292531e-03  -3.7421476141014441e-03  -2.4014079883450147e-03  -3.8167092417493221e-03
     2426.426426426427  -1.4630311083084955e-03  -4.2674081267766624e-03  -1.7540846938531869e-03  -3.9493431124360675e-03  -2.0869086238665749e-03  -3.7598031347437174e-03  -2.3825976794625680e-03  -3.8383331973847901e-03
     2427.927927927928  -1.4368077389356390e-03  -4.2731145316690930e-03  -1.7340068577795446e-03  -3.9621711712555232e-03  -2.0691758285777658e-03  -3.7773076227860759e-03  -2.3639050878298401e-03  -3.8597512703366860e-03
     2429.429429429430  -1.4103959400066240e-03  -4.2783062082420451e-03  -1.7134843439585126e-03  -3.9747435179864768e-03  -2.0509735242941135e-03  -3.7946464855939505e-03  -2.3446955291064782e-03  -3.8809999143094363e-03
     2430.930930930931  -1.3844507212012163e-03  -4.2832398332653451e-03  -1.6931056938987775e-03  -3.9871537006948799e-03  -2.0328110698458915e-03  -3.8118487291590644e-03  -2.3254885910541016e-03  -3.9020730823139684e-03
     2432.432432432433  -1.3584234328545962e-03  -4.2877916448700176e-03  -1.6723515769198323e-03  -3.9993854195906646e-03  -2.0141730924179502e-03  -3.8289109075105854e-03  -2.3057551089761263e-03  -3.9229468227487407e-03
     2433.933933933934  -1.3330519497310148e-03  -4.2919749099455716e-03  -1.6518430283149748e-03  -4.0114145212934689e-03  -1.9956337599187318e-03  -3.8458070467711149e-03  -2.2860541977103486e-03  -3.9436369308846050e-03
     2435.435435435435  -1.3080057175648445e-03  -4.2958441435739679e-03  -1.6313468489692444e-03  -4.0232410848131507e-03  -1.9770620140766634e-03  -3.8625328123904233e-03  -2.2663057950359231e-03  -3.9641348182620816e-03
     2436.936936936937  -1.2827079434921649e-03  -4.2994917674066295e-03  -1.6103218669570223e-03  -4.0349060426678705e-03  -1.9579138290541035e-03  -3.8791287408079492e-03  -2.2459376460706310e-03  -3.9844626023963683e-03
     2438.438438438438  -1.2582135444362047e-03  -4.3028361889112937e-03  -1.5896831655747875e-03  -4.0463753093536222e-03  -1.9389605705323000e-03  -3.8955601416915480e-03  -2.2256899085865926e-03  -4.0045911730635488e-03
     2439.939939939940  -1.2335051512230228e-03  -4.3058767668215222e-03  -1.5685795909305589e-03  -4.0576367047200183e-03  -1.9195440258221955e-03  -3.9118197573339304e-03  -2.2049961528626139e-03  -4.0244940263479759e-03
     2441.441441441441  -1.2094990552351324e-03  -4.3088144386518798e-03  -1.5477831419138412e-03  -4.0687473271854039e-03  -1.9002619110642057e-03  -3.9279416867058718e-03  -2.1843574801994380e-03  -4.0442609320211920e-03
     2442.942942942943  -1.1856245535442123e-03  -4.3115117613090623e-03  -1.5268017483891494e-03  -4.0796793329392128e-03  -1.8807120080961352e-03  -3.9439026023453325e-03  -2.1633912451619291e-03  -4.0638422884681025e-03
     2444.444444444444  -1.1618715913709803e-03  -4.3139908082025068e-03  -1.5056869206442640e-03  -4.0904101775079043e-03  -1.8610115584925698e-03  -3.9596874925917468e-03  -2.1423186585412639e-03  -4.0831754207853654e-03
     2445.945945945946  -1.1381967107027898e-03  -4.3163256281805815e-03  -1.4843266211492562e-03  -4.1009683684383805e-03  -1.8409162083506839e-03  -3.9753215560627657e-03  -2.1207321560121617e-03  -4.1023574963377071e-03
     2447.447447447447  -1.1152824040009644e-03  -4.3186315170048711e-03  -1.4634068571213108e-03  -4.1113864750918312e-03  -1.8211749462726148e-03  -3.9908157262628597e-03  -2.0995423386739624e-03  -4.1213527661803926e-03
     2448.948948948949  -1.0923789171472229e-03  -4.3206472677427832e-03  -1.4421560740814651e-03  -4.1215926348190397e-03  -1.8009317923019868e-03  -4.0061206899427038e-03  -2.0776897380724740e-03  -4.1401500214542711e-03
     2450.450450450450  -1.0696167500041142e-03  -4.3226309464571159e-03  -1.4208763198841250e-03  -4.1316429139252788e-03  -1.7807116114320386e-03  -4.0212790029194173e-03  -2.0559712834281123e-03  -4.1587503751836065e-03
     2451.951951951952  -1.0472334366136919e-03  -4.3245550431231725e-03  -1.3996244081251608e-03  -4.1415421966307323e-03  -1.7602999037503292e-03  -4.0362724340341268e-03  -2.0339093125497365e-03  -4.1771527196230208e-03
     2453.453453453453  -1.0247884907687462e-03  -4.3263507615535187e-03  -1.3781088989772679e-03  -4.1512724343287632e-03  -1.7396233790925040e-03  -4.0511204759475748e-03  -2.0116276511568392e-03  -4.1953728274105101e-03
     2454.954954954955  -1.0029336885981994e-03  -4.3280584591570449e-03  -1.3568606376483982e-03  -4.1608186230826369e-03  -1.7190376962824248e-03  -4.0657904464687818e-03  -1.9893457186550782e-03  -4.2134067899779973e-03
     2456.456456456456  -9.8119770206182779e-04  -4.3297094412905338e-03  -1.3354695039424695e-03  -4.1702054071130618e-03  -1.6982053189668793e-03  -4.0802987319960805e-03  -1.9667690701067890e-03  -4.2312253679164602e-03
     2457.957957957958  -9.5946251998464693e-04  -4.3314247938782526e-03  -1.3140015468010816e-03  -4.1794871607807507e-03  -1.6773416889520212e-03  -4.0946703051577575e-03  -1.9442436982035629e-03  -4.2488966238858851e-03
     2459.459459459460  -9.3801472358081271e-04  -4.3329009072497196e-03  -1.2924765574520299e-03  -4.1885369349456960e-03  -1.6562198794075366e-03  -4.1088524065694514e-03  -1.9213357614537140e-03  -4.2663164354769072e-03
     2460.960960960961  -9.1663332488036299e-04  -4.3345446636411942e-03  -1.2708264638960187e-03  -4.1975051589520336e-03  -1.6348896099920133e-03  -4.1229131592029223e-03  -1.8981929459489159e-03  -4.2836074306740503e-03
     2462.462462462463  -8.9586168841390896e-04  -4.3360754634801310e-03  -1.2496026519869430e-03  -4.2062783255989037e-03  -1.6139118923987172e-03  -4.1367824986750425e-03  -1.8754243050293151e-03  -4.3006979055139564e-03
     2463.963963963964  -8.7460722047477397e-04  -4.3375884315681309e-03  -1.2277470007502069e-03  -4.2149348053943025e-03  -1.5922431373141389e-03  -4.1505048202538468e-03  -1.8519014306855527e-03  -4.3175646520740617e-03
     2465.465465465466  -8.5411796149558589e-04  -4.3390995312429532e-03  -1.2063952716197186e-03  -4.2234351804638411e-03  -1.5709253134095101e-03  -4.1640763488321689e-03  -1.8286939966010714e-03  -4.3342778434318904e-03
     2466.966966966967  -8.3325320078798590e-04  -4.3406376591962710e-03  -1.1845853137674258e-03  -4.2317925374965063e-03  -1.5491317041326376e-03  -4.1774836771750843e-03  -1.8050173340477629e-03  -4.3507923758794934e-03
     2468.468468468468  -8.1280532447908650e-04  -4.3421813243349769e-03  -1.1629791868568240e-03  -4.2400272271442500e-03  -1.5273876388197639e-03  -4.1907441893260667e-03  -1.7813096991947022e-03  -4.3671395779575281e-03
     2469.969969969970  -7.9234793677996653e-04  -4.3436015246449437e-03  -1.1412735953917094e-03  -4.2480817674035755e-03  -1.5055428548319000e-03  -4.2038257687312596e-03  -1.7575399297996949e-03  -4.3832679617997116e-03
     2471.471471471471  -7.7218751529113542e-04  -4.3452342771616824e-03  -1.1196389460244121e-03  -4.2560691132279560e-03  -1.4835774451393182e-03  -4.2167878211782682e-03  -1.7335425433100432e-03  -4.3992439410967870e-03
     2472.972972972973  -7.5184366100774136e-04  -4.3467474221666321e-03  -1.0978005473845582e-03  -4.2638744201790113e-03  -1.4614383740480577e-03  -4.2295742543243496e-03  -1.7094311893255838e-03  -4.4150118196794267e-03
     2474.474474474474  -7.3182499557215602e-04  -4.3483130321546005e-03  -1.0760893149716925e-03  -4.2715752115261565e-03  -1.4392771699624082e-03  -4.2422212166917115e-03  -1.6852340971583145e-03  -4.4306222512106837e-03
     2475.975975975976  -7.1165523163795475e-04  -4.3498454774523630e-03  -1.0541366143517275e-03  -4.2791205307475830e-03  -1.4167837291564830e-03  -4.2546983508686687e-03  -1.6606323744358113e-03  -4.4460474081639964e-03
     2477.477477477477  -6.9186082753717407e-04  -4.3515234307010854e-03  -1.0324971482676458e-03  -4.2865930631784304e-03  -1.3946041520448737e-03  -4.2670380683452209e-03  -1.6364494931746321e-03  -4.4612695433047965e-03
     2478.978978978979  -6.7179490336801231e-04  -4.3530963968255879e-03  -1.0104715530789654e-03  -4.2939041300215919e-03  -1.3718996992276666e-03  -4.2792219607572851e-03  -1.6116058433635865e-03  -4.4763324948154737e-03
     2480.480480480481  -6.5216950399132705e-04  -4.3547121327055099e-03  -9.8871973326973344e-04  -4.3011083278337650e-03  -1.3493674529363622e-03  -4.2912590376446872e-03  -1.5869403828465765e-03  -4.4912272403509462e-03
     2481.981981981982  -6.3233268105070150e-04  -4.3564028028974288e-03  -9.6677852218341365e-04  -4.3081965907211233e-03  -1.3266402613206385e-03  -4.3031320050473543e-03  -1.5620843270298158e-03  -4.5059180777708742e-03
     2483.483483483484  -6.1249644952056012e-04  -4.3580434785184018e-03  -9.4471915193585507e-04  -4.3151462650873060e-03  -1.3036783653734311e-03  -4.3148597429051036e-03  -1.5369240458096942e-03  -4.5204518648712970e-03
     2484.984984984985  -5.9288699146558914e-04  -4.3597780152253938e-03  -9.2282605253335805e-04  -4.3220286130927401e-03  -1.2808363582007562e-03  -4.3264709230375585e-03  -1.5119150379010926e-03  -4.5348208078737559e-03
     2486.486486486487  -5.7325472141332950e-04  -4.3614082234813842e-03  -9.0082584212259470e-04  -4.3287335153738031e-03  -1.2577852273607543e-03  -4.3378832975030941e-03  -1.4866410741693919e-03  -4.5489755031103358e-03
     2487.987987987988  -5.5368231640078730e-04  -4.3632393740089398e-03  -8.7880374884071952e-04  -4.3354072703285220e-03  -1.2346342109717078e-03  -4.3491921497824096e-03  -1.4612293364195574e-03  -4.5629938362137159e-03
     2489.489489489490  -5.3423301657210313e-04  -4.3649192743158679e-03  -8.5686284674869417e-04  -4.3418904572743566e-03  -1.2115043878638543e-03  -4.3603282836262242e-03  -1.4358489632588509e-03  -4.5768341526246023e-03
     2490.990990990991  -5.1493054381433138e-04  -4.3667465451017878e-03  -8.3499012748759511e-04  -4.3483472741024341e-03  -1.1883484744203818e-03  -4.3713461787779290e-03  -1.4104024580518127e-03  -4.5905172695911043e-03
     2492.492492492493  -4.9551956104838281e-04  -4.3684704846942268e-03  -8.1296396319025508e-04  -4.3546281314858883e-03  -1.1649698308790867e-03  -4.3821721066236536e-03  -1.3846908380524246e-03  -4.6039734223074337e-03
     2493.993993993994  -4.7610814801639909e-04  -4.3703128627623627e-03  -7.9086591526298235e-04  -4.3608569755295848e-03  -1.1414368066511005e-03  -4.3928969743289633e-03  -1.3587948188600199e-03  -4.6173153487383102e-03
     2495.495495495496  -4.5700029775555881e-04  -4.3721137936207103e-03  -7.6908770661494538e-04  -4.3669623276749898e-03  -1.1182343254054958e-03  -4.4034626804773016e-03  -1.3333111392587155e-03  -4.6304925769484933e-03
     2496.996996996997  -4.3738079992548730e-04  -4.3738860106617749e-03  -7.4672418527486743e-04  -4.3729306576940595e-03  -1.0942999004567887e-03  -4.4138550560938357e-03  -1.3069252408450696e-03  -4.6434395197686822e-03
     2498.498498498499  -4.1818995199713733e-04  -4.3757691829152488e-03  -7.2479800465935734e-04  -4.3788611391785259e-03  -1.0708217280672456e-03  -4.4241462538965005e-03  -1.2811098581790182e-03  -4.6562897337338732e-03
     2500.000000000000  -3.9864105097139256e-04  -4.3775580292865577e-03  -7.0243997940905366e-04  -4.3846350031105591e-03  -1.0467853386611828e-03  -4.4342680077362698e-03  -1.2546079822416956e-03  -4.6689349754247250e-03
     2501.501501501501  -3.7936632224320419e-04  -4.3794319789424224e-03  -6.8037053648939178e-04  -4.3903427868706331e-03  -1.0230354456612005e-03  -4.4442501018232662e-03  -1.2284622304013862e-03  -4.6814271166660554e-03
     2503.003003003003  -3.5980122375688079e-04  -4.3812164747865038e-03  -6.5800644384554424e-04  -4.3959031611964993e-03  -9.9892471874392635e-04  -4.4540699679611771e-03  -1.2018841470559421e-03  -4.6937324027737639e-03
     2504.504504504504  -3.4031476130048970e-04  -4.3831251579780897e-03  -6.3567081277138553e-04  -4.4014384943050142e-03  -9.7477163214915988e-04  -4.4637867224444697e-03  -1.1752509934842678e-03  -4.7059098807681332e-03
     2506.006006006006  -3.2082321226261355e-04  -4.3848909701681166e-03  -6.1330964204865689e-04  -4.4067983656832146e-03  -9.5055022931686886e-04  -4.4733128378655132e-03  -1.1485280186120104e-03  -4.7178732003731547e-03
     2507.507507507507  -3.0133984633152886e-04  -4.3867286109249854e-03  -5.9094455752965822e-04  -4.4120850416510832e-03  -9.2627877564993317e-04  -4.4826982051974348e-03  -1.1217642723125613e-03  -4.7296870801219384e-03
     2509.009009009009  -2.8149952213076451e-04  -4.3885863245580799e-03  -5.6822108764525232e-04  -4.4172977189801503e-03  -9.0157570662525131e-04  -4.4919678931580618e-03  -1.0944718260172484e-03  -4.7413355151817629e-03
     2510.510510510511  -2.6207901040352117e-04  -4.3904084489716343e-03  -5.4592802728339364e-04  -4.4223964044378854e-03  -8.7732227005817010e-04  -4.5010812543731212e-03  -1.0677279773003835e-03  -4.7528580349957047e-03
     2512.012012012012  -2.4224119835292580e-04  -4.3921765114130268e-03  -5.2317242139966248e-04  -4.4273614301434039e-03  -8.5249248783875458e-04  -4.5100144821662190e-03  -1.0402856207899259e-03  -4.7641228396083394e-03
     2513.513513513513  -2.2250135130994940e-04  -4.3939690961288481e-03  -5.0054066167486188e-04  -4.4322554167977157e-03  -8.2778130870242341e-04  -4.5188268610596950e-03  -1.0129881180783347e-03  -4.7752930804747032e-03
     2515.015015015015  -2.0261361558161745e-04  -4.3958023154263464e-03  -4.7775173457018918e-04  -4.4370792140197768e-03  -8.0285996322247786e-04  -4.5275069331542775e-03  -9.8544640771900988e-04  -4.7862633898278278e-03
     2516.516516516517  -1.8254893767232687e-04  -4.3974417745841514e-03  -4.5474452956922119e-04  -4.4417080217484762e-03  -7.7764708560919727e-04  -4.5359882048998188e-03  -9.5754167148381366e-04  -4.7970702587917854e-03
     2518.018018018018  -1.6284528201885486e-04  -4.3992194696375244e-03  -4.3214427744843421e-04  -4.4463140238212694e-03  -7.5287616532066859e-04  -4.5443522768594969e-03  -9.3018378686071277e-04  -4.8077025316864671e-03
     2519.519519519520  -1.4268489720937084e-04  -4.4009641840411966e-03  -4.0906116540278349e-04  -4.4508115437110448e-03  -7.2752582860822774e-04  -4.5525723570491007e-03  -9.0211185503936075e-04  -4.8181736646867590e-03
     2521.021021021021  -1.2262498787791971e-04  -4.4026703569268310e-03  -3.8608327455757493e-04  -4.4552049841117408e-03  -7.0226724822460712e-04  -4.5606379800408100e-03  -8.7416460500047526e-04  -4.8284303169754536e-03
     2522.522522522522  -1.0245088270605216e-04  -4.4042256810997039e-03  -3.6297931369843461e-04  -4.4594208431540869e-03  -6.7684071133554370e-04  -4.5685127005530039e-03  -8.4603939522164885e-04  -4.8385964463531295e-03
     2524.024024024024  -8.2028812240985674e-05  -4.4059223395894482e-03  -3.3964342079274937e-04  -4.4636232888265416e-03  -6.5113653710731551e-04  -4.5762825435987269e-03  -8.1752672730063015e-04  -4.8485372032754173e-03
     2525.525525525526  -6.1793624508488254e-05  -4.4075041234736632e-03  -3.1654345461914471e-04  -4.4676727663514838e-03  -6.2569144777880443e-04  -4.5838741356144363e-03  -7.8936587957430400e-04  -4.8582733017600663e-03
     2527.027027027027  -4.1170385084513417e-05  -4.4089499974585451e-03  -2.9296503527429478e-04  -4.4715595779199653e-03  -5.9964532034763015e-04  -4.5912834962791001e-03  -7.6048685904766948e-04  -4.8678355070402779e-03
     2528.528528528529  -2.0965663466175079e-05  -4.4104919579758470e-03  -2.6987103485272106e-04  -4.4754065898147738e-03  -5.7414259003231416e-04  -4.5985664262971184e-03  -7.3226356404465346e-04  -4.8772971017342947e-03
     2530.030030030030  -4.1536829393650117e-08  -4.4119794008823064e-03  -2.4606164850373471e-04  -4.4791265190832989e-03  -5.4783053808486997e-04  -4.6056881845059662e-03  -7.0302194587197457e-04  -4.8865358945894780e-03
     2531.531531531532   2.0485030316184152e-05  -4.4133504430280725e-03  -2.2267693205775486e-04  -4.4827042652273276e-03  -5.2197203908039397e-04  -4.6126345122305713e-03  -6.7436998659962802e-04  -4.8955380251123164e-03
     2533.033033033033   4.1504119010865549e-05  -4.4146491899906696e-03  -1.9874770061979865e-04  -4.4861442819744213e-03  -4.9546140551573492e-04  -4.6194045163661960e-03  -6.4491315860200522e-04  -4.9043669169195865e-03
     2534.534534534534   6.2313985215965679e-05  -4.4160057375539812e-03  -1.7508458853734171e-04  -4.4895243303357786e-03  -4.6925459096227548e-04  -4.6260370556283400e-03  -6.1586372420052119e-04  -4.9130916183978924e-03
     2536.036036036036   8.3474899473425613e-05  -4.4171740816527543e-03  -1.5108653054577513e-04  -4.4927173595799737e-03  -4.4266083844812212e-04  -4.6324792219450709e-03  -5.8629523395744470e-04  -4.9215869494681624e-03
     2537.537537537537   1.0435927451467834e-04  -4.4182539073593981e-03  -1.2736744775608097e-04  -4.4957748807010738e-03  -4.1635538176874225e-04  -4.6387407770761791e-03  -5.5707830161288844e-04  -4.9297985103233999e-03
     2539.039039039039   1.2582932696475019e-04  -4.4194103682413943e-03  -1.0303647870427150e-04  -4.4987692005237848e-03  -3.8934082702059394e-04  -4.6448617497035962e-03  -5.2704325883816644e-04  -4.9378869699833678e-03
     2540.540540540541   1.4707245378411775e-04  -4.4204364995131477e-03  -7.9006364840267557e-05  -4.5016041187943947e-03  -3.6267997103338779e-04  -4.6507972393634040e-03  -4.9745710744057757e-04  -4.9458301172260639e-03
     2542.042042042042   1.6866972116431125e-04  -4.4212863648067013e-03  -5.4604037468004076e-05  -4.5042612243284359e-03  -3.3557107918356818e-04  -4.6565377505760515e-03  -4.6725851495830025e-04  -4.9535336170875403e-03
     2543.543543543544   1.8998078686026295e-04  -4.4221492543685334e-03  -3.0521885691113605e-05  -4.5068210851328385e-03  -3.0881721965757871e-04  -4.6621152937961546e-03  -4.3752071299576757e-04  -4.9609798079859619e-03
     2545.045045045045   2.1198399486646249e-04  -4.4229324666719650e-03  -5.7406350350286889e-06  -4.5092434513098571e-03  -2.8127391408985623e-04  -4.6675095711190820e-03  -4.0687111059922986e-04  -4.9682411952501468e-03
     2546.546546546546   2.3346581696846310e-04  -4.4235074065112267e-03   1.8457605767721395e-05  -4.5114648891923141e-03  -2.5438135506496807e-04  -4.6727035622638339e-03  -3.7699101204496422e-04  -4.9753699574811060e-03
     2548.048048048048   2.5565896144216180e-04  -4.4240378777470569e-03   4.3435468032401917e-05  -4.5135677102743467e-03  -2.2656829237814081e-04  -4.6777157307021609e-03  -3.4596683477297949e-04  -4.9822484898435215e-03
     2549.549549549549   2.7743427205478860e-04  -4.4245689648107402e-03   6.7902794752548536e-05  -4.5155556892396915e-03  -1.9935361628701850e-04  -4.6825505448987101e-03  -3.1569164930939905e-04  -4.9888569507220678e-03
     2551.051051051051   2.9991866568024209e-04  -4.4248977054860590e-03   9.3096730681713435e-05  -4.5173631946759316e-03  -1.7131413842073879e-04  -4.6871962118260274e-03  -2.8444340683107637e-04  -4.9953252616370064e-03
     2552.552552552553   3.2184358291628039e-04  -4.4250658951574531e-03   1.1767337787780435e-04  -4.5189730034248081e-03  -1.4395712572365829e-04  -4.6916149141237214e-03  -2.5400163386533219e-04  -5.0015642672631023e-03
     2554.054054054054   3.4452914884172290e-04  -4.4252403149551362e-03   1.4305433722109457e-04  -4.5204871772424830e-03  -1.1567822245493352e-04  -4.6958697378574020e-03  -2.2245242452126018e-04  -5.0075810254072506e-03
     2555.555555555556   3.6679017318280347e-04  -4.4251980954592421e-03   1.6792245130101051e-04  -4.5217902660394712e-03  -8.7990543908600087e-05  -4.6999042462230901e-03  -1.9161229397153052e-04  -5.0133741774663707e-03
     2557.057057057057   3.8970712815654434e-04  -4.4250109657406307e-03   1.9348389457129867e-04  -4.5229206876745646e-03  -5.9503281233844036e-05  -4.7037370620999271e-03  -1.5980669449674526e-04  -5.0189153174566683e-03
     2558.558558558559   4.1208550501715301e-04  -4.4247640201094439e-03   2.1844882827614843e-04  -4.5239109743348827e-03  -3.1681335023425184e-05  -4.7073710033932268e-03  -1.2882708744884608e-04  -5.0243045897957845e-03
     2560.060060060060   4.3523717169789391e-04  -4.4243740500906660e-03   2.4420691232223670e-04  -4.5247155350338622e-03  -2.9599472812578738e-06  -4.7107822592048912e-03  -9.6727812903949948e-05  -5.0293843137230983e-03
     2561.561561561562   4.5798971469761794e-04  -4.4238012441665522e-03   2.6948970438841970e-04  -4.5253409130201240e-03   2.5213895025620899e-05  -4.7140023019567479e-03  -6.5289730180138824e-05  -5.0342824539638302e-03
     2563.063063063063   4.8130847012737513e-04  -4.4230876696953270e-03   2.9537319291239784e-04  -4.5257690707011531e-03   5.4082721716985845e-05  -4.7169892108123246e-03  -3.3042724231711196e-05  -5.0389353828596004e-03
     2564.564564564565   5.0426110736352106e-04  -4.4222458777385043e-03   3.2082810071175903e-04  -4.5260300584739517e-03   8.2470062615813726e-05  -4.7197633150065808e-03  -1.3515272787726488e-06  -5.0433435142956465e-03
     2566.066066066066   5.2779587147453897e-04  -4.4212088425236024e-03   3.4687654795368826e-04  -4.5260837366624994e-03   1.1153188638070374e-04  -4.7223088272444688e-03   3.1177482093230160e-05  -5.0475126170628900e-03
     2567.567567567567   5.5120901745643797e-04  -4.4199885120361172e-03   3.7277428596937511e-04  -4.5259393147019699e-03   1.4042465197814947e-04  -4.7246377178828325e-03   6.3466954367082709e-05  -5.0514151148776413e-03
     2569.069069069069   5.7467956200944205e-04  -4.4186703448966472e-03   3.9870614821228508e-04  -4.5256208210113433e-03   1.6936315540478270e-04  -4.7267397411043573e-03   9.5844678602659118e-05  -5.0551209365160589e-03
     2570.570570570571   5.9849349397010513e-04  -4.4171539247976899e-03   4.2498805950926503e-04  -4.5250983327081665e-03   1.9870968064407947e-04  -4.7286197030368335e-03   1.2872294723602552e-04  -5.0585625910221244e-03
     2572.072072072072   6.2218487195858294e-04  -4.4154260638270904e-03   4.5109473986455501e-04  -4.5243563629733981e-03   2.2785096736737244e-04  -4.7302532347181471e-03   1.6136417225356742e-04  -5.0617063972912000e-03
     2573.573573573573   6.4607475253045327e-04  -4.4135588325330787e-03   4.7738449560020077e-04  -4.5234212479970618e-03   2.5719753298281291e-04  -4.7316492993977688e-03   1.9420647288996058e-04  -5.0645876663239211e-03
     2575.075075075075   6.7013555981053959e-04  -4.4114640344902608e-03   5.0384965618159203e-04  -4.5222534765224556e-03   2.8675609669251922e-04  -4.7328094624102786e-03   2.2736745585355905e-04  -5.0672935993845009e-03
     2576.576576576576   6.9440640809796173e-04  -4.4092019455314237e-03   5.3050569891550014e-04  -4.5208876475541521e-03   3.1653592160332925e-04  -4.7337441713327022e-03   2.6080202228028040e-04  -5.0696717585969444e-03
     2578.078078078078   7.1826180989484367e-04  -4.4066983170880725e-03   5.5669957886174035e-04  -4.5192843220841538e-03   3.4581024010055635e-04  -4.7344100558512799e-03   2.9363481895327247e-04  -5.0717870519452184e-03
     2579.579579579579   7.4290926327311895e-04  -4.4040440959733822e-03   5.8372482552578129e-04  -4.5174683716089903e-03   3.7602033678690074e-04  -4.7348149377198657e-03   3.2756241559359420e-04  -5.0735321892052022e-03
     2581.081081081081   7.6702594615137454e-04  -4.4011874145962826e-03   6.1014012053237348e-04  -4.5154460254993858e-03   4.0554785227214053e-04  -4.7350111037675821e-03   3.6070609001783750e-04  -5.0752095020495710e-03
     2582.582582582583   7.9169138773829012e-04  -4.3980723666512036e-03   6.3712437340197154e-04  -4.5131642003522869e-03   4.3572516649579136e-04  -4.7349351493880150e-03   3.9465468991637027e-04  -5.0765278938341039e-03
     2584.084084084084   8.1622403510445379e-04  -4.3947562522692564e-03   6.6395957761736007e-04  -4.5106538816968890e-03   4.6575352711569800e-04  -4.7345851029928204e-03   4.2847384445417034e-04  -5.0775049098367988e-03
     2585.585585585586   8.4089177855390621e-04  -4.3912404607377772e-03   6.9092077737662838e-04  -4.5079173338054340e-03   4.9593285848273600e-04  -4.7339849166790886e-03   4.6240512019393379e-04  -5.0781575615773651e-03
     2587.087087087087   8.6574429616997884e-04  -4.3874855249662259e-03   7.1803836734651394e-04  -4.5049401944101779e-03   5.2628917979455445e-04  -4.7331309481880406e-03   4.9658731717663830e-04  -5.0786886568504538e-03
     2588.588588588588   8.9044969792963571e-04  -4.3834744625300247e-03   7.4500149446593133e-04  -4.5017007571514188e-03   5.5649488148892844e-04  -4.7319980959833439e-03   5.3066759800730065e-04  -5.0788434996591365e-03
     2590.090090090090   9.1549826838445512e-04  -4.3792726361856823e-03   7.7231746613434099e-04  -4.4982306418848697e-03   5.8711117468135236e-04  -4.7305954973405227e-03   5.6521944201440603e-04  -5.0786764418670307e-03
     2591.591591591592   9.4040668827514865e-04  -4.3748475505528562e-03   7.9946147267862065e-04  -4.4945356392227598e-03   6.1754710416312883e-04  -4.7289444247799479e-03   5.9956473738218962e-04  -5.0782020263653565e-03
     2593.093093093093   9.6551701139975629e-04  -4.3701290484367038e-03   8.2679947799361270e-04  -4.4905456413317658e-03   6.4821291924697000e-04  -4.7269899474018020e-03   6.3421054973704881e-04  -5.0774805292765381e-03
     2594.594594594595   9.9089069091426321e-04  -4.3651644461472714e-03   8.5441924259918481e-04  -4.4862968358860842e-03   6.7921010820359699e-04  -4.7247516333282684e-03   6.6928284808159030e-04  -5.0764395962958273e-03
     2596.096096096096   1.0157040728183755e-03  -4.3599956251350490e-03   8.8142403195448486e-04  -4.4818173278588164e-03   7.0955048670504528e-04  -4.7222603970133691e-03   7.0360351478388318e-04  -5.0750763077402929e-03
     2597.597597597598   1.0411428356042085e-03  -4.3545730473778495e-03   9.0908665887380136e-04  -4.4770854436105819e-03   7.4063780793517931e-04  -4.7194846212326620e-03   7.3884271380215733e-04  -5.0733681193635624e-03
     2599.099099099099   1.0664449935047073e-03  -4.3488354265802691e-03   9.3659645385786637e-04  -4.4720398357492542e-03   7.7157914863474459e-04  -4.7163938578849134e-03   7.7391854302028787e-04  -5.0713650639718682e-03


==> anc/Fig4_bottom_left_DR.txt <==
# Fig. 4, left panel (bottom row): |T_DK|, DR, constant f_pi = 92.4 MeV
# Density: rho_0; columns correspond to plotted curves T=0, 50, 100, 150 MeV
#       sqrt(s) [MeV]             |T_DK| (T=0)            |T_DK| (T=50)           |T_DK| (T=100)           |T_DK| (T=150)
    2000.000000000000   9.3064045421967307e+01   9.3281001648765695e+01   9.3080469252364196e+01   9.2972176211236970e+01
    2001.501501501501   9.3583452921439005e+01   9.3809597312834228e+01   9.3607857266211312e+01   9.3497310103627996e+01
    2003.003003003003   9.4106213931720035e+01   9.4342239679073089e+01   9.4139595685962121e+01   9.4026707755431445e+01
    2004.504504504505   9.4632411530140047e+01   9.4879192755030886e+01   9.4676105126234020e+01   9.4560781143398984e+01
    2006.006006006006   9.5162148045445093e+01   9.5420760314797747e+01   9.5217876090086321e+01   9.5100010134131821e+01
    2007.507507507507   9.5695555306083349e+01   9.5966815565648361e+01   9.5764517828465188e+01   9.5643998951137689e+01
    2009.009009009009   9.6232726295565016e+01   9.6517152072897730e+01   9.6315486896228094e+01   9.6192202755012048e+01
    2010.510510510510   9.6773769441913274e+01   9.7071477661604632e+01   9.6870066630103409e+01   9.6743902446525823e+01
    2012.012012012012   9.7318760576234283e+01   9.7630062806545823e+01   9.7428699877359463e+01   9.7299536742820152e+01
    2013.513513513514   9.7867770638549459e+01   9.8192934815970986e+01   9.7991323525914140e+01   9.7859040590130718e+01
    2015.015015015015   9.8420872656389349e+01   9.8760138796936332e+01   9.8557907373521232e+01   9.8422381610801551e+01
    2016.516516516517   9.8978143358665292e+01   9.9331761583862061e+01   9.9128505315998183e+01   9.8989611873100714e+01
    2018.018018018018   9.9539645980773258e+01   9.9907987128846145e+01   9.9703375875306747e+01   9.9560989429972679e+01
    2019.519519519520   1.0010543383648432e+02   1.0048884881061886e+02   1.0028245889766887e+02   1.0013645228644225e+02
    2021.021021021021   1.0067559174070888e+02   1.0107451994019382e+02   1.0086600139823538e+02   1.0071624834064166e+02
    2022.522522522523   1.0125021335356982e+02   1.0166482906244913e+02   1.0145350455689785e+02   1.0129987326075846e+02
    2024.024024024024   1.0182938000865742e+02   1.0226043927784886e+02   1.0204624295414774e+02   1.0188861326644228e+02
    2025.525525525526   1.0241317070847315e+02   1.0286146178406995e+02   1.0264432122183517e+02   1.0248257929469760e+02
    2027.027027027027   1.0300175963346057e+02   1.0346616816482594e+02   1.0324392226078712e+02   1.0307791599577686e+02
    2028.528528528529   1.0359521590176952e+02   1.0407680516213743e+02   1.0384968297611314e+02   1.0367930378887138e+02
    2030.030030030030   1.0419367301876419e+02   1.0469384995157596e+02   1.0446250096329213e+02   1.0428767501641931e+02
    2031.531531531532   1.0479733465943680e+02   1.0531467142535810e+02   1.0507657056229858e+02   1.0489711937202046e+02
    2033.033033033033   1.0540623461860561e+02   1.0594284004378213e+02   1.0569946673766597e+02   1.0551533721293642e+02
    2034.534534534535   1.0602069110113077e+02   1.0657508567734709e+02   1.0632388849677703e+02   1.0613487713979501e+02
    2036.036036036036   1.0664068558158245e+02   1.0721435197970608e+02   1.0695612682476813e+02   1.0676217099519441e+02
    2037.537537537537   1.0726661833600090e+02   1.0785869279838481e+02   1.0759170940314952e+02   1.0739261996610196e+02
    2039.039039039039   1.0789841022040972e+02   1.0850932625671359e+02   1.0823322857702161e+02   1.0802889579077674e+02
    2040.540540540540   1.0853641636312689e+02   1.0916653119393884e+02   1.0888101366887697e+02   1.0867132071763075e+02
    2042.042042042042   1.0918068308983325e+02   1.0982945595789191e+02   1.0953316612310822e+02   1.0931793426410093e+02
    2043.543543543543   1.0983126143509126e+02   1.1049982711570794e+02   1.1019327604609786e+02   1.0997245180820556e+02
    2045.045045045045   1.1048845893362069e+02   1.1117645104003324e+02   1.1085842160964795e+02   1.1063183503219608e+02
    2046.546546546547   1.1115211532458218e+02   1.1185956915570254e+02   1.1152918150426731e+02   1.1129670561893306e+02
    2048.048048048048   1.1182267644888003e+02   1.1254934700886969e+02   1.1220546199155449e+02   1.1196691995077610e+02
    2049.549549549550   1.1249990495384850e+02   1.1324615622449507e+02   1.1288823418249537e+02   1.1264351448273182e+02
    2051.051051051051   1.1318434038393791e+02   1.1394941394077665e+02   1.1357564736699534e+02   1.1332452529291083e+02
    2052.552552552553   1.1387581653384933e+02   1.1466062457712894e+02   1.1427130280898334e+02   1.1401371523255398e+02
    2054.054054054054   1.1457478808629376e+02   1.1537856156700155e+02   1.1497184875211308e+02   1.1470758765867038e+02
    2055.555555555556   1.1528130368834148e+02   1.1610549359448062e+02   1.1568264411849410e+02   1.1541172650709166e+02
    2057.057057057057   1.1599570325860374e+02   1.1683801507669985e+02   1.1639543460657967e+02   1.1611749953881011e+02
    2058.558558558559   1.1671822091280329e+02   1.1757901831903905e+02   1.1711682293525377e+02   1.1683178078211824e+02
    2060.060060060060   1.1744909100868122e+02   1.1832985353480871e+02   1.1784960358976947e+02   1.1755758931215307e+02
    2061.561561561562   1.1818865332347521e+02   1.1908584298367488e+02   1.1858287806664561e+02   1.1828336759112248e+02
    2063.063063063063   1.1893685278396157e+02   1.1985103224997273e+02   1.1932587926630777e+02   1.1901885666635185e+02
    2064.564564564565   1.1969433371724351e+02   1.2062494022299596e+02   1.2007702122393786e+02   1.1976240599917119e+02
    2066.066066066066   1.2046068602729582e+02   1.2140614892563791e+02   1.2083316455896221e+02   1.2051064501538700e+02
    2067.567567567567   1.2123675643930032e+02   1.2219677121198546e+02   1.2159882763860470e+02   1.2126834619189157e+02
    2069.069069069069   1.2202227205170112e+02   1.2299731342755395e+02   1.2237506675962840e+02   1.2203672132893730e+02
    2070.570570570570   1.2281782676927408e+02   1.2380424665606148e+02   1.2315321861253950e+02   1.2280645577180522e+02
    2072.072072072072   1.2362355768361545e+02   1.2462179329679844e+02   1.2394346048450066e+02   1.2358837741750072e+02
    2073.573573573573   1.2443998368527092e+02   1.2544886739008082e+02   1.2474264158982146e+02   1.2437911898080087e+02
    2075.075075075075   1.2526726398966117e+02   1.2628348210176976e+02   1.2554575404896659e+02   1.2517341322509245e+02
    2076.576576576576   1.2610621343642271e+02   1.2713164998399633e+02   1.2636736226672072e+02   1.2598676607434723e+02
    2078.078078078078   1.2695670102904073e+02   1.2798611371978281e+02   1.2718927188670185e+02   1.2679968725912394e+02
    2079.579579579579   1.2781941774057431e+02   1.2884707083296425e+02   1.2801288810650394e+02   1.2761356769135465e+02
    2081.081081081081   1.2869477025270319e+02   1.2972645676389769e+02   1.2886518349829859e+02   1.2845753178464173e+02
    2082.582582582583   1.2958278874547796e+02   1.3061090981418175e+02   1.2971457851744498e+02   1.2929756481063097e+02
    2084.084084084084   1.3048390704299712e+02   1.3150121809676440e+02   1.3056313243059526e+02   1.3013574301518520e+02
    2085.585585585586   1.3139885163824991e+02   1.3241300081756526e+02   1.3144744426992355e+02   1.3101169668138795e+02
    2087.087087087087   1.3232805159241641e+02   1.3332886154145353e+02   1.3232534453658988e+02   1.3187982722022500e+02
    2088.588588588588   1.3327143965897253e+02   1.3424886773982718e+02   1.3319787439551695e+02   1.3274104808482474e+02
    2090.090090090090   1.3423110808886017e+02   1.3519545338313321e+02   1.3411783054067732e+02   1.3365288433347311e+02
    2091.591591591592   1.3520648041803670e+02   1.3614422907537397e+02   1.3502589567629244e+02   1.3455080130113109e+02
    2093.093093093093   1.3619815223772554e+02   1.3709590201152406e+02   1.3592474542039977e+02   1.3543737795408734e+02
    2094.594594594595   1.3720776254751257e+02   1.3807566105800109e+02   1.3687409783866988e+02   1.3637816372318008e+02
    2096.096096096096   1.3823512215201950e+02   1.3906035365208797e+02   1.3781741143409781e+02   1.3731130303153810e+02
    2097.597597597598   1.3928118020699739e+02   1.4004906182471663e+02   1.3875303606202687e+02   1.3823459098278218e+02
    2099.099099099099   1.4034727421626167e+02   1.4105804750906825e+02   1.3972025325872602e+02   1.3919148870739440e+02
    2100.600600600601   1.4143449391120603e+02   1.4208567866734907e+02   1.4071361093179570e+02   1.4017570262993578e+02
    2102.102102102102   1.4254340791041571e+02   1.4311445689194929e+02   1.4169120177286476e+02   1.4114171569238471e+02
    2103.603603603603   1.4367532908691169e+02   1.4415469243313217e+02   1.4267801299864445e+02   1.4211635893481389e+02
    2105.105105105105   1.4483224721352349e+02   1.4522314232288900e+02   1.4371386480672118e+02   1.4314363718639137e+02
    2106.606606606607   1.4601533488699812e+02   1.4629506900870405e+02   1.4473837641695127e+02   1.4415743570395037e+02
    2108.108108108108   1.4722538074482833e+02   1.4737107960418996e+02   1.4575300394286131e+02   1.4515861835517578e+02
    2109.609609609610   1.4846627454771428e+02   1.4847992415046065e+02   1.4682744386842452e+02   1.4622447669376916e+02
    2111.111111111111   1.4973838434980564e+02   1.4959237149327947e+02   1.4788927000350725e+02   1.4727532179289486e+02
    2112.612612612613   1.5104499895271510e+02   1.5071264686423257e+02   1.4894968243383633e+02   1.4832272745122245e+02
    2114.114114114114   1.5238738759584191e+02   1.5186254104024371e+02   1.5006051671932519e+02   1.4942444697017064e+02
    2115.615615615616   1.5376976925463256e+02   1.5301949646352816e+02   1.5116661387952900e+02   1.5051987728537881e+02
    2117.117117117117   1.5519225871597780e+02   1.5418707105793578e+02   1.5227630511506220e+02   1.5161720866012863e+02
    2118.618618618619   1.5665630272628937e+02   1.5537890600823113e+02   1.5342246433536121e+02   1.5275339051804534e+02
    2120.120120120120   1.5816018907743074e+02   1.5658121442448194e+02   1.5457071197823348e+02   1.5389073955723430e+02
    2121.621621621622   1.5969797582650492e+02   1.5780194472619993e+02   1.5574043407917165e+02   1.5504977316584640e+02
    2123.123123123123   1.6126000112589986e+02   1.5904065706655558e+02   1.5692970734178192e+02   1.5622930147158360e+02
    2124.624624624625   1.6283289990977238e+02   1.6029159287054634e+02   1.5812404129317531e+02   1.5741215509947767e+02
    2126.126126126126   1.6440762794610956e+02   1.6156351279445408e+02   1.5934440377449289e+02   1.5862261347697225e+02
    2127.627627627628   1.6597468133399499e+02   1.6285276766419517e+02   1.6058144063155726e+02   1.5984966572474463e+02
    2129.129129129129   1.6753157927200638e+02   1.6415826247254648e+02   1.6183180156221115e+02   1.6108961094038898e+02
    2130.630630630631   1.6908117313699262e+02   1.6548396433874117e+02   1.6310431859597330e+02   1.6235240156470894e+02
    2132.132132132132   1.7062474838379302e+02   1.6682841727500252e+02   1.6439572194847855e+02   1.6363449316135603e+02
    2133.633633633634   1.7216487489398190e+02   1.6819113297516884e+02   1.6570283666239399e+02   1.6493144719144800e+02
    2135.135135135135   1.7370937101956031e+02   1.6957243134050830e+02   1.6702704691716011e+02   1.6624628443903899e+02
    2136.636636636636   1.7525238711208090e+02   1.7098036917343069e+02   1.6838667830460204e+02   1.6759777886228864e+02
    2138.138138138138   1.7680610188641958e+02   1.7240178209294197e+02   1.6974939455728980e+02   1.6895145037436760e+02
    2139.639639639640   1.7836399985449009e+02   1.7384190846561071e+02   1.7112653616585067e+02   1.7031802745773487e+02
    2141.141141141141   1.7993409557674195e+02   1.7531890511673703e+02   1.7256173951140036e+02   1.7174733904554861e+02
    2142.642642642642   1.8151331158088107e+02   1.7680421144427086e+02   1.7398607101649014e+02   1.7316331639931502e+02
    2144.144144144144   1.8310983139847355e+02   1.7830776734006272e+02   1.7542068611354492e+02   1.7458698386846348e+02
    2145.645645645645   1.8471601844951795e+02   1.7985978317004194e+02   1.7693978624716291e+02   1.7610323615620550e+02
    2147.147147147147   1.8635761537897653e+02   1.8141544180820645e+02   1.7843371871325942e+02   1.7759001938128742e+02
    2148.648648648649   1.8800339040562767e+02   1.8298451463702563e+02   1.7992320536846228e+02   1.7906719330503373e+02
    2150.150150150150   1.8969499127573604e+02   1.8460510823010213e+02   1.8150246757591512e+02   1.8064311971432349e+02
    2151.651651651652   1.9140137548015051e+02   1.8625344866483968e+02   1.8311125344443690e+02   1.8224909153073079e+02
    2153.153153153153   1.9314348278537508e+02   1.8789988559374746e+02   1.8467769471195541e+02   1.8380638347249183e+02
    2154.654654654655   1.9490566952491210e+02   1.8958051998068271e+02   1.8628675284290995e+02   1.8540666785895212e+02
    2156.156156156156   1.9670958788057692e+02   1.9131988135518347e+02   1.8799904012562689e+02   1.8712084121903169e+02
    2157.657657657658   1.9853006663769196e+02   1.9306586656251440e+02   1.8968673382463459e+02   1.8880608054256339e+02
    2159.159159159159   2.0039038259037792e+02   1.9482818616519538e+02   1.9136788547370028e+02   1.9047749049805185e+02
    2160.660660660661   2.0227042038115911e+02   1.9662885583964149e+02   1.9309942848197002e+02   1.9220310161847235e+02
    2162.162162162163   2.0419069319643606e+02   1.9849205489366150e+02   1.9493941934455393e+02   1.9404827175511426e+02
    2163.663663663664   2.0613365243641795e+02   2.0036215575888130e+02   1.9675019822465163e+02   1.9585929554175632e+02
    2165.165165165165   2.0811309472363783e+02   2.0225125610081790e+02   1.9855431215466626e+02   1.9765532868569807e+02
    2166.666666666667   2.1012411921938045e+02   2.0418102879784584e+02   2.0041042623991385e+02   1.9950703715662732e+02
    2168.168168168168   2.1216764024837235e+02   2.0617771440438915e+02   2.0237989218443650e+02   2.0148377476209780e+02
    2169.669669669670   2.1425228967021113e+02   2.0819118051166862e+02   2.0433835325389825e+02   2.0344727885906283e+02
    2171.171171171171   2.1637124205133537e+02   2.1022619925558544e+02   2.0629092295176045e+02   2.0539550562611416e+02
    2172.672672672673   2.1853189429728630e+02   2.1229902577544024e+02   2.0828132444317970e+02   2.0738259913393321e+02
    2174.174174174174   2.2073493069405964e+02   2.1444486029667118e+02   2.1039334069365276e+02   2.0950414988567252e+02
    2175.675675675676   2.2296751942584075e+02   2.1663487974455973e+02   2.1255280854141694e+02   2.1167479173726591e+02
    2177.177177177177   2.2526210251275884e+02   2.1881859367457454e+02   2.1463798854343045e+02   2.1376021378079176e+02
    2178.678678678679   2.2757418906312131e+02   2.2105380482561989e+02   2.1678173550607386e+02   2.1590259427102572e+02
    2180.180180180180   2.2995838109831996e+02   2.2336979568525012e+02   2.1906023903057553e+02   2.1819470018561364e+02
    2181.681681681682   2.3236578607245926e+02   2.2573746961999714e+02   2.2139683965025191e+02   2.2054745554730218e+02
    2183.183183183183   2.3484269979024475e+02   2.2810223784152470e+02   2.2365919800215039e+02   2.2281479557766261e+02
    2184.684684684685   2.3735354484517953e+02   2.3052617412341374e+02   2.2599035209039192e+02   2.2514974994154116e+02
    2186.186186186186   2.3994347455227754e+02   2.3304171869953680e+02   2.2847490002934711e+02   2.2765576930481208e+02
    2187.687687687688   2.4256258874162688e+02   2.3557982396637934e+02   2.3094128036593821e+02   2.3014020318361835e+02
    2189.189189189189   2.4527162277781025e+02   2.3816382300078826e+02   2.3343420185146439e+02   2.3264234477589460e+02
    2190.690690690691   2.4801107074258618e+02   2.4081271120596082e+02   2.3600664096871583e+02   2.3523014850170659e+02
    2192.192192192192   2.5083487974074035e+02   2.4355199005416921e+02   2.3871804998223746e+02   2.3797176418632975e+02
    2193.693693693694   2.5370948589101232e+02   2.4630675545948958e+02   2.4138551306726995e+02   2.4066193999539931e+02
    2195.195195195195   2.5665057170776379e+02   2.4911690811532100e+02   2.4409087827600530e+02   2.4338176851915469e+02
    2196.696696696697   2.5965890251365880e+02   2.5203403563483388e+02   2.4697065610849339e+02   2.4629706284035908e+02
    2198.198198198198   2.6273573235487873e+02   2.5497614828078747e+02   2.4982115387694751e+02   2.4917700731599555e+02
    2199.699699699700   2.6588770825128887e+02   2.5799030331369659e+02   2.5274470184760736e+02   2.5212718999797471e+02
    2201.201201201201   2.6910277770639550e+02   2.6109781182993362e+02   2.5579616637682136e+02   2.5521807970369622e+02
    2202.702702702702   2.7241139347306927e+02   2.6424908395541826e+02   2.5885517281697281e+02   2.5831590138732150e+02
    2204.204204204204   2.7577955637829666e+02   2.6748859915727081e+02   2.6202016555963485e+02   2.6152222992918854e+02
    2205.705705705705   2.7924148342973689e+02   2.7080053239766778e+02   2.6525523504538012e+02   2.6480689143972290e+02
    2207.207207207207   2.8278214896485480e+02   2.7418142692462641e+02   2.6854090793914349e+02   2.6813990630060249e+02
    2208.708708708709   2.8641394518454194e+02   2.7765158674617089e+02   2.7192978634880296e+02   2.7158419582213355e+02
    2210.210210210210   2.9012185286988040e+02   2.8119830262840867e+02   2.7538595821562666e+02   2.7509839083630612e+02
    2211.711711711712   2.9394483654072354e+02   2.8485158267657664e+02   2.7897255198273410e+02   2.7875195799409926e+02
    2213.213213213213   2.9784130758695881e+02   2.8857237260010561e+02   2.8259984947799489e+02   2.8245005807849020e+02
    2214.714714714715   3.0185999585648716e+02   2.9240680619049425e+02   2.8636919989752630e+02   2.8629823146264812e+02
    2216.216216216216   3.0596274247915198e+02   2.9629982741629146e+02   2.9015222492370009e+02   2.9016248770297062e+02
    2217.717717717718   3.1017463866318809e+02   3.0031598814736577e+02   2.9408098375891626e+02   2.9417726224751550e+02
    2219.219219219219   3.1450466626745242e+02   3.0445887227391944e+02   2.9818384638211404e+02   2.9838771715514071e+02
    2220.720720720721   3.1891914457986985e+02   3.0863573619867941e+02   3.0222396913388769e+02   3.0252662579238921e+02
    2222.222222222222   3.2346774745696985e+02   3.1295899267050947e+02   3.0645750254802289e+02   3.0686994703066233e+02
    2223.723723723724   3.2812072311770805e+02   3.1744698067678667e+02   3.1094239555324384e+02   3.1150068854646088e+02
    2225.225225225225   3.3288341186400862e+02   3.2195292037486632e+02   3.1531327967022901e+02   3.1600296510786137e+02
    2226.726726726727   3.3777651202824075e+02   3.2658924642507645e+02   3.1981664577750178e+02   3.2063239524759439e+02
    2228.228228228228   3.4278363141479798e+02   3.3141518811703190e+02   3.2462586053840874e+02   3.2561684482089680e+02
    2229.729729729730   3.4792498999324209e+02   3.3638786595544320e+02   3.2960970489165703e+02   3.3079670318203495e+02
    2231.231231231232   3.5319838456853449e+02   3.4133857343884614e+02   3.3437443841331674e+02   3.3573090778146593e+02
    2232.732732732733   3.5858734101233523e+02   3.4649280554090672e+02   3.3942087955538557e+02   3.4096339622184672e+02
    2234.234234234234   3.6413070716516808e+02   3.5184495946883612e+02   3.4479149729311609e+02   3.4657878107400506e+02
    2235.735735735735   3.6980870429173086e+02   3.5737620835247009e+02   3.5039078302751227e+02   3.5245548080633614e+02
    2237.237237237237   3.7562416286703348e+02   3.6285776518565780e+02   3.5568799875138984e+02   3.5799482379797382e+02
    2238.738738738739   3.8160484662804600e+02   3.6855039227456444e+02   3.6127176669436983e+02   3.6383441579937630e+02
    2240.240240240240   3.8771923806840164e+02   3.7447058640742341e+02   3.6722477908332820e+02   3.7011452215654765e+02
    2241.741741741742   3.9400462676016070e+02   3.8062892966578397e+02   3.7356707904414765e+02   3.7686151064360172e+02
    2243.243243243243   4.0043068031403538e+02   3.8669905050842908e+02   3.7948692858655028e+02   3.8313109213367989e+02
    2244.744744744745   4.0702935023662502e+02   3.9299241103063218e+02   3.8570650027872404e+02   3.8971309794872661e+02
    2246.246246246246   4.1379056565149307e+02   3.9950144468832673e+02   3.9226459510511631e+02   3.9670806055692941e+02
    2247.747747747748   4.2072114932048601e+02   4.0626385752536123e+02   3.9923447878866318e+02   4.0420606721276653e+02
    2249.249249249249   4.2780533467093903e+02   4.1320560584920594e+02   4.0645480860353103e+02   4.1201404963942082e+02
    2250.750750750751   4.3506189970491818e+02   4.2000085673865499e+02   4.1310845231273561e+02   4.1918501204541872e+02
    2252.252252252252   4.4246752578009074e+02   4.2710118980231113e+02   4.2027257266626845e+02   4.2692767050356844e+02
    2253.753753753754   4.5005883662351499e+02   4.3445720357139311e+02   4.2789664823583746e+02   4.3525340676426833e+02
    2255.255255255255   4.5779362163857400e+02   4.4207554372432554e+02   4.3601185021303934e+02   4.4420923669052678e+02
    2256.756756756757   4.6568125108629420e+02   4.4952483972686809e+02   4.4352220077667334e+02   4.5249400585143229e+02
    2258.258258258258   4.7371115239904532e+02   4.5725650419276701e+02   4.5154183276984389e+02   4.6136265718250911e+02
    2259.759759759760   4.8187446391097893e+02   4.6516414740626385e+02   4.5984358825687445e+02   4.7061067891494929e+02
    2261.261261261261   4.9017021367200061e+02   4.7329683735780412e+02   4.6861817192938048e+02   4.8049751528837447e+02
    2262.762762762763   4.9860017552133314e+02   4.8167276906105059e+02   4.7789241427304637e+02   4.9106048907896093e+02
    2264.264264264264   5.0705744293588532e+02   4.8966248998264092e+02   4.8616649404339438e+02   5.0049195883337558e+02
    2265.765765765766   5.1564118408437707e+02   4.9798808588159733e+02   4.9512788057028740e+02   5.1074482716491377e+02
    2267.267267267267   5.2425146978070848e+02   5.0648699319454818e+02   5.0457099082888089e+02   5.2169500831435062e+02
    2268.768768768768   5.3286002392017633e+02   5.1515401431196619e+02   5.1453145876283349e+02   5.3340351609339120e+02
    2270.270270270270   5.4151091173824409e+02   5.2344584136066851e+02   5.2357479127004729e+02   5.4410037591411367e+02
    2271.771771771771   5.5004529063114251e+02   5.3199695468567688e+02   5.3342013643389009e+02   5.5583841159143583e+02
    2273.273273273273   5.5850953948515132e+02   5.4052545552831737e+02   5.4336999597719000e+02   5.6782041884403043e+02
    2274.774774774775   5.6685997728055474e+02   5.4914431417666515e+02   5.5383283392866713e+02   5.8061829170667602e+02
    2276.276276276276   5.7496419303228686e+02   5.5771468010299384e+02   5.6457229483386254e+02   5.9394782788958969e+02
    2277.777777777778   5.8286110165743457e+02   5.6551344624572130e+02   5.7368523958060291e+02   6.0535442437647998e+02
    2279.279279279279   5.9039101394234706e+02   5.7356222296516410e+02   5.8385394581321009e+02   6.1821367333301953e+02
    2280.780780780781   5.9767744708157966e+02   5.8152294077215299e+02   5.9444191917485989e+02   6.3186015977442639e+02
    2282.282282282282   6.0439164792828194e+02   5.8925519476208217e+02   6.0515477961698502e+02   6.4589954617166495e+02
    2283.783783783784   6.1062418053846477e+02   5.9597499538783643e+02   6.1387033203040926e+02   6.5748041101759759e+02
    2285.285285285285   6.1637001106471473e+02   6.0283088243020779e+02   6.2376645310597439e+02   6.7081042767694692e+02
    2286.786786786787   6.2143245442355180e+02   6.0939337817896262e+02   6.3393982211640673e+02   6.8480743957764821e+02
    2288.288288288288   6.2579301459725093e+02   6.1480202567897402e+02   6.4193110601622880e+02   6.9601691791361770e+02
    2289.789789789790   6.2947721447004756e+02   6.2019146856704958e+02   6.5095015354332213e+02   7.0884450741350383e+02
    2291.291291291291   6.3233633429936992e+02   6.2503439935616757e+02   6.5980250029055276e+02   7.2172388011526198e+02
    2292.792792792793   6.3432276724452390e+02   6.2867223523827352e+02   6.6647405759326227e+02   7.3170248837646886e+02
    2294.294294294294   6.3548153631522496e+02   6.3211364445746381e+02   6.7394665942141489e+02   7.4303695896749741e+02
    2295.795795795796   6.3591812721855479e+02   6.3445314010874574e+02   6.7954790762990126e+02   7.5183898630917213e+02
    2297.297297297298   6.3521002328925135e+02   6.3636577179483550e+02   6.8555367124343570e+02   7.6143974083353612e+02
    2298.798798798799   6.3370094206707154e+02   6.3723639590281891e+02   6.8981054361985764e+02   7.6858369081131900e+02
    2300.300300300300   6.3148453422189095e+02   6.3746240757658325e+02   6.9357137285354861e+02   7.7512517577035067e+02
    2301.801801801802   6.2825222933678742e+02   6.3698464046630204e+02   6.9681598632395287e+02   7.8102610720887640e+02
    2303.303303303303   6.2423078682276775e+02   6.3575724061180404e+02   6.9918848214904278e+02   7.8568826509724988e+02
    2304.804804804805   6.1956719386516841e+02   6.3377241058190009e+02   7.0058119325505800e+02   7.8891693971929533e+02
    2306.306306306306   6.1412746190916596e+02   6.3103260598600662e+02   7.0095673213636962e+02   7.9061519362362856e+02
    2307.807807807808   6.0799833748185017e+02   6.2754013961400551e+02   7.0028279459028863e+02   7.9070284559419883e+02
    2309.309309309309   6.0133606217888178e+02   6.2337222821157559e+02   6.9854666984766254e+02   7.8912335550202545e+02
    2310.810810810811   5.9422119955641563e+02   6.1857349536937340e+02   6.9578208590510508e+02   7.8590288652473282e+02
    2312.312312312312   5.8652852332987470e+02   6.1311828956224292e+02   6.9196194453189833e+02   7.8102712940343088e+02
    2313.813813813814   5.7849345133614918e+02   6.0711895220802876e+02   6.8716035563148660e+02   7.7457530502560178e+02
    2315.315315315315   5.7026970793045678e+02   6.0064200238734691e+02   6.8142470237081272e+02   7.6663015983249386e+02
    2316.816816816817   5.6163301351418420e+02   5.9367569300719799e+02   6.7479212372902384e+02   7.5729268371995727e+02
    2318.318318318318   5.5286085761373715e+02   5.8631822491547098e+02   6.6735048202179325e+02   7.4670013131185146e+02
    2319.819819819820   5.4400777907537167e+02   5.7862396552423513e+02   6.5916550267813534e+02   7.3498207370677119e+02
    2321.321321321321   5.3504513290841237e+02   5.7063661044897538e+02   6.5032508971346510e+02   7.2230599763122063e+02
    2322.822822822823   5.2600091788678185e+02   5.6238895913838940e+02   6.4089368868474469e+02   7.0879807909051942e+02
    2324.324324324324   5.1701097659600100e+02   5.5396466583880033e+02   6.3097918288234143e+02   6.9464532708652257e+02
    2325.825825825826   5.0805848881441807e+02   5.4539294327020059e+02   6.2064041436385446e+02   6.7996267430819103e+02
    2327.327327327327   4.9914545938394502e+02   5.3669390111372695e+02   6.0996403709956201e+02   6.6490726460544693e+02
    2328.828828828829   4.9036524107770185e+02   5.2795075906993236e+02   5.9903553979213200e+02   6.4960430784029347e+02
    2330.330330330330   4.8168256909120157e+02   5.1915516754652333e+02   5.8789646098874755e+02   6.3414986809285767e+02
    2331.831831831832   4.7315076138373001e+02   5.1036619265541583e+02   5.7664123742431048e+02   6.1867750161968797e+02
    2333.333333333333   4.6474639049683475e+02   5.0160167278156172e+02   5.6531638421983212e+02   6.0325890035515101e+02
    2334.834834834835   4.5654587813403657e+02   4.9288832555571565e+02   5.5396823721057649e+02   5.8795891617196764e+02
    2336.336336336336   4.4850447314725903e+02   4.8425331597012109e+02   5.4265825455113759e+02   5.7286999822654491e+02
    2337.837837837838   4.4061122061294441e+02   4.7569522953569833e+02   5.3141097350234247e+02   5.5802146875579240e+02
    2339.339339339339   4.3294555120119526e+02   4.6726063079260587e+02   5.2028327412165640e+02   5.4347715385427182e+02
    2340.840840840841   4.2545066416306383e+02   4.5894535467183152e+02   5.0929139990209035e+02   5.2925848678673844e+02
    2342.342342342342   4.1814318187613179e+02   4.5076132580672834e+02   4.9846505639423430e+02   5.1539895088391006e+02
    2343.843843843844   4.1100797613328353e+02   4.4271643001560790e+02   4.8782432703952560e+02   5.0191409162382422e+02
    2345.345345345345   4.0409210591736911e+02   4.3483311756210907e+02   4.7739841198963148e+02   4.8883133911212991e+02
    2346.846846846847   3.9735497379088520e+02   4.2711099493221627e+02   4.6719819397298625e+02   4.7615663745695571e+02
    2348.348348348348   3.9078041015957336e+02   4.1953999614348055e+02   4.5722318708806921e+02   4.6388403512563781e+02
    2349.849849849850   3.8438201641059851e+02   4.1212981502335089e+02   4.4748853987184430e+02   4.5202489249651740e+02
    2351.351351351351   3.7819979493441531e+02   4.0491319865403290e+02   4.3802280077973552e+02   4.4059607643132682e+02
    2352.852852852853   3.7214617369926134e+02   3.9785059243479367e+02   4.2880313254822562e+02   4.2957348565515832e+02
    2354.354354354355   3.6627271742601710e+02   3.9095736642636206e+02   4.1983976878269146e+02   4.1895824884232974e+02
    2355.855855855856   3.6055664171854670e+02   3.8423418707198033e+02   4.1113444435420149e+02   4.0874668856854782e+02
    2357.357357357358   3.5501876921002014e+02   3.7769951594711148e+02   4.0270676408161705e+02   3.9894846878778316e+02
    2358.858858858859   3.4961034805967438e+02   3.7131669202950246e+02   3.9452604728406504e+02   3.8952986519569225e+02
    2360.360360360360   3.4435066306228504e+02   3.6510488483527610e+02   3.8660636213992893e+02   3.8049793990601978e+02
    2361.861861861862   3.3924922844194759e+02   3.5906349370115623e+02   3.7894124143238406e+02   3.7183885168040803e+02
    2363.363363363364   3.3428300560998122e+02   3.5319045490216712e+02   3.7153887343268735e+02   3.6355509099126033e+02
    2364.864864864865   3.2943095533724733e+02   3.4746352606969566e+02   3.6437209841519456e+02   3.5561569300597790e+02
    2366.366366366366   3.2474217724220495e+02   3.4191622594136902e+02   3.5746218627150176e+02   3.4803003844699828e+02
    2367.867867867868   3.2015255049450286e+02   3.3651219099193293e+02   3.5078306133767779e+02   3.4076754844935772e+02
    2369.369369369369   3.1569106286524976e+02   3.3126596850641073e+02   3.4434564149736809e+02   3.3382963127276292e+02
    2370.870870870871   3.1134874211924119e+02   3.2616641653005712e+02   3.3813150829880470e+02   3.2719235963781415e+02
    2372.372372372372   3.0712571661758761e+02   3.2122361713105511e+02   3.3214623442957992e+02   3.2085460949636831e+02
    2373.873873873874   3.0300902683560946e+02   3.1641959489790247e+02   3.2637411408459582e+02   3.1479766249747632e+02
    2375.375375375375   2.9898514499076441e+02   3.1175434442278828e+02   3.2081401174471125e+02   3.0901551068480609e+02
    2376.876876876877   2.9509082857609457e+02   3.0723683105304741e+02   3.1546231908387341e+02   3.0349431059374052e+02
    2378.378378378378   2.9127943531741653e+02   3.0284509597542836e+02   3.1030321165784949e+02   2.9821706214022981e+02
    2379.879879879880   2.8756233971997040e+02   2.9858938180095430e+02   3.0534056066300093e+02   2.9318055095093524e+02
    2381.381381381381   2.8394539503307794e+02   2.9445846659710895e+02   3.0055758017747786e+02   2.8836289214522259e+02
    2382.882882882883   2.8042159407786562e+02   2.9045910383179012e+02   2.9596028897990294e+02   2.8376521175089704e+02
    2384.384384384384   2.7698238695900272e+02   2.8657776721994173e+02   2.9153278625876919e+02   2.7936876075598860e+02
    2385.885885885886   2.7362747007485217e+02   2.8281495835607421e+02   2.8726973489310370e+02   2.7516105996560378e+02
    2387.387387387387   2.7037017030290036e+02   2.7917603044993899e+02   2.8317176083447595e+02   2.7114257384734901e+02
    2388.888888888889   2.6718338970123256e+02   2.7564037796465573e+02   2.7922155408966177e+02   2.6728904318105094e+02
    2390.390390390390   2.6406488432949175e+02   2.7221108719691296e+02   2.7541551500741332e+02   2.6359969224753530e+02
    2391.891891891892   2.6105341766234693e+02   2.6890123387090500e+02   2.7175765073026577e+02   2.6006524631534353e+02
    2393.393393393393   2.5809704633832251e+02   2.6568230192693710e+02   2.6822644682104863e+02   2.5667231852669579e+02
    2394.894894894895   2.5520233357613236e+02   2.6256025508168511e+02   2.6482315720269133e+02   2.5341198341137817e+02
    2396.396396396396   2.5240817982008599e+02   2.5954314274061682e+02   2.6154558229613787e+02   2.5028304283106866e+02
    2397.897897897898   2.4966920917480192e+02   2.5661529704094664e+02   2.5838351575745730e+02   2.4727437081781014e+02
    2399.399399399399   2.4699212244136621e+02   2.5377492951539574e+02   2.5533208108758961e+02   2.4438014444729447e+02
    2400.900900900901   2.4438175014431010e+02   2.5101959355724750e+02   2.5238489938754051e+02   2.4159250916009435e+02
    2402.402402402402   2.4185781543268453e+02   2.4835865085572883e+02   2.4954633000792069e+02   2.3891041861984527e+02
    2403.903903903904   2.3937142003984999e+02   2.4576738762279570e+02   2.4679897950124837e+02   2.3632548000264001e+02
    2405.405405405405   2.3694652034204796e+02   2.4325273049632966e+02   2.4413837820041962e+02   2.3382105933769185e+02
    2406.906906906907   2.3460643914462324e+02   2.4082726409071421e+02   2.4157966576571457e+02   2.3142009044853646e+02
    2408.408408408408   2.3229795246045620e+02   2.3845662271336914e+02   2.3908823488503975e+02   2.2908227580182546e+02
    2409.909909909910   2.3005557406615296e+02   2.3616939631101741e+02   2.3669231091853578e+02   2.2683899532462598e+02
    2411.411411411411   2.2788353134704920e+02   2.3394840409561110e+02   2.3436644059676919e+02   2.2466046141396211e+02
    2412.912912912913   2.2575245130190672e+02   2.3178952148413117e+02   2.3211439136836185e+02   2.2255526385693040e+02
    2414.414414414414   2.2366434479666782e+02   2.2968960874350063e+02   2.2992744995362671e+02   2.2051107626876171e+02
    2415.915915915916   2.2164677468078273e+02   2.2766048998539023e+02   2.2781808207160068e+02   2.1854234526962603e+02
    2417.417417417417   2.1968131150390309e+02   2.2567983977456578e+02   2.2575691046902850e+02   2.1661496777768568e+02
    2418.918918918919   2.1774613140499895e+02   2.2376376443551115e+02   2.2377538821738699e+02   2.1476787580918705e+02
    2420.420420420421   2.1587192628029288e+02   2.2189470056408791e+02   2.2183535882272596e+02   2.1295535848934088e+02
    2421.921921921922   2.1405082321721287e+02   2.2008338991855877e+02   2.1995984409861953e+02   2.1120539989317217e+02
    2423.423423423424   2.1227113316007726e+02   2.1832140426636343e+02   2.1813607778579947e+02   2.0950211390412477e+02
    2424.924924924925   2.1052799771307645e+02   2.1660513920045082e+02   2.1636313903780251e+02   2.0784698508047339e+02
    2426.426426426427   2.0884947844457787e+02   2.1494478136747608e+02   2.1464430465284025e+02   2.0624174708668653e+02
    2427.927927927928   2.0720414771194149e+02   2.1331832294879237e+02   2.1296171101953860e+02   2.0467061319005845e+02
    2429.429429429430   2.0560211141515580e+02   2.1174464103516394e+02   2.1133574305638561e+02   2.0315202529609016e+02
    2430.930930930931   2.0404671810217735e+02   2.1020873522949310e+02   2.0974600155962833e+02   2.0166499898353368e+02
    2432.432432432433   2.0253976269032597e+02   2.0871888000200852e+02   2.0820439421434895e+02   2.0022394888614360e+02
    2433.933933933934   2.0106205835833092e+02   2.0726293752450161e+02   2.0669897976941778e+02   1.9881740222354756e+02
    2435.435435435435   1.9963455679379351e+02   2.0584545010303862e+02   2.0522946789127056e+02   1.9744124664763984e+02
    2436.936936936937   1.9824971251432828e+02   2.0446984756049511e+02   2.0380412181253129e+02   1.9610785264120292e+02
    2438.438438438438   1.9689782367268791e+02   2.0312379383827144e+02   2.0240929671927054e+02   1.9480113750355511e+02
    2439.939939939940   1.9559812386732665e+02   2.0181968411829354e+02   2.0105431763525925e+02   1.9353104413515226e+02
    2441.441441441441   1.9432870330364631e+02   2.0054330722049897e+02   1.9972889203608497e+02   1.9228931636346758e+02
    2442.942942942943   1.9310185373558758e+02   1.9930061684697165e+02   1.9843752248393784e+02   1.9107895244857272e+02
    2444.444444444444   1.9191660591255055e+02   1.9808832689054199e+02   1.9717336165978190e+02   1.8989074491427718e+02
    2445.945945945946   1.9077408018608978e+02   1.9691643076386757e+02   1.9595302470177691e+02   1.8874604827695120e+02
    2447.447447447447   1.8965334799370939e+02   1.9575451100096336e+02   1.9473944557374924e+02   1.8760396216871015e+02
    2448.948948948949   1.8858445769034449e+02   1.9463897442393579e+02   1.9357691161930916e+02   1.8651602409921790e+02
    2450.450450450450   1.8755128216497920e+02   1.9354163279714814e+02   1.9242498702053570e+02   1.8542973282605999e+02
    2451.951951951952   1.8654759147586219e+02   1.9247409583641999e+02   1.9130937287834459e+02   1.8438270556271300e+02
    2453.453453453453   1.8558350236072494e+02   1.9143259646634166e+02   1.9021679268059316e+02   1.8335546152583888e+02
    2454.954954954955   1.8465833013511224e+02   1.9041779785391665e+02   1.8915031348168060e+02   1.8235274913434159e+02
    2456.456456456456   1.8376030904602479e+02   1.8942668415707249e+02   1.8810962502132023e+02   1.8137661635022226e+02
    2457.957957957958   1.8289706198244778e+02   1.8845273388836898e+02   1.8708149370446955e+02   1.8040622701994445e+02
    2459.459459459460   1.8207239346256614e+02   1.8751128949614579e+02   1.8608874389188114e+02   1.7947302070253676e+02
    2460.960960960961   1.8127835063919539e+02   1.8659224248917883e+02   1.8511756082002768e+02   1.7855989787481064e+02
    2462.462462462463   1.8050198891964939e+02   1.8568044387159028e+02   1.8415220693978034e+02   1.7764946393060995e+02
    2463.963963963964   1.7976978062268157e+02   1.8480612521538472e+02   1.8322576941343380e+02   1.7677863744483705e+02
    2465.465465465466   1.7906054555154518e+02   1.8394240265715987e+02   1.8230738016689264e+02   1.7591072877500744e+02
    2466.966966966967   1.7837669850384168e+02   1.8310066146506517e+02   1.8141273703254956e+02   1.7506879626558484e+02
    2468.468468468468   1.7772671881854907e+02   1.8228137252882090e+02   1.8054006804268511e+02   1.7424643725102212e+02
    2469.969969969970   1.7709707605577438e+02   1.8147540738972120e+02   1.7967727554453086e+02   1.7342927174542194e+02
    2471.471471471471   1.7648874270741609e+02   1.8068868744434590e+02   1.7883771050464188e+02   1.7263902020968845e+02
    2472.972972972973   1.7590751862594908e+02   1.7991886175931339e+02   1.7801221500663314e+02   1.7185720874804392e+02
    2474.474474474474   1.7535366474544819e+02   1.7916790851025155e+02   1.7720348807874538e+02   1.7109130858400641e+02
    2475.975975975976   1.7481363384473158e+02   1.7843286642705377e+02   1.7641367546478335e+02   1.7034537030521304e+02
    2477.477477477477   1.7428354198619846e+02   1.7770219934118001e+02   1.7562569781261189e+02   1.6959558454742472e+02
    2478.978978978979   1.7379477773905958e+02   1.7700248329651882e+02   1.7486761541291813e+02   1.6887670220016415e+02
    2480.480480480481   1.7330524848790168e+02   1.7630446959516593e+02   1.7411131805149859e+02   1.6815702785744040e+02
    2481.981981981982   1.7282874640971369e+02   1.7562039192597979e+02   1.7337022463941065e+02   1.6745187269923198e+02
    2483.483483483484   1.7238015217780736e+02   1.7495661250430581e+02   1.7264754179447021e+02   1.6676388916381455e+02
    2484.984984984985   1.7194270746360473e+02   1.7429768229941163e+02   1.7192610070969354e+02   1.6607312488998997e+02
    2486.486486486487   1.7150419728765488e+02   1.7364894745988641e+02   1.7121962233836911e+02   1.6540000170494179e+02
    2487.987987987988   1.7108165892266280e+02   1.7301361265101772e+02   1.7052530337128766e+02   1.6473608198652909e+02
    2489.489489489490   1.7067965671283287e+02   1.7238783762000841e+02   1.6983592099192111e+02   1.6407549360854881e+02
    2490.990990990991   1.7026665586843649e+02   1.7176293123321409e+02   1.6915150717571012e+02   1.6342028801896728e+02
    2492.492492492493   1.6986393056550207e+02   1.7115287268847899e+02   1.6848263344976880e+02   1.6277978265093103e+02
    2493.993993993994   1.6947655005182159e+02   1.7055129027911318e+02   1.6781978308771966e+02   1.6214411722247178e+02
    2495.495495495496   1.6907860211042171e+02   1.6994208029229335e+02   1.6714806558588003e+02   1.6149740109784233e+02
    2496.996996996997   1.6869451559393542e+02   1.6935630654260012e+02   1.6650496854078304e+02   1.6088217397885373e+02
    2498.498498498499   1.6830639589432067e+02   1.6876074926703262e+02   1.6584665161475121e+02   1.6024786470315155e+02
    2500.000000000000   1.6792913563442616e+02   1.6817807958907588e+02   1.6520405536382680e+02   1.5963066336439061e+02
    2501.501501501501   1.6753234314896486e+02   1.6758651987694876e+02   1.6455388325407642e+02   1.5900556619882175e+02
    2503.003003003003   1.6714519657117583e+02   1.6700308347624056e+02   1.6391070161818118e+02   1.5838686458241230e+02
    2504.504504504504   1.6674839494428991e+02   1.6641280034286817e+02   1.6326188102409580e+02   1.5776382129859144e+02
    2506.006006006006   1.6633960489395241e+02   1.6581765996379315e+02   1.6260998149601491e+02   1.5713702884855937e+02
    2507.507507507507   1.6591520876022597e+02   1.6521328842242482e+02   1.6194955542680461e+02   1.5650084545580117e+02
    2509.009009009009   1.6549046493950493e+02   1.6460354897228891e+02   1.6128369881252235e+02   1.5586315490131199e+02
    2510.510510510511   1.6502228614973981e+02   1.6395837896144064e+02   1.6058361540285424e+02   1.5518935231900250e+02
    2512.012012012012   1.6452541735189973e+02   1.6329241319097710e+02   1.5986578747250419e+02   1.5450133616580683e+02
    2513.513513513513   1.6396805960214240e+02   1.6256218747351519e+02   1.5908285640435756e+02   1.5374960299800881e+02
    2515.015015015015   1.6327039516477021e+02   1.6169736844965746e+02   1.5817026465647339e+02   1.5287794595356073e+02
    2516.516516516517   1.6116265966964269e+02   1.5944658856559872e+02   1.5592473308440753e+02   1.5074774062403046e+02
    2518.018018018018   1.5974613545489007e+02   1.5795835859307621e+02   1.5446060370598266e+02   1.4935752694613660e+02
    2519.519519519520   1.5886253657509485e+02   1.5698012026233479e+02   1.5347923094926028e+02   1.4842445860968510e+02
    2521.021021021021   1.5813152716258261e+02   1.5616028287082065e+02   1.5264916179086424e+02   1.4763273969388288e+02
    2522.522522522522   1.5750095737686814e+02   1.5543636595020433e+02   1.5190922584550646e+02   1.4692579676006460e+02
    2524.024024024024   1.5692826894686297e+02   1.5477504753240976e+02   1.5123196048512955e+02   1.4627998859676617e+02
    2525.525525525526   1.5639244077261429e+02   1.5415430430068207e+02   1.5059303659733777e+02   1.4566758624251867e+02
    2527.027027027027   1.5590293863769867e+02   1.5358075558151896e+02   1.4999997045196483e+02   1.4509973348276742e+02
    2528.528528528529   1.5542202151603024e+02   1.5302107727334410e+02   1.4942137848522768e+02   1.4454564326268678e+02
    2530.030030030030   1.5497895940715264e+02   1.5250145163175139e+02   1.4888319712621706e+02   1.4403015989333895e+02
    2531.531531531532   1.5454124784358217e+02   1.5199242327024692e+02   1.4835415015114339e+02   1.4352132680004399e+02
    2533.033033033033   1.5412893690539667e+02   1.5151099910026070e+02   1.4785482845177989e+02   1.4304286880930536e+02
    2534.534534534534   1.5371564571230317e+02   1.5103673649781726e+02   1.4736379048707761e+02   1.4257294411475507e+02
    2536.036036036036   1.5332685648141882e+02   1.5058564255295332e+02   1.4689431469365377e+02   1.4211970061358670e+02
    2537.537537537537   1.5293702367942359e+02   1.5013918199374746e+02   1.4643021404147373e+02   1.4167416264579884e+02
    2539.039039039039   1.5256034851247927e+02   1.4971249023895231e+02   1.4598949053339388e+02   1.4125157020614978e+02
    2540.540540540541   1.5219047467896593e+02   1.4929246322365316e+02   1.4555312615613116e+02   1.4083120315524067e+02
    2542.042042042042   1.5183175845935975e+02   1.4888778503031253e+02   1.4513306626560373e+02   1.4042653658563256e+02
    2543.543543543544   1.5146905180833687e+02   1.4848392858363854e+02   1.4471561380860467e+02   1.4002526833748652e+02
    2545.045045045045   1.5111866622378710e+02   1.4809902232472899e+02   1.4431864511432076e+02   1.3964352694770650e+02
    2546.546546546546   1.5077311720223091e+02   1.4771382107585021e+02   1.4391830971542379e+02   1.3925686103079252e+02
    2548.048048048048   1.5043367205573844e+02   1.4734726612303069e+02   1.4354142344536422e+02   1.3889374993744079e+02
    2549.549549549549   1.5008689680364182e+02   1.4697608516455458e+02   1.4315998262897406e+02   1.3852688407954361e+02
    2551.051051051051   1.4976178042562404e+02   1.4662470676217106e+02   1.4279742824293984e+02   1.3817781947062520e+02
    2552.552552552553   1.4942970684265367e+02   1.4626987573209925e+02   1.4243155575001964e+02   1.3782364471945573e+02
    2554.054054054054   1.4910385210662415e+02   1.4593114596207610e+02   1.4208540578832904e+02   1.3749008398702722e+02
    2555.555555555556   1.4878005963148306e+02   1.4559108194651751e+02   1.4173559138817203e+02   1.3715225517812470e+02
    2557.057057057057   1.4847096170924999e+02   1.4526731584230154e+02   1.4140283551674412e+02   1.3683281328874813e+02
    2558.558558558559   1.4814669349916622e+02   1.4493764908035075e+02   1.4106590359679822e+02   1.3650616166335624e+02
    2560.060060060060   1.4783942379103192e+02   1.4462576902550805e+02   1.4074755011833884e+02   1.3619829371511648e+02
    2561.561561561562   1.4753223805234705e+02   1.4431188593828028e+02   1.4042587699079687e+02   1.3588886087193561e+02
    2563.063063063063   1.4723421073220302e+02   1.4401254103086708e+02   1.4011960973788132e+02   1.3559446145588669e+02
    2564.564564564565   1.4692791467689796e+02   1.4370978139350393e+02   1.3981097880226710e+02   1.3529533470131284e+02
    2566.066066066066   1.4663956612354494e+02   1.4342252602060987e+02   1.3951769572006324e+02   1.3501270738623350e+02
    2567.567567567567   1.4635357281392882e+02   1.4313873703577320e+02   1.3922715146630350e+02   1.3473135836163132e+02
    2569.069069069069   1.4606116208129606e+02   1.4285663780573921e+02   1.3894021233790161e+02   1.3445679287369543e+02
    2570.570570570571   1.4578264973313532e+02   1.4258681506634113e+02   1.3866524239110331e+02   1.3419265963356682e+02
    2572.072072072072   1.4550850672622778e+02   1.4232017143496520e+02   1.3839296653320218e+02   1.3392841658770303e+02
    2573.573573573573   1.4523493644397925e+02   1.4205927616653651e+02   1.3812703252257185e+02   1.3367220686944103e+02
    2575.075075075075   1.4496935164432307e+02   1.4180669366693249e+02   1.3786968917119273e+02   1.3342553871195736e+02
    2576.576576576576   1.4471325847111385e+02   1.4156264055323598e+02   1.3762062545664872e+02   1.3318796980443960e+02
    2578.078078078078   1.4445479299630694e+02   1.4131758508693653e+02   1.3737016954050631e+02   1.3294498498273848e+02
    2579.579579579579   1.4420542842960830e+02   1.4108680371351483e+02   1.3713544299466082e+02   1.3271992808553733e+02
    2581.081081081081   1.4395723475695866e+02   1.4085493293862206e+02   1.3689905729313631e+02   1.3249225530781692e+02
    2582.582582582583   1.4372530256613646e+02   1.4063736418730531e+02   1.3667593883214926e+02   1.3228058209596156e+02
    2584.084084084084   1.4349111728226401e+02   1.4042114471743392e+02   1.3645516184426759e+02   1.3206884576112915e+02
    2585.585585585586   1.4326488446566964e+02   1.4021299815429379e+02   1.3624247380992486e+02   1.3186367112266913e+02
    2587.087087087087   1.4304799548179690e+02   1.4001300390948245e+02   1.3603720615402713e+02   1.3166621640825167e+02
    2588.588588588588   1.4283448569716504e+02   1.3981662734943691e+02   1.3583537644581568e+02   1.3147597004289446e+02
    2590.090090090090   1.4262912900431982e+02   1.3963013802076642e+02   1.3564390561664959e+02   1.3129321907875627e+02
    2591.591591591592   1.4242870302204363e+02   1.3944739974407997e+02   1.3545566405445575e+02   1.3111145761569111e+02
    2593.093093093093   1.4223883195627741e+02   1.3927365457394183e+02   1.3527530306725109e+02   1.3093824995878040e+02
    2594.594594594595   1.4205809800455015e+02   1.3910944578974059e+02   1.3510446282281396e+02   1.3077617054637241e+02
    2596.096096096096   1.4187602108739958e+02   1.3894309549146882e+02   1.3493112048982951e+02   1.3061177196036402e+02
    2597.597597597598   1.4170862868675749e+02   1.3879095401345683e+02   1.3477144154607569e+02   1.3045615760792128e+02
    2599.099099099099   1.4154877412488673e+02   1.3864450280187472e+02   1.3461647593261586e+02   1.3030686326294753e+02


==> anc/Fig4_bottom_right_DR.txt <==
# Fig. 4, right panel (bottom row): |T_DK|, DR, constant f_pi = 92.4 MeV
# Density: 2 rho_0; columns correspond to plotted curves T=0, 50, 100, 150 MeV
#       sqrt(s) [MeV]             |T_DK| (T=0)            |T_DK| (T=50)           |T_DK| (T=100)           |T_DK| (T=150)
    2000.000000000000   9.5220215618067257e+01   9.4624972967889775e+01   9.3576521041092349e+01   9.3246817650723798e+01
    2001.501501501501   9.5794576053135813e+01   9.5198682879008203e+01   9.4126608874639871e+01   9.3788352548204728e+01
    2003.003003003003   9.6374212429929855e+01   9.5779302947713006e+01   9.4682590678839119e+01   9.4335297160589263e+01
    2004.504504504505   9.6959359237239767e+01   9.6367861810944206e+01   9.5245302898258473e+01   9.4888365328871160e+01
    2006.006006006006   9.7550281302916360e+01   9.6965581081982492e+01   9.5815733003649214e+01   9.5448397413630701e+01
    2007.507507507507   9.8147078157427472e+01   9.7571349336434906e+01   9.6392925142327897e+01   9.6014590819790172e+01
    2009.009009009009   9.8749776837361651e+01   9.8183629999564971e+01   9.6975588491916568e+01   9.6585862825770903e+01
    2010.510510510510   9.9358383262425789e+01   9.8800419662091485e+01   9.7562036036213087e+01   9.7160794874761379e+01
    2012.012012012012   9.9973155557060906e+01   9.9422768978761070e+01   9.8153155753612424e+01   9.7740149620080032e+01
    2013.513513513514   1.0059429000579273e+02   1.0005038706504199e+02   9.8748713244666803e+01   9.8323740877361956e+01
    2015.015015015015   1.0122200908127667e+02   1.0068306701269746e+02   9.9348544189260139e+01   9.8911442072419433e+01
    2016.516516516517   1.0185655547634842e+02   1.0132082134119507e+02   9.9952671645118102e+01   9.9503285851134819e+01
    2018.018018018018   1.0249820375221866e+02   1.0196419909201184e+02   1.0056158068949257e+02   1.0009969693770213e+02
    2019.519519519520   1.0314719023461696e+02   1.0261288312416410e+02   1.0117502273925398e+02   1.0070048145288581e+02
    2021.021021021021   1.0380381399505703e+02   1.0326742494238759e+02   1.0179348445781424e+02   1.0130606024604049e+02
    2022.522522522523   1.0446822790640017e+02   1.0392633124008940e+02   1.0241570314364951e+02   1.0191538144403039e+02
    2024.024024024024   1.0514093497930108e+02   1.0459282708145105e+02   1.0304449486863642e+02   1.0253084830851098e+02
    2025.525525525526   1.0582222780862729e+02   1.0526699007450343e+02   1.0367999605577442e+02   1.0315260152427126e+02
    2027.027027027027   1.0651177050537817e+02   1.0593861964293322e+02   1.0431337441042353e+02   1.0377315882497750e+02
    2028.528528528529   1.0721070599478141e+02   1.0661995745028841e+02   1.0495522052065910e+02   1.0440150000528723e+02
    2030.030030030030   1.0791960858136697e+02   1.0731277678987206e+02   1.0560733850056808e+02   1.0503924451801240e+02
    2031.531531531532   1.0863768875747419e+02   1.0800185746311858e+02   1.0625626662244225e+02   1.0567492558135505e+02
    2033.033033033033   1.0936670217906666e+02   1.0870727386570483e+02   1.0691963156523208e+02   1.0632350484477108e+02
    2034.534534534535   1.1010598393303293e+02   1.0940902068252743e+02   1.0757989575080624e+02   1.0697015883253985e+02
    2036.036036036036   1.1085706145697071e+02   1.1012420801386500e+02   1.0825213727553023e+02   1.0762764297824900e+02
    2037.537537537537   1.1161969099643366e+02   1.1084001606515527e+02   1.0892509089576886e+02   1.0828649097618515e+02
    2039.039039039039   1.1239494667128193e+02   1.1156413810026396e+02   1.0960547791296297e+02   1.0895230539193462e+02
    2040.540540540540   1.1318322374541182e+02   1.1229596482044796e+02   1.1029305563766677e+02   1.0962508003939914e+02
    2042.042042042042   1.1398490577420023e+02   1.1303186371145971e+02   1.1098415563603888e+02   1.1030147100391247e+02
    2043.543543543543   1.1480107867994059e+02   1.1378024911833369e+02   1.1168671780700564e+02   1.1098841227972471e+02
    2045.045045045045   1.1563199990648693e+02   1.1453231696274771e+02   1.1239297691018093e+02   1.1167941087221497e+02
    2046.546546546547   1.1647908431318716e+02   1.1529132964976316e+02   1.1310549982620581e+02   1.1237641599800102e+02
    2048.048048048048   1.1734242173355048e+02   1.1605471636673475e+02   1.1382239048475263e+02   1.1307811067829967e+02
    2049.549549549550   1.1822359095558242e+02   1.1682714877685123e+02   1.1454743959407850e+02   1.1378743659858161e+02
    2051.051051051051   1.1912232029264210e+02   1.1760108211322436e+02   1.1527429869055391e+02   1.1449932821666346e+02
    2052.552552552553   1.2004032817836131e+02   1.1838840776062744e+02   1.1601327857988569e+02   1.1522224871402594e+02
    2054.054054054054   1.2097745589154469e+02   1.1917728348153148e+02   1.1675430975037499e+02   1.1594802143735124e+02
    2055.555555555556   1.2193543060253116e+02   1.1998446827762224e+02   1.1751207897642917e+02   1.1668881241733766e+02
    2057.057057057057   1.2291307258841030e+02   1.2078523576946296e+02   1.1826447055793554e+02   1.1742610924178328e+02
    2058.558558558559   1.2391181312117024e+02   1.2159965790119246e+02   1.1902921140767894e+02   1.1817467844260008e+02
    2060.060060060060   1.2493105474243629e+02   1.2243153282726355e+02   1.1981132892856024e+02   1.1893940398122420e+02
    2061.561561561562   1.2596800947188838e+02   1.2325432507258223e+02   1.2058473679367977e+02   1.1969750903862817e+02
    2063.063063063063   1.2702145025463227e+02   1.2409178268631574e+02   1.2137206328237191e+02   1.2046851004366697e+02
    2064.564564564565   1.2809035666059731e+02   1.2493817838627345e+02   1.2216851076581504e+02   1.2124852655458166e+02
    2066.066066066066   1.2916819691497670e+02   1.2578639919618512e+02   1.2296662984588318e+02   1.2203093921058516e+02
    2067.567567567567   1.3025427862255214e+02   1.2664919591259269e+02   1.2377833043491738e+02   1.2282585330315742e+02
    2069.069069069069   1.3134338782859979e+02   1.2752495836841587e+02   1.2460379828676260e+02   1.2363413027957746e+02
    2070.570570570570   1.3243222455424086e+02   1.2839281837538437e+02   1.2542185863415511e+02   1.2443718096752308e+02
    2072.072072072072   1.3352026882277437e+02   1.2928265961527964e+02   1.2626035579364722e+02   1.2525850615072356e+02
    2073.573573573573   1.3460414526034828e+02   1.3018311049713625e+02   1.2710916530730032e+02   1.2608985032892494e+02
    2075.075075075075   1.3568331670600824e+02   1.3107625878443824e+02   1.2795280019812843e+02   1.2691859171423927e+02
    2076.576576576576   1.3675774199124970e+02   1.3200819657548857e+02   1.2883331168201744e+02   1.2777981504424638e+02
    2078.078078078078   1.3782568070262306e+02   1.3292193276325892e+02   1.2969787355205028e+02   1.2862926835466234e+02
    2079.579579579579   1.3888520978701229e+02   1.3383230362036133e+02   1.3055692856908004e+02   1.2947419862876933e+02
    2081.081081081081   1.3994630382956370e+02   1.3480203724718805e+02   1.3147557125271436e+02   1.3037224261612576e+02
    2082.582582582583   1.4099915975827270e+02   1.3574293160771850e+02   1.3236803088966576e+02   1.3124993315153395e+02
    2084.084084084084   1.4205064527437861e+02   1.3667458328647260e+02   1.3324874347056721e+02   1.3211754014802690e+02
    2085.585585585586   1.4310509691001386e+02   1.3768278463458159e+02   1.3420669083665882e+02   1.3305376752342525e+02
    2087.087087087087   1.4415537024501791e+02   1.3865035144450027e+02   1.3512706943650983e+02   1.3396013111493255e+02
    2088.588588588588   1.4520753197193699e+02   1.3959835661644465e+02   1.3602420422326054e+02   1.3484608838242806e+02
    2090.090090090090   1.4626782346222814e+02   1.4065105818408168e+02   1.3702872453459815e+02   1.3582738350939644e+02
    2091.591591591592   1.4732750181787188e+02   1.4164647443404468e+02   1.3797854818554163e+02   1.3676412395990772e+02
    2093.093093093093   1.4839163552952709e+02   1.4261397791075089e+02   1.3889493809649582e+02   1.3767113506056316e+02
    2094.594594594595   1.4946760891323626e+02   1.4369216670620099e+02   1.3992731995386291e+02   1.3868162744975760e+02
    2096.096096096096   1.5054822911701729e+02   1.4472511869917861e+02   1.4091677704623498e+02   1.3965802694891985e+02
    2097.597597597598   1.5163591737021443e+02   1.4573499686535865e+02   1.4187628289892123e+02   1.4060723182456616e+02
    2099.099099099099   1.5273328810151853e+02   1.4680657621494436e+02   1.4290183775077921e+02   1.4161644404570919e+02
    2100.600600600601   1.5384461566902652e+02   1.4792666360494985e+02   1.4397745961449144e+02   1.4267119250329611e+02
    2102.102102102102   1.5495772573849320e+02   1.4897222374776365e+02   1.4498076888815447e+02   1.4366655346018220e+02
    2103.603603603603   1.5608028805666396e+02   1.5003804475962426e+02   1.4599929912194457e+02   1.4467434475362097e+02
    2105.105105105105   1.5722063975270285e+02   1.5120818273128776e+02   1.4712929437275938e+02   1.4578251893336446e+02
    2106.606606606607   1.5836516208191043e+02   1.5231219858776140e+02   1.4819507284650643e+02   1.4683856234639049e+02
    2108.108108108108   1.5951635617847677e+02   1.5338925931921565e+02   1.4922368225933070e+02   1.4786012895998763e+02
    2109.609609609610   1.6068535813494361e+02   1.5459559286070075e+02   1.5039318143667165e+02   1.4900892887696884e+02
    2111.111111111111   1.6186195953815528e+02   1.5573013454451265e+02   1.5149150364016822e+02   1.5009948793420907e+02
    2112.612612612613   1.6304527758512984e+02   1.5685902461667001e+02   1.5257453382533163e+02   1.5117465299081567e+02
    2114.114114114114   1.6424449584956756e+02   1.5809181062859534e+02   1.5377218861754611e+02   1.5235421764121887e+02
    2115.615615615616   1.6545059540075462e+02   1.5927036229665049e+02   1.5491786206665464e+02   1.5349283854941041e+02
    2117.117117117117   1.6667037032657555e+02   1.6045481036457235e+02   1.5606028253810570e+02   1.5462669710527925e+02
    2118.618618618619   1.6789460998180871e+02   1.6170694245182719e+02   1.5727750361017894e+02   1.5582957525666248e+02
    2120.120120120120   1.6914064930223904e+02   1.6292004936624360e+02   1.5845944249426282e+02   1.5700657375940995e+02
    2121.621621621622   1.7038966308818979e+02   1.6418171475810635e+02   1.5968615983239027e+02   1.5822211951681587e+02
    2123.123123123123   1.7165462021522390e+02   1.6544867695922403e+02   1.6092655185819854e+02   1.5945556133263483e+02
    2124.624624624625   1.7292835300429087e+02   1.6672033452519949e+02   1.6216233296096632e+02   1.6068336254925194e+02
    2126.126126126126   1.7422000070593148e+02   1.6801513728961049e+02   1.6343091964349341e+02   1.6194594013999475e+02
    2127.627627627628   1.7551652736026966e+02   1.6932867335333316e+02   1.6471759415498488e+02   1.6322616729382699e+02
    2129.129129129129   1.7683238963635006e+02   1.7064833547469070e+02   1.6600935780445965e+02   1.6451300352220568e+02
    2130.630630630631   1.7815400131954081e+02   1.7199196891371213e+02   1.6732901075274526e+02   1.6582790426175779e+02
    2132.132132132132   1.7949255084435754e+02   1.7334626116027266e+02   1.6866282357492420e+02   1.6715938956219009e+02
    2133.633633633634   1.8084167851042474e+02   1.7472675421619508e+02   1.7001676905142142e+02   1.6850788624390117e+02
    2135.135135135135   1.8220421649349072e+02   1.7609289373978484e+02   1.7136540808520985e+02   1.6985925358827717e+02
    2136.636636636636   1.8358737360296985e+02   1.7753928521017957e+02   1.7279504350226966e+02   1.7128205874949001e+02
    2138.138138138138   1.8496576703657101e+02   1.7892774286990644e+02   1.7416941764843833e+02   1.7266348890383301e+02
    2139.639639639640   1.8637320870704400e+02   1.8035075727033794e+02   1.7556798537720408e+02   1.7406294040579172e+02
    2141.141141141141   1.8780109057596167e+02   1.8188164853319546e+02   1.7709380151281718e+02   1.7558193337865200e+02
    2142.642642642642   1.8921741918464338e+02   1.8330766504406185e+02   1.7851160345834532e+02   1.7701316328217010e+02
    2144.144144144144   1.9066381302159323e+02   1.8476537167078888e+02   1.7994521802376599e+02   1.7845276489221558e+02
    2145.645645645645   1.9213626759534316e+02   1.8639076009376640e+02   1.8158194353565523e+02   1.8008304587687414e+02
    2147.147147147147   1.9359234354061221e+02   1.8786337800686567e+02   1.8305375683490547e+02   1.8157476275414675e+02
    2148.648648648649   1.9507923525652924e+02   1.8934018730866049e+02   1.8450164898877671e+02   1.8303557692926691e+02
    2150.150150150150   1.9659669722624196e+02   1.9099202392600290e+02   1.8616639310817814e+02   1.8470153687383271e+02
    2151.651651651652   1.9810869133721326e+02   1.9267593364103516e+02   1.8786460082497646e+02   1.8640079653316138e+02
    2153.153153153153   1.9963628696635902e+02   1.9414630711544481e+02   1.8932736346058329e+02   1.8789886071394565e+02
    2154.654654654655   2.0119414558667998e+02   1.9574207280963063e+02   1.9091290638754245e+02   1.8950029823901303e+02
    2156.156156156156   2.0276437191526276e+02   1.9753874738522808e+02   1.9275092794633429e+02   1.9134192083308736e+02
    2157.657657657658   2.0434379751062755e+02   1.9915177779904761e+02   1.9438738168691862e+02   1.9301491010164889e+02
    2159.159159159159   2.0595256077283020e+02   2.0078093949014360e+02   1.9600188757804639e+02   1.9465261680895642e+02
    2160.660660660661   2.0757615412564894e+02   2.0247927265456929e+02   1.9770606067379549e+02   1.9637915885633831e+02
    2162.162162162163   2.0922170052315363e+02   2.0438388337707667e+02   1.9967212509908981e+02   1.9835678273446513e+02
    2163.663663663664   2.1088944881594273e+02   2.0607306725549685e+02   2.0139827136409673e+02   2.0013238566527662e+02
    2165.165165165165   2.1258394439014950e+02   2.0778672202756664e+02   2.0310697193657219e+02   2.0187330163969949e+02
    2166.666666666667   2.1427945557520721e+02   2.0956701280489057e+02   2.0490193762427126e+02   2.0370084023702762e+02
    2168.168168168168   2.1602793186025880e+02   2.1155522701477901e+02   2.0696628746646761e+02   2.0578899243007905e+02
    2169.669669669670   2.1779764153903486e+02   2.1334836884140643e+02   2.0881992709231565e+02   2.0770594234701170e+02
    2171.171171171171   2.1955213758270992e+02   2.1517632669625127e+02   2.1066286032875280e+02   2.0959074732555092e+02
    2172.672672672673   2.2135985084517193e+02   2.1703076222280808e+02   2.1253786822812094e+02   2.1151117569205371e+02
    2174.174174174174   2.2321125201613327e+02   2.1909987992311176e+02   2.1469828277751901e+02   2.1371068857223705e+02
    2175.675675675676   2.2504636675908810e+02   2.2121358588403282e+02   2.1691149620457202e+02   2.1596458155058542e+02
    2177.177177177177   2.2690636943864857e+02   2.2295671676240079e+02   2.1868383733592347e+02   2.1783082420606809e+02
    2178.678678678679   2.2880976872278785e+02   2.2489199697492541e+02   2.2064946830102627e+02   2.1985714834884925e+02
    2180.180180180180   2.3072908287352502e+02   2.2705808146410365e+02   2.2293020786851008e+02   2.2219472803685588e+02
    2181.681681681682   2.3267834113118457e+02   2.2928326682337632e+02   2.2528249358997508e+02   2.2460591353681735e+02
    2183.183183183183   2.3462893080400747e+02   2.3111767526760360e+02   2.2716383908184105e+02   2.2660118555155918e+02
    2184.684684684685   2.3662073950960922e+02   2.3316806027874961e+02   2.2927081978314803e+02   2.2878652964735167e+02
    2186.186186186186   2.3863617150506860e+02   2.3547485580602086e+02   2.3173441139247208e+02   2.3132746333108008e+02
    2187.687687687688   2.4066160251179753e+02   2.3750988827213286e+02   2.3388114759239812e+02   2.3360087483149545e+02
    2189.189189189189   2.4272380825849964e+02   2.3966088448409266e+02   2.3611545622108287e+02   2.3592925052674707e+02
    2190.690690690691   2.4480037832954343e+02   2.4189412399047546e+02   2.3846620643060135e+02   2.3837989676316488e+02
    2192.192192192192   2.4692146555460425e+02   2.4433416811683125e+02   2.4110800643558187e+02   2.4112501810680152e+02
    2193.693693693694   2.4902687255528264e+02   2.4642986395332616e+02   2.4332934088305169e+02   2.4350154825920018e+02
    2195.195195195195   2.5117335338077183e+02   2.4865983246580694e+02   2.4566390334859375e+02   2.4595789361189327e+02
    2196.696696696697   2.5336837110317100e+02   2.5115334561294841e+02   2.4838241869719894e+02   2.4880521780375912e+02
    2198.198198198198   2.5553136552547008e+02   2.5333415543148658e+02   2.5071440874858172e+02   2.5131401846837178e+02
    2199.699699699700   2.5773407104503741e+02   2.5570391615443788e+02   2.5324735625828802e+02   2.5399349673868255e+02
    2201.201201201201   2.5999597380669917e+02   2.5822337174800765e+02   2.5600175685122292e+02   2.5690408102565743e+02
    2202.702702702702   2.6222924409040741e+02   2.6050744177031061e+02   2.5847659642167264e+02   2.5958015522001944e+02
    2204.204204204204   2.6449150163041026e+02   2.6302010683550174e+02   2.6122136636592978e+02   2.6250191412558712e+02
    2205.705705705705   2.6677731633684760e+02   2.6543951004637370e+02   2.6388431466555318e+02   2.6538101706888750e+02
    2207.207207207207   2.6908993480170170e+02   2.6786564681874393e+02   2.6654128854704823e+02   2.6825548601716105e+02
    2208.708708708709   2.7139769115103576e+02   2.7036977754774409e+02   2.6931407959004304e+02   2.7125788663588935e+02
    2210.210210210210   2.7372185576246392e+02   2.7285674125675217e+02   2.7206803602811920e+02   2.7425548214776148e+02
    2211.711711711712   2.7608505103211957e+02   2.7552630411837913e+02   2.7507243885950379e+02   2.7750149264657006e+02
    2213.213213213213   2.7843981697998879e+02   2.7800219652316503e+02   2.7784607483881342e+02   2.8056001395635360e+02
    2214.714714714715   2.8081898282950641e+02   2.8072152472842686e+02   2.8093744893266660e+02   2.8392347697121494e+02
    2216.216216216216   2.8317761002052663e+02   2.8313116110660263e+02   2.8364792510540832e+02   2.8695754302690324e+02
    2217.717717717718   2.8556849118845730e+02   2.8582512634598260e+02   2.8671978207401480e+02   2.9033130469920872e+02
    2219.219219219219   2.8798795644314259e+02   2.8867235413828610e+02   2.9004405739676332e+02   2.9398396078083078e+02
    2220.720720720721   2.9037103380405961e+02   2.9099480255244038e+02   2.9266885704961391e+02   2.9699027021849309e+02
    2222.222222222222   2.9274830187627208e+02   2.9372214257861179e+02   2.9583344452980367e+02   3.0051032410955338e+02
    2223.723723723724   2.9518317621964559e+02   2.9670263088033045e+02   2.9942343148308174e+02   3.0449920556355175e+02
    2225.225225225225   2.9757336797553739e+02   2.9899802755329341e+02   3.0206808119500886e+02   3.0759424431438157e+02
    2226.726726726727   2.9995158563977714e+02   3.0163205188545703e+02   3.0512731503555722e+02   3.1105553040349037e+02
    2228.228228228228   3.0234677868276628e+02   3.0457290503009557e+02   3.0871946876227213e+02   3.1511049928904077e+02
    2229.729729729730   3.0476104621632226e+02   3.0759401366327103e+02   3.1246128087726021e+02   3.1934569975468884e+02
    2231.231231231232   3.0708950389241227e+02   3.0967514418328005e+02   3.1485970750448234e+02   3.2227095089649691e+02
    2232.732732732733   3.0944592090052691e+02   3.1237043508392549e+02   3.1810801694809908e+02   3.2601825037237313e+02
    2234.234234234234   3.1178419090934591e+02   3.1534277202834181e+02   3.2187365271247944e+02   3.3035698352681476e+02
    2235.735735735735   3.1414585784838471e+02   3.1842990627358910e+02   3.2585850343083797e+02   3.3495904201644453e+02
    2237.237237237237   3.1639036787112389e+02   3.2038260240129256e+02   3.2816405122624298e+02   3.3788412057332715e+02
    2238.738738738739   3.1865270574948403e+02   3.2298438658403791e+02   3.3138109978394749e+02   3.4169121974092388e+02
    2240.240240240240   3.2090489162758587e+02   3.2586419319609132e+02   3.3513709014070582e+02   3.4612764659411130e+02
    2241.741741741742   3.2314353286665477e+02   3.2902150827903040e+02   3.3944278467536657e+02   3.5121255287661273e+02
    2243.243243243243   3.2526848699110792e+02   3.3083868102304666e+02   3.4165729796620991e+02   3.5414151427007056e+02
    2244.744744744745   3.2738927650671548e+02   3.3333494254400284e+02   3.4485645077620745e+02   3.5803322478759236e+02
    2246.246246246246   3.2949248909407112e+02   3.3600817666782694e+02   3.4844278554058411e+02   3.6239749293214589e+02
    2247.747747747748   3.3156827716746312e+02   3.3892452254343402e+02   3.5253398989861626e+02   3.6737469652266896e+02
    2249.249249249249   3.3355720570722468e+02   3.4187586274433937e+02   3.5675108337501234e+02   3.7253104666609221e+02
    2250.750750750751   3.3545147924019483e+02   3.4328320784638976e+02   3.5847149035731098e+02   3.7503037226176156e+02
    2252.252252252252   3.3734910338476959e+02   3.4562995836562982e+02   3.6168221745355174e+02   3.7908331996997566e+02
    2253.753753753754   3.3916594147977503e+02   3.4821734728510830e+02   3.6543016775990202e+02   3.8380376531228694e+02
    2255.255255255255   3.4093900119578217e+02   3.5104555530939251e+02   3.6973390938711032e+02   3.8921813273435362e+02
    2256.756756756757   3.4260197671609768e+02   3.5233114626162086e+02   3.7144139146890842e+02   3.9179520076640273e+02
    2258.258258258258   3.4421786685541105e+02   3.5451721849716870e+02   3.7463984112345190e+02   3.9596365739710905e+02
    2259.759759759760   3.4575426800016339e+02   3.5671639460097475e+02   3.7794240429005396e+02   4.0028620888335479e+02
    2261.261261261261   3.4723318271718460e+02   3.5908599127027588e+02   3.8169955537719648e+02   4.0519795306013964e+02
    2262.762762762763   3.4866613015538582e+02   3.6163147481095859e+02   3.8589766657158088e+02   4.1068795785299079e+02
    2264.264264264264   3.4990514275531217e+02   3.6237599045250931e+02   3.8689298272011013e+02   4.1251212327095169e+02
    2265.765765765766   3.5111332106993416e+02   3.6414610249933605e+02   3.8968127881319413e+02   4.1632669975472669e+02
    2267.267267267267   3.5224871857887939e+02   3.6606501667999765e+02   3.9290475062632891e+02   4.2071801913883513e+02
    2268.768768768768   3.5331328576753299e+02   3.6814782725218595e+02   3.9658402467394291e+02   4.2571400964549167e+02
    2270.270270270270   3.5423166352067693e+02   3.6867457395894581e+02   3.9740120479342522e+02   4.2734300450109623e+02
    2271.771771771771   3.5506229796933115e+02   3.7022745338907941e+02   4.0017335236690934e+02   4.3124813829624918e+02
    2273.273273273273   3.5581931418725600e+02   3.7166534416648574e+02   4.0279183680517480e+02   4.3498257188885282e+02
    2274.774774774775   3.5652659104488731e+02   3.7325802175129348e+02   4.0586115099577819e+02   4.3931259081430699e+02
    2276.276276276276   3.5710229108584394e+02   3.7485400826941179e+02   4.0906219669263731e+02   4.4383915709148772e+02
    2277.777777777778   3.5747851846965307e+02   3.7468636839214048e+02   4.0884473353167408e+02   4.4415552934572202e+02
    2279.279279279279   3.5788224211500994e+02   3.7566329439396998e+02   4.1088364845618077e+02   4.4720292337669866e+02
    2280.780780780781   3.5815245995610974e+02   3.7677350878534759e+02   4.1336457483587748e+02   4.5084356378550058e+02
    2282.282282282282   3.5832526135988718e+02   3.7786313928854844e+02   4.1591433556329548e+02   4.5458178725997220e+02
    2283.783783783784   3.5834445156067551e+02   3.7731889654264648e+02   4.1516674966905703e+02   4.5412920444527748e+02
    2285.285285285285   3.5832992004404053e+02   3.7789595490918146e+02   4.1677636644675124e+02   4.5663713902863435e+02
    2286.786786786787   3.5820113779919001e+02   3.7861333914300587e+02   4.1882779821773642e+02   4.5972361627330162e+02
    2288.288288288288   3.5792006954427410e+02   3.7789957729461173e+02   4.1791446661131801e+02   4.5895959754144161e+02
    2289.789789789790   3.5763695543633270e+02   3.7815163649726685e+02   4.1909928522777653e+02   4.6087915413312476e+02
    2291.291291291291   3.5721131800769285e+02   3.7841968592578428e+02   4.2044969845912647e+02   4.6300579073404259e+02
    2292.792792792793   3.5665224673638915e+02   3.7754062089498194e+02   4.1938181884348728e+02   4.6194227954518681e+02
    2294.294294294294   3.5606991225254757e+02   3.7747099428488161e+02   4.2013732571525622e+02   4.6324314333409336e+02
    2295.795795795796   3.5536385011043143e+02   3.7658855312679333e+02   4.1919000583973019e+02   4.6226340623516035e+02
    2297.297297297298   3.5456891919260590e+02   3.7629320515339128e+02   4.1962229436390476e+02   4.6309125775968852e+02
    2298.798798798799   3.5369743240545864e+02   3.7538922697617630e+02   4.1875998290256859e+02   4.6217263895376124e+02
    2300.300300300300   3.5274956981325317e+02   3.7461127183473428e+02   4.1824947134368847e+02   4.6169941575504151e+02
    2301.801801801802   3.5171732596411073e+02   3.7395726962511617e+02   4.1809858843963718e+02   4.6167551726275309e+02
    2303.303303303303   3.5063113357225870e+02   3.7326017822985744e+02   4.1791488212131713e+02   4.6157148579226691e+02
    2304.804804804805   3.4945363154078029e+02   3.7248982651344807e+02   4.1763883943822850e+02   4.6131223633147090e+02
    2306.306306306306   3.4823132839174212e+02   3.7165298067773796e+02   4.1726581081148106e+02   4.6088207922492558e+02
    2307.807807807808   3.4690523265373378e+02   3.7074447445194772e+02   4.1679205362914087e+02   4.6027296140109439e+02
    2309.309309309309   3.4554263709779531e+02   3.6975226971347433e+02   4.1618854863789738e+02   4.5945800591443583e+02
    2310.810810810811   3.4411787537570297e+02   3.6870568056035961e+02   4.1548113584236347e+02   4.5846193286633303e+02
    2312.312312312312   3.4262458002768960e+02   3.6757390116813656e+02   4.1464146172480304e+02   4.5725060541406481e+02
    2313.813813813814   3.4107707094937615e+02   3.6638149967692624e+02   4.1369330585816130e+02   4.5584794667884449e+02
    2315.315315315315   3.3948289023987155e+02   3.6512196172526069e+02   4.1262325388591080e+02   4.5424910302687977e+02
    2316.816816816817   3.3784665036918665e+02   3.6379656419965926e+02   4.1143274692507106e+02   4.5245573668075849e+02
    2318.318318318318   3.3615600390404893e+02   3.6241416707618953e+02   4.1013099931375865e+02   4.5047392921806500e+02
    2319.819819819820   3.3442572719816030e+02   3.6097195845939370e+02   4.0872082879383788e+02   4.4831207649747262e+02
    2321.321321321321   3.3265693973595000e+02   3.5947474447292313e+02   4.0719799105046985e+02   4.4597573940130923e+02
    2322.822822822823   3.3085983096553377e+02   3.5792555463451839e+02   4.0557097276411736e+02   4.4347198784658895e+02
    2324.324324324324   3.2901593366953790e+02   3.5632665986881847e+02   4.0384118508485830e+02   4.4080418539351331e+02
    2325.825825825826   3.2715762985948055e+02   3.5468826238792730e+02   4.0202225356902989e+02   4.3799572120739543e+02
    2327.327327327327   3.2526537384246433e+02   3.5300037589617466e+02   4.0010561182969730e+02   4.3504205259795600e+02
    2328.828828828829   3.2335275668193964e+02   3.5127315146736203e+02   3.9809970830213831e+02   4.3195108519721066e+02
    2330.330330330330   3.2142143991337053e+02   3.4951583134952097e+02   3.9601782894404749e+02   4.2874846105314265e+02
    2331.831831831832   3.1946156315041941e+02   3.4772186177710449e+02   3.9385636812024541e+02   4.2543418573694191e+02
    2333.333333333333   3.1750003094156386e+02   3.4589251058170896e+02   3.9161894298485703e+02   4.2200937502178817e+02
    2334.834834834835   3.1551212195253794e+02   3.4404320774801693e+02   3.8931921061291985e+02   4.1849858226107716e+02
    2336.336336336336   3.1353566069764719e+02   3.4216820538439498e+02   3.8695406232847461e+02   4.1491156906363733e+02
    2337.837837837838   3.1152979447859553e+02   3.4027277317636964e+02   3.8453669734990177e+02   4.1125137256847324e+02
    2339.339339339339   3.0951423626940363e+02   3.3835064760125124e+02   3.8206382217958105e+02   4.0752444902524900e+02
    2340.840840840841   3.0751516381968025e+02   3.3642228216684020e+02   3.7954654542720181e+02   4.0375220447351728e+02
    2342.342342342342   3.0551186167648183e+02   3.3447821701891951e+02   3.7698479143356741e+02   3.9993837359151615e+02
    2343.843843843844   3.0349881492184409e+02   3.3252037679660106e+02   3.7438951097158809e+02   3.9609026421105864e+02
    2345.345345345345   3.0148822246564941e+02   3.3055374650640425e+02   3.7176140785157986e+02   3.9221589609851890e+02
    2346.846846846847   2.9949839487152866e+02   3.2858458630607458e+02   3.6910453163622515e+02   3.8832648466605559e+02
    2348.348348348348   2.9750067894176311e+02   3.2661061068902490e+02   3.6642507285311046e+02   3.8442742259023765e+02
    2349.849849849850   2.9550792412462874e+02   3.2463088698329301e+02   3.6372679312460525e+02   3.8052790723814542e+02
    2351.351351351351   2.9354099312890770e+02   3.2265873493563805e+02   3.6101720588868596e+02   3.7663452048420362e+02
    2352.852852852853   2.9157792030295866e+02   3.2068230039675575e+02   3.5829238994406461e+02   3.7274826399035038e+02
    2354.354354354355   2.8961548916091709e+02   3.1871002250142169e+02   3.5556247214636539e+02   3.6887896876205565e+02
    2355.855855855856   2.8768576549433180e+02   3.1674748819350515e+02   3.5282890624512015e+02   3.6503340175352616e+02
    2357.357357357358   2.8577686792302615e+02   3.1479417347966859e+02   3.5009779464636512e+02   3.6121666837548878e+02
    2358.858858858859   2.8386313588635318e+02   3.1284258801305413e+02   3.4736668920371557e+02   3.5742609228519763e+02
    2360.360360360360   2.8197541242362990e+02   3.1090353883418845e+02   3.4464368995093577e+02   3.5367471654386094e+02
    2361.861861861862   2.8011983429816081e+02   3.0897986982694584e+02   3.4192839778903772e+02   3.4995898347208754e+02
    2363.363363363364   2.7828035010300226e+02   3.0706903193396255e+02   3.3922682481224768e+02   3.4628909539454440e+02
    2364.864864864865   2.7645364127753766e+02   3.0516825503735885e+02   3.3653681143557418e+02   3.4266135136750017e+02
    2366.366366366366   2.7466463503333449e+02   3.0328613023798687e+02   3.3386601895441009e+02   3.3908646837853496e+02
    2367.867867867868   2.7290013979258811e+02   3.0141851335500746e+02   3.3121081148587223e+02   3.3555483948254044e+02
    2369.369369369369   2.7115272080972284e+02   2.9957125002814831e+02   3.2857953337291877e+02   3.3207965543786094e+02
    2370.870870870871   2.6943347970492437e+02   2.9774069772764358e+02   3.2596805181204132e+02   3.2865990214420913e+02
    2372.372372372372   2.6775465667987947e+02   2.9592933068436025e+02   3.2338175993716374e+02   3.2529631540553106e+02
    2373.873873873874   2.6609338572756701e+02   2.9413627420115108e+02   3.2081885602602563e+02   3.2198105116662310e+02
    2375.375375375375   2.6447301022264662e+02   2.9236593240183475e+02   3.1828561177939821e+02   3.1872903566492442e+02
    2376.876876876877   2.6288300145450631e+02   2.9061755965946236e+02   3.1577936017944177e+02   3.1553668265200935e+02
    2378.378378378378   2.6132146405492216e+02   2.8888840357262455e+02   3.1329953466879459e+02   3.1239733189705140e+02
    2379.879879879880   2.5979654475339720e+02   2.8718339171650462e+02   3.1085389103531719e+02   3.0931921217116081e+02
    2381.381381381381   2.5830639492607554e+02   2.8549852870069117e+02   3.0843534640237425e+02   3.0629836531638034e+02
    2382.882882882883   2.5685539591682937e+02   2.8383945817019429e+02   3.0605061868958330e+02   3.0333896226084050e+02
    2384.384384384384   2.5543386250373510e+02   2.8220230793562462e+02   3.0369727766323120e+02   3.0043682646847139e+02
    2385.885885885886   2.5405763541443343e+02   2.8058860527499786e+02   3.0137535524478056e+02   2.9759147215111108e+02
    2387.387387387387   2.5272280384648357e+02   2.7899956074490876e+02   2.9908953764932693e+02   2.9480860609217393e+02
    2388.888888888889   2.5141450627105982e+02   2.7743146845727216e+02   2.9683584155531724e+02   2.9207977611061870e+02
    2390.390390390390   2.5014864069201792e+02   2.7588945363623935e+02   2.9461373521786300e+02   2.8940800188117197e+02
    2391.891891891892   2.4893321675489082e+02   2.7437674569032708e+02   2.9243060704561020e+02   2.8679731373262604e+02
    2393.393393393393   2.4774714089028220e+02   2.7287966705598734e+02   2.9027647766452003e+02   2.8423721966827952e+02
    2394.894894894895   2.4660168877078431e+02   2.7140921550529845e+02   2.8816035829937937e+02   2.8173630500645351e+02
    2396.396396396396   2.4550331406163480e+02   2.6996528148187645e+02   2.8607633029364143e+02   2.7928679517113824e+02
    2397.897897897898   2.4444426614388263e+02   2.6854581313453889e+02   2.8402584481155560e+02   2.7689064630873673e+02
    2399.399399399399   2.4342285168223708e+02   2.6714908805047855e+02   2.8201119754607254e+02   2.7454974014882640e+02
    2400.900900900901   2.4244308703670185e+02   2.6577253253676116e+02   2.8002735936190629e+02   2.7225569391640488e+02
    2402.402402402402   2.4150936418854633e+02   2.6442512507989437e+02   2.7808141175088997e+02   2.7001555992277525e+02
    2403.903903903904   2.4060751028446654e+02   2.6309775001598098e+02   2.7616276970504930e+02   2.6782217003193944e+02
    2405.405405405405   2.3974865717188999e+02   2.6179505689232872e+02   2.7427938337332574e+02   2.6567654116723008e+02
    2406.906906906907   2.3893368403346997e+02   2.6051569255730385e+02   2.7243254784643494e+02   2.6358257605327708e+02
    2408.408408408408   2.3814922376998092e+02   2.5925263890093913e+02   2.7060928311158170e+02   2.6152566161407094e+02
    2409.909909909910   2.3740660074677075e+02   2.5802064815753795e+02   2.6882649943208349e+02   2.5952437809914358e+02
    2411.411411411411   2.3670241017319981e+02   2.5680995910132452e+02   2.6707390155541168e+02   2.5756318356330263e+02
    2412.912912912913   2.3602890417978816e+02   2.5561525723819670e+02   2.6534751893340933e+02   2.5564228571909507e+02
    2414.414414414414   2.3539361600398567e+02   2.5444466280508459e+02   2.6365488488030712e+02   2.5376589086893622e+02
    2415.915915915916   2.3478911023736742e+02   2.5329582299076600e+02   2.6199360639237597e+02   2.5193151775344353e+02
    2417.417417417417   2.3421780752461331e+02   2.5216842667870782e+02   2.6035969534678077e+02   2.5013322198132181e+02
    2418.918918918919   2.3367684341866783e+02   2.5106038759612176e+02   2.5875636038843322e+02   2.4837897576451866e+02
    2420.420420420421   2.3316372241608562e+02   2.4997121425021024e+02   2.5718086236661600e+02   2.4665887180028355e+02
    2421.921921921922   2.3267778203848096e+02   2.4890064011170310e+02   2.5563403756806426e+02   2.4497663687743201e+02
    2423.423423423424   2.3221989137568872e+02   2.4785375263219751e+02   2.5411742408343392e+02   2.4333279429085565e+02
    2424.924924924925   2.3178441991793375e+02   2.4682171506451670e+02   2.5262314831834712e+02   2.4172026214197433e+02
    2426.426426426427   2.3137272743652451e+02   2.4581136626402611e+02   2.5116200292864301e+02   2.4014759671315306e+02
    2427.927927927928   2.3097704499578018e+02   2.4481169496503517e+02   2.4971979883791744e+02   2.3860183983028878e+02
    2429.429429429430   2.3060987455954719e+02   2.4383826846739345e+02   2.4831033691501364e+02   2.3709434000998118e+02
    2430.930930930931   2.3025180437001271e+02   2.4287675509167272e+02   2.4692084082992335e+02   2.3561309587664601e+02
    2432.432432432433   2.2991385839503729e+02   2.4193544921306312e+02   2.4556162594679307e+02   2.3417009796873501e+02
    2433.933933933934   2.2958853726954149e+02   2.4100626586253946e+02   2.4422183972762014e+02   2.3275156760059892e+02
    2435.435435435435   2.2927560922431439e+02   2.4009230429571889e+02   2.4290390697415182e+02   2.3135899905406453e+02
    2436.936936936937   2.2897533275958921e+02   2.3919908789411437e+02   2.4161617323126356e+02   2.3000276449320208e+02
    2438.438438438438   2.2868203901428447e+02   2.3831456319846828e+02   2.4034434037589961e+02   2.2866782119912926e+02
    2439.939939939940   2.2840492058278443e+02   2.3745187012773553e+02   2.3910167631452265e+02   2.2736667442616096e+02
    2441.441441441441   2.2812485241556689e+02   2.3659600231611194e+02   2.3787376515611484e+02   2.2608390525245224e+02
    2442.942942942943   2.2785404475643000e+02   2.3575564616062371e+02   2.3666953474390581e+02   2.2482921879543946e+02
    2444.444444444444   2.2759129144660179e+02   2.3493097546916073e+02   2.3548692684005823e+02   2.2360027527468304e+02
    2445.945945945946   2.2733310047193095e+02   2.3412193686942851e+02   2.3432905312488580e+02   2.2240027311206140e+02
    2447.447447447447   2.2706662735374758e+02   2.3331606519175662e+02   2.3317997694977200e+02   2.2121182236018188e+02
    2448.948948948949   2.2681236031347976e+02   2.3252870757109233e+02   2.3205884528058888e+02   2.2005624308623877e+02
    2450.450450450450   2.2655580671385070e+02   2.3175205927587507e+02   2.3095262874492602e+02   2.1891691046744867e+02
    2451.951951951952   2.2629573441792019e+02   2.3098476361904085e+02   2.2986608433230234e+02   2.1780284996658125e+02
    2453.453453453453   2.2604005413177404e+02   2.3023205237224323e+02   2.2879927854239119e+02   2.1671035600412071e+02
    2454.954954954955   2.2577962888667338e+02   2.2948617306917674e+02   2.2774640958618323e+02   2.1563480691969923e+02
    2456.456456456456   2.2551772808146353e+02   2.2875203248625212e+02   2.2671290721364903e+02   2.1458267401314163e+02
    2457.957957957958   2.2524954284911524e+02   2.2802568656953844e+02   2.2569298879619515e+02   2.1354393473188554e+02
    2459.459459459460   2.2498680034190849e+02   2.2731290587541329e+02   2.2469318120613528e+02   2.1253077193580162e+02
    2460.960960960961   2.2471171323184669e+02   2.2660711938411222e+02   2.2370893350333833e+02   2.1153479140634286e+02
    2462.462462462463   2.2443172919643263e+02   2.2590493052638939e+02   2.2273229406462275e+02   2.1054700391666498e+02
    2463.963963963964   2.2415463059941385e+02   2.2521910369804999e+02   2.2178098043406334e+02   2.0958914891069745e+02
    2465.465465465466   2.2386493029470654e+02   2.2453325005659235e+02   2.2083474293058285e+02   2.0863789861013052e+02
    2466.966966966967   2.2357454756913026e+02   2.2386187431617844e+02   2.1990969611460770e+02   2.0770926858393841e+02
    2468.468468468468   2.2327494756034943e+02   2.2319319553363405e+02   2.1899463520700235e+02   2.0679345550267522e+02
    2469.969969969970   2.2297733529060750e+02   2.2253455537545818e+02   2.1809349204174075e+02   2.0589263519402647e+02
    2471.471471471471   2.2266158965725506e+02   2.2187767813878818e+02   2.1720368867749045e+02   2.0500686794564120e+02
    2472.972972972973   2.2234954913509145e+02   2.2123214162836410e+02   2.1632830560944697e+02   2.0413578785572705e+02
    2474.474474474474   2.2202639171062629e+02   2.2058873328340803e+02   2.1546255466069636e+02   2.0327657418478012e+02
    2475.975975975976   2.2170211807543711e+02   2.1995554815604891e+02   2.1461319580504167e+02   2.0243557850732438e+02
    2477.477477477477   2.2136127591100279e+02   2.1931949846877367e+02   2.1376634889718966e+02   2.0159832776130676e+02
    2478.978978978979   2.2102400776604748e+02   2.1869579278630724e+02   2.1293813748362180e+02   2.0078203203994767e+02
    2480.480480480481   2.2067369751860119e+02   2.1807084550413381e+02   2.1211474613607314e+02   1.9997171734525213e+02
    2481.981981981982   2.2031735951532451e+02   2.1745238637667038e+02   2.1130333846664828e+02   1.9917477142062572e+02
    2483.483483483484   2.1995779737539289e+02   2.1683993664897253e+02   2.1050344286860584e+02   1.9839103918546729e+02
    2484.984984984985   2.1958494731438043e+02   2.1622530081445746e+02   2.0970690441428385e+02   1.9761242009966301e+02
    2486.486486486487   2.1921111783007433e+02   2.1561746318060725e+02   2.0892264510150454e+02   1.9684741382949480e+02
    2487.987987987988   2.1882081163094074e+02   2.1500824331843967e+02   2.0814435803541255e+02   1.9609059280222027e+02
    2489.489489489490   2.1842890215335342e+02   2.1440236068804839e+02   2.0737202526507679e+02   1.9533999127707892e+02
    2490.990990990991   2.1802097265276194e+02   2.1379247593040554e+02   2.0660382742086048e+02   1.9459603161642372e+02
    2492.492492492493   2.1761164074840391e+02   2.1318815183905843e+02   2.0584558515135137e+02   1.9386384003463624e+02
    2493.993993993994   2.1718881484011163e+02   2.1258214626319051e+02   2.0509184746082568e+02   1.9313755542119685e+02
    2495.495495495496   2.1675451688922607e+02   2.1197011156855731e+02   2.0433521395307130e+02   1.9240809798713835e+02
    2496.996996996997   2.1631962204292896e+02   2.1136713449666581e+02   2.0359466402588802e+02   1.9169888965727384e+02
    2498.498498498499   2.1586291437317772e+02   2.1075073111643457e+02   2.0284483105228711e+02   1.9097985328616002e+02
    2500.000000000000   2.1540433546254820e+02   2.1013945198733006e+02   2.0210545744687582e+02   1.9027440716647070e+02
    2501.501501501501   2.1492496013661409e+02   2.0951580880231393e+02   2.0135862166152415e+02   1.8956212152592462e+02
    2503.003003003003   2.1443946341572592e+02   2.0889130789104772e+02   2.0061502143870189e+02   1.8885548110291649e+02
    2504.504504504504   2.1393065668513947e+02   2.0825316528726503e+02   1.9986441601753830e+02   1.8814421567243690e+02
    2506.006006006006   2.1340839049113271e+02   2.0760523772295454e+02   1.9910731489317266e+02   1.8742880742683636e+02
    2507.507507507507   2.1285914796837778e+02   2.0693883071987082e+02   1.9833735473616892e+02   1.8670257522463680e+02
    2509.009009009009   2.1228517890820356e+02   2.0625404774743436e+02   1.9755439295435980e+02   1.8596842730523832e+02
    2510.510510510511   2.1166682726971442e+02   2.0552902575467536e+02   1.9673444100952861e+02   1.8519894284018469e+02
    2512.012012012012   2.1100248907667861e+02   2.0476360384639122e+02   1.9588026945332140e+02   1.8440352090481278e+02
    2513.513513513513   2.1024755378438908e+02   2.0391125311875086e+02   1.9494374243332797e+02   1.8353311854840669e+02
    2515.015015015015   2.0931177247785300e+02   2.0288030563102993e+02   1.9383497776485689e+02   1.8251012045593632e+02
    2516.516516516517   2.0612044300797749e+02   1.9970677192352474e+02   1.9074900408667500e+02   1.7971467038421247e+02
    2518.018018018018   2.0371329936356719e+02   1.9742390135223377e+02   1.8861800452761898e+02   1.7779202580844461e+02
    2519.519519519520   2.0221445476957638e+02   1.9597975198014578e+02   1.8723911027574405e+02   1.7654246352819339e+02
    2521.021021021021   2.0100749160580420e+02   1.9480640494686941e+02   1.8610409018048634e+02   1.7551123466767001e+02
    2522.522522522522   1.9997029412327606e+02   1.9379103361610362e+02   1.8511205197310883e+02   1.7460477873718821e+02
    2524.024024024024   1.9903937065128190e+02   1.9287930131425151e+02   1.8421704152379166e+02   1.7378954163051293e+02
    2525.525525525526   1.9818774212077574e+02   1.9204116115042351e+02   1.8338833150461716e+02   1.7303258907498292e+02
    2527.027027027027   1.9740711986690488e+02   1.9127181028712374e+02   1.8262488878373824e+02   1.7233519938954231e+02
    2528.528528528529   1.9666452641700513e+02   1.9054063104220100e+02   1.8189694081519997e+02   1.7166705675290106e+02
    2530.030030030030   1.9597456916765094e+02   1.8986171191016857e+02   1.8121967515517264e+02   1.7104857658882295e+02
    2531.531531531532   1.9531572650926790e+02   1.8921161742656261e+02   1.8056851907318432e+02   1.7045293645470753e+02
    2533.033033033033   1.9469531524812490e+02   1.8860090534902312e+02   1.7995649720970695e+02   1.6989413140565048e+02
    2534.534534534534   1.9409422197123257e+02   1.8801087147442144e+02   1.7936462287619554e+02   1.6935094730769805e+02
    2536.036036036036   1.9352642526222166e+02   1.8745201593497819e+02   1.7880230753548227e+02   1.6883682639656263e+02
    2537.537537537537   1.9297635441770473e+02   1.8691086284233444e+02   1.7825695515929823e+02   1.6833950827021638e+02
    2539.039039039039   1.9244936457012619e+02   1.8639679236172543e+02   1.7774052094070890e+02   1.6786889764614975e+02
    2540.540540540541   1.9193838506369519e+02   1.8589720254082425e+02   1.7723691670673804e+02   1.6740742793573571e+02
    2542.042042042042   1.9145213809149524e+02   1.8542141780803183e+02   1.7675692103611891e+02   1.6697020447754187e+02
    2543.543543543544   1.9097330023612875e+02   1.8495522591149935e+02   1.7628673030870638e+02   1.6654264673998227e+02
    2545.045045045045   1.9051847905006727e+02   1.8451407994410010e+02   1.7584254153771374e+02   1.6613979068605019e+02
    2546.546546546546   1.9007269244516496e+02   1.8407972056803379e+02   1.7540305400832693e+02   1.6573797541630611e+02
    2548.048048048048   1.8964800686230276e+02   1.8366909015151978e+02   1.7498959225036916e+02   1.6536377667666781e+02
    2549.549549549549   1.8922529669280800e+02   1.8326209672451617e+02   1.7457952650981886e+02   1.6499297718347330e+02
    2551.051051051051   1.8882720599436590e+02   1.8287835006737350e+02   1.7419281777861212e+02   1.6464357599806439e+02
    2552.552552552553   1.8843279367045596e+02   1.8249784067747925e+02   1.7380849188642969e+02   1.6429489118532740e+02
    2554.054054054054   1.8805564822103236e+02   1.8213787309660432e+02   1.7344697495315771e+02   1.6397012709760213e+02
    2555.555555555556   1.8768478783529338e+02   1.8178197292648784e+02   1.7308797435293874e+02   1.6364632169492941e+02
    2557.057057057057   1.8733335420088858e+02   1.8144616884195457e+02   1.7275000690092091e+02   1.6334439884410213e+02
    2558.558558558559   1.8698046572494914e+02   1.8111016310815563e+02   1.7241213477754206e+02   1.6303961620257007e+02
    2560.060060060060   1.8664771016153040e+02   1.8079514869115812e+02   1.7209632443422808e+02   1.6275912079067550e+02
    2561.561561561562   1.8631856555329009e+02   1.8048202801598694e+02   1.7178132421814794e+02   1.6247787781504508e+02
    2563.063063063063   1.8600554922112616e+02   1.8018659062488297e+02   1.7148502626820871e+02   1.6221488862652089e+02
    2564.564564564565   1.8569411121398758e+02   1.7989264595090219e+02   1.7119038035004584e+02   1.6195338877565752e+02
    2566.066066066066   1.8539997417160805e+02   1.7961583476205078e+02   1.7091333178322566e+02   1.6170970371380002e+02
    2567.567567567567   1.8511200967456591e+02   1.7934476900356611e+02   1.7064171867795088e+02   1.6147129776428505e+02
    2569.069069069069   1.8482988443910551e+02   1.7908112551165769e+02   1.7037846692931626e+02   1.6124023455860117e+02
    2570.570570570571   1.8456060840281268e+02   1.7883002742273297e+02   1.7012809645382652e+02   1.6102272248210031e+02
    2572.072072072072   1.8429737897129525e+02   1.7858403671086603e+02   1.6988264786294485e+02   1.6081057561891112e+02
    2573.573573573573   1.8404243677198460e+02   1.7834729977712598e+02   1.6964720724511625e+02   1.6060794749505476e+02
    2575.075075075075   1.8379777902929320e+02   1.7812055680714195e+02   1.6942157636666673e+02   1.6041400410693845e+02
    2576.576576576576   1.8356187274977543e+02   1.7790279120693654e+02   1.6920537724943912e+02   1.6023150061548657e+02
    2578.078078078078   1.8332740873839774e+02   1.7768544188861009e+02   1.6898971157633227e+02   1.6004853702672656e+02
    2579.579579579579   1.8310930319216422e+02   1.7748622679967119e+02   1.6879353246960650e+02   1.5988717163624227e+02
    2581.081081081081   1.8288920757374461e+02   1.7728393581044566e+02   1.6859358412654677e+02   1.5971845753801566e+02
    2582.582582582583   1.8268459864601959e+02   1.7709683562132290e+02   1.6840912928356852e+02   1.5956732886434295e+02
    2584.084084084084   1.8248335712758396e+02   1.7691346231430683e+02   1.6822930568834352e+02   1.5942235643083734e+02
    2585.585585585586   1.8228919297035316e+02   1.7673750226596002e+02   1.6805733665979739e+02   1.5928579258587521e+02
    2587.087087087087   1.8210378535309454e+02   1.7656957515621306e+02   1.6789346898478172e+02   1.5915450412865968e+02
    2588.588588588588   1.8192241056397518e+02   1.7640555487175212e+02   1.6773375805414597e+02   1.5903001771422146e+02
    2590.090090090090   1.8175026612211838e+02   1.7625170851145720e+02   1.6758529120535064e+02   1.5891756309132572e+02
    2591.591591591592   1.8158080573877200e+02   1.7610004894237051e+02   1.6743946307973295e+02   1.5880885115220693e+02
    2593.093093093093   1.8142100220236858e+02   1.7595759916393803e+02   1.6730292938761372e+02   1.5870822385564938e+02
    2594.594594594595   1.8127017549124147e+02   1.7582444206512270e+02   1.6717638418322633e+02   1.5861860693549778e+02
    2596.096096096096   1.8111435396992741e+02   1.7568650174914154e+02   1.6704567486652564e+02   1.5852638523291449e+02
    2597.597597597598   1.8097277261914581e+02   1.7556275556092066e+02   1.6693017613730856e+02   1.5845111384341419e+02
    2599.099099099099   1.8083536513716433e+02   1.7544279650801289e+02   1.6681850679212437e+02   1.5837910547619433e+02


==> anc/Fig4_top_left_cutoff.txt <==
# Fig. 4, upper left panel: |T_DK|, cutoff, fixed f_pi = 92.4 MeV
# Density: rho_0; sqrt(s) in MeV; temperatures in MeV
#       sqrt(s) [MeV]             |T_DK| (T=0)            |T_DK| (T=50)           |T_DK| (T=100)           |T_DK| (T=150)
    2000.000000000000   1.2159697649362464e+02   1.2196762738656611e+02   1.2162533867335219e+02   1.2144307250396992e+02
    2001.501501501501   1.2245784377698178e+02   1.2284535610140686e+02   1.2249995943918651e+02   1.2231329935595382e+02
    2003.003003003003   1.2332509376329426e+02   1.2373075609028250e+02   1.2338275730346403e+02   1.2319152724271154e+02
    2004.504504504505   1.2419885346688875e+02   1.2462427757830214e+02   1.2427445658138068e+02   1.2407846359434672e+02
    2006.006006006006   1.2507928333398569e+02   1.2552644362606826e+02   1.2517590970126460e+02   1.2497494017654594e+02
    2007.507507507507   1.2596659545881379e+02   1.2643703475081023e+02   1.2608645024356107e+02   1.2588028048034053e+02
    2009.009009009009   1.2686093553374531e+02   1.2735568850374240e+02   1.2700513634787440e+02   1.2679353902015001e+02
    2010.510510510510   1.2776247644467834e+02   1.2828188674505853e+02   1.2793071119953383e+02   1.2771345382864450e+02
    2012.012012012012   1.2867133464905990e+02   1.2921608894786888e+02   1.2886392919877017e+02   1.2864076961424041e+02
    2013.513513513514   1.2958761787546658e+02   1.3015833131704483e+02   1.2980466459565972e+02   1.2957535536537523e+02
    2015.015015015015   1.3051143722808123e+02   1.3110868019874928e+02   1.3075284642428809e+02   1.3051713437494371e+02
    2016.516516516517   1.3144291004435715e+02   1.3206727482346733e+02   1.3170854976488937e+02   1.3146617643731147e+02
    2018.018018018018   1.3238212953354545e+02   1.3303442660327673e+02   1.3267221142440894e+02   1.3242291511427578e+02
    2019.519519519520   1.3332917071851116e+02   1.3401018033216747e+02   1.3364370256123286e+02   1.3338721641999118e+02
    2021.021021021021   1.3428416382901361e+02   1.3499483133375458e+02   1.3462344703696633e+02   1.3435950325215629e+02
    2022.522522522523   1.3524725464143006e+02   1.3598805684010733e+02   1.3561052782132185e+02   1.3533884767937630e+02
    2024.024024024024   1.3621856677632746e+02   1.3699102826857464e+02   1.3660720228695635e+02   1.3632752353701261e+02
    2025.525525525526   1.3719821926410594e+02   1.3800393368196941e+02   1.3761364198483207e+02   1.3732571158702277e+02
    2027.027027027027   1.3818650193761144e+02   1.3902364065438152e+02   1.3862295093592368e+02   1.3832645241740644e+02
    2028.528528528529   1.3918351641007732e+02   1.4005418323981027e+02   1.3964346489568732e+02   1.3933814876119175e+02
    2030.030030030030   1.4018948002186571e+02   1.4109640683488135e+02   1.4067675583667591e+02   1.4036243305168620e+02
    2031.531531531532   1.4120473798320629e+02   1.4214552083218982e+02   1.4171228979719245e+02   1.4138859122979753e+02
    2033.033033033033   1.4222932807912588e+02   1.4320801653294802e+02   1.4276385482025870e+02   1.4243062047350884e+02
    2034.534534534535   1.4326380565512747e+02   1.4427788074008151e+02   1.4381801760805521e+02   1.4347482934771600e+02
    2036.036036036036   1.4430811363101444e+02   1.4536050971907542e+02   1.4488635907752240e+02   1.4453303786301862e+02
    2037.537537537537   1.4536296102771749e+02   1.4645227276939471e+02   1.4596050867640119e+02   1.4559665471989413e+02
    2039.039039039039   1.4642817973811825e+02   1.4755543179806597e+02   1.4704535991784161e+02   1.4667070830326739e+02
    2040.540540540540   1.4750439930282806e+02   1.4867042907063558e+02   1.4814129424709716e+02   1.4775556737679648e+02
    2042.042042042042   1.4859168205810130e+02   1.4979572433704050e+02   1.4924499395439994e+02   1.4884779969782753e+02
    2043.543543543543   1.4969009714609695e+02   1.5093447402064623e+02   1.5036297506566206e+02   1.4995414287641893e+02
    2045.045045045045   1.5080018964507701e+02   1.5208438785753000e+02   1.5148961974986670e+02   1.5106877295977489e+02
    2046.546546546547   1.5192163431046873e+02   1.5324597474421404e+02   1.5262627055062171e+02   1.5219310264396822e+02
    2048.048048048048   1.5305523474638926e+02   1.5441941448317573e+02   1.5377235895798285e+02   1.5332647496987823e+02
    2049.549549549550   1.5420051741605627e+02   1.5560548452942999e+02   1.5493004271557862e+02   1.5447115917962503e+02
    2051.051051051051   1.5535846400846950e+02   1.5680293199892293e+02   1.5609537557504493e+02   1.5562300583225536e+02
    2052.552552552553   1.5652873103672263e+02   1.5801469775693843e+02   1.5727554936005836e+02   1.5678949256090772e+02
    2054.054054054054   1.5771214422046975e+02   1.5923828749334606e+02   1.5846371294470114e+02   1.5796350903909445e+02
    2055.555555555556   1.5890876408982774e+02   1.6047813116629780e+02   1.5967048927018024e+02   1.5915608040425423e+02
    2057.057057057057   1.6011920332678511e+02   1.6172754328434263e+02   1.6087961603909531e+02   1.6035025770233946e+02
    2058.558558558559   1.6134387614341861e+02   1.6299215988294551e+02   1.6210412414582652e+02   1.6155955742798287e+02
    2060.060060060060   1.6258319812358536e+02   1.6427440081043628e+02   1.6334885092406228e+02   1.6278924300125462e+02
    2061.561561561562   1.6383778862846006e+02   1.6556529926106333e+02   1.6459309814610938e+02   1.6401738731441660e+02
    2063.063063063063   1.6510750925998929e+02   1.6687260971392223e+02   1.6585455841694812e+02   1.6526262188004313e+02
    2064.564564564565   1.6639356769142665e+02   1.6819529758358652e+02   1.6712992133739050e+02   1.6652152054766998e+02
    2066.066066066066   1.6769513785318421e+02   1.6953060835680259e+02   1.6841321324033575e+02   1.6778767143550985e+02
    2067.567567567567   1.6901382276275697e+02   1.7088268217422569e+02   1.6971338035804385e+02   1.6907049010223759e+02
    2069.069069069069   1.7034905694367706e+02   1.7225224439800081e+02   1.7103175208816040e+02   1.7037161341457423e+02
    2070.570570570570   1.7170195845175061e+02   1.7363239817575464e+02   1.7235158838917974e+02   1.7167306244076812e+02
    2072.072072072072   1.7307275820478242e+02   1.7503159932444839e+02   1.7369343208547451e+02   1.7299660101451440e+02
    2073.573573573573   1.7446243510933763e+02   1.7644749047996345e+02   1.7505051403243982e+02   1.7433505044966117e+02
    2075.075075075075   1.7587126519911735e+02   1.7787577374402255e+02   1.7641203653653483e+02   1.7567714248627109e+02
    2076.576576576576   1.7730081929213770e+02   1.7932886496656064e+02   1.7780831367784899e+02   1.7705495280403693e+02
    2078.078078078078   1.7875080480071182e+02   1.8079162986436808e+02   1.7920140455348883e+02   1.7842809484078782e+02
    2079.579579579579   1.8022255567607891e+02   1.8226505395056577e+02   1.8059602640057238e+02   1.7980122536858988e+02
    2081.081081081081   1.8171684774915653e+02   1.8377260203295924e+02   1.8204475204200858e+02   1.8123105537114370e+02
    2082.582582582583   1.8323370691819508e+02   1.8528691254980430e+02   1.8348313785769454e+02   1.8264849029459839e+02
    2084.084084084084   1.8477396422530265e+02   1.8681040525154972e+02   1.8491789571134899e+02   1.8406022630495386e+02
    2085.585585585586   1.8633904116439945e+02   1.8837403384532590e+02   1.8642096813392638e+02   1.8554407728195471e+02
    2087.087087087087   1.8792976913590377e+02   1.8994188159366828e+02   1.8790571097819210e+02   1.8700679794574739e+02
    2088.588588588588   1.8954598063757700e+02   1.9151520220613872e+02   1.8937760119550381e+02   1.8845355381587234e+02
    2090.090090090090   1.9119187828229468e+02   1.9313891518355382e+02   1.9094145641068781e+02   1.8999839463069418e+02
    2091.591591591592   1.9286627648532843e+02   1.9476236220119813e+02   1.9247481618146242e+02   1.9150871768478734e+02
    2093.093093093093   1.9457036307801698e+02   1.9638842860478505e+02   1.9398734962146366e+02   1.9299393084193167e+02
    2094.594594594595   1.9630746523225250e+02   1.9806785185838754e+02   1.9559826814576323e+02   1.9458471760120790e+02
    2096.096096096096   1.9807718811835750e+02   1.9975191003566826e+02   1.9718940212319896e+02   1.9615250228416073e+02
    2097.597597597598   1.9988147231939217e+02   2.0144054751893290e+02   1.9876263858607061e+02   1.9769801244211959e+02
    2099.099099099099   2.0172307177339658e+02   2.0316621097853292e+02   2.0039558235619620e+02   1.9930713161175041e+02
    2100.600600600601   2.0360425361013571e+02   2.0492549412436585e+02   2.0207714297994013e+02   2.0096710450540522e+02
    2102.102102102102   2.0552621858666566e+02   2.0668039983170604e+02   2.0371715095973383e+02   2.0258069738366081e+02
    2103.603603603603   2.0749173203284221e+02   2.0845488513397166e+02   2.0537384122219336e+02   2.0420966846469989e+02
    2105.105105105105   2.0950499505255868e+02   2.1028256039441516e+02   2.0712625752056414e+02   2.0594145238332271e+02
    2106.606606606607   2.1156853750068575e+02   2.1210983485895312e+02   2.0884496657083517e+02   2.0763527884163557e+02
    2108.108108108108   2.1368411231850826e+02   2.1394081410083172e+02   2.1054050296345079e+02   2.0930033551307255e+02
    2109.609609609610   2.1586003253825621e+02   2.1583435547696973e+02   2.1235415739847235e+02   2.1109320720497351e+02
    2111.111111111111   2.1809724335152578e+02   2.1772679514573494e+02   2.1413009928916512e+02   2.1284358232965249e+02
    2112.612612612613   2.2040292173937078e+02   2.1963026438986284e+02   2.1590010580550825e+02   2.1458382387843122e+02
    2114.114114114114   2.2278000951026627e+02   2.2158910635999646e+02   2.1776855037399829e+02   2.1643031538414621e+02
    2115.615615615616   2.2523779832364622e+02   2.2355320574957767e+02   2.1961457138434943e+02   2.1825131603805301e+02
    2117.117117117117   2.2777688277517268e+02   2.2553360521079429e+02   2.2146463058864180e+02   2.2007281668199809e+02
    2118.618618618619   2.3040068935493730e+02   2.2755741472250025e+02   2.2338344957514215e+02   2.2196787920086368e+02
    2120.120120120120   2.3310578106873376e+02   2.2959275795004567e+02   2.2529317789313680e+02   2.2385209421630162e+02
    2121.621621621622   2.3587937838923290e+02   2.3166041311624826e+02   2.2724414237045383e+02   2.2577786726001290e+02
    2123.123123123123   2.3870018918675115e+02   2.3375530730960358e+02   2.2922299159387865e+02   2.2773357125244149e+02
    2124.624624624625   2.4153839330479579e+02   2.3586841098172934e+02   2.3120716347930758e+02   2.2969095728988552e+02
    2126.126126126126   2.4437316182567014e+02   2.3801491558673516e+02   2.3323319277777730e+02   2.3169355974431633e+02
    2127.627627627628   2.4718244001754744e+02   2.4018860683258629e+02   2.3528554153913043e+02   2.3372233382551045e+02
    2129.129129129129   2.4995957518715872e+02   2.4238640050726627e+02   2.3735577852325301e+02   2.3576814971334855e+02
    2130.630630630631   2.5270978527473406e+02   2.4461623890882916e+02   2.3946181995855213e+02   2.3785128072773529e+02
    2132.132132132132   2.5543489215106229e+02   2.4687400470921676e+02   2.4159508955955314e+02   2.3996261403265072e+02
    2133.633633633634   2.5813973500610331e+02   2.4916096808366919e+02   2.4375455246295076e+02   2.4209835846885289e+02
    2135.135135135135   2.6084083505259088e+02   2.5147257820995679e+02   2.4593178684460872e+02   2.4425377937804072e+02
    2136.636636636636   2.6352453654386670e+02   2.5383182998321462e+02   2.4817919505157704e+02   2.4648191712763591e+02
    2138.138138138138   2.6621701122959360e+02   2.5620252944435629e+02   2.5041089695942685e+02   2.4869277648879037e+02
    2139.639639639640   2.6890329866104440e+02   2.5860352468107783e+02   2.5266856089928106e+02   2.5092639121814426e+02
    2141.141141141141   2.7160080659388223e+02   2.6107072608361159e+02   2.5503828990600800e+02   2.5328200258343048e+02
    2142.642642642642   2.7430107826543195e+02   2.6353485439320997e+02   2.5735729241961883e+02   2.5558217891173220e+02
    2144.144144144144   2.7702347070618487e+02   2.6602807826212660e+02   2.5969472384567860e+02   2.5789527205808866e+02
    2145.645645645645   2.7974869533407588e+02   2.6861188372722614e+02   2.6220105127510448e+02   2.6039455584577712e+02
    2147.147147147147   2.8253569832930759e+02   2.7117875942456277e+02   2.6462004545105060e+02   2.6279797243422746e+02
    2148.648648648649   2.8531174332667121e+02   2.7376367562906410e+02   2.6702676592976354e+02   2.6517813858330243e+02
    2150.150150150150   2.8817302875879528e+02   2.7644442501272317e+02   2.6961292610062276e+02   2.6775707375278654e+02
    2151.651651651652   2.9104484465049558e+02   2.7916736556444243e+02   2.7224583781957767e+02   2.7038412905028684e+02
    2153.153153153153   2.9397695039821735e+02   2.8185558634696190e+02   2.7474553116381549e+02   2.7286523846158565e+02
    2154.654654654655   2.9693054372361371e+02   2.8460793377100765e+02   2.7733873857304366e+02   2.7544063087323582e+02
    2156.156156156156   2.9995589500176095e+02   2.8746986526524887e+02   2.8013965018245869e+02   2.7824693044833145e+02
    2157.657657657658   3.0299311499284067e+02   2.9031200899673297e+02   2.8284011980169532e+02   2.8094421328205448e+02
    2159.159159159159   3.0609568765351753e+02   2.9317741847741905e+02   2.8552717103876586e+02   2.8361257952628711e+02
    2160.660660660661   3.0921599134855302e+02   2.9610419119921966e+02   2.8830285522691003e+02   2.8637823347040228e+02
    2162.162162162163   3.1240041144005346e+02   2.9914624096189641e+02   2.9129587104012717e+02   2.8938566222781344e+02
    2163.663663663664   3.1560657365229406e+02   3.0216248326043882e+02   2.9416858302643442e+02   2.9226299915716965e+02
    2165.165165165165   3.1886638522872181e+02   3.0520686547454170e+02   2.9702951615968794e+02   2.9511086121249360e+02
    2166.666666666667   3.2216689090030997e+02   3.0831410709871949e+02   2.9997959340151078e+02   2.9805637798962050e+02
    2168.168168168168   3.2550918109981887e+02   3.1154283009384136e+02   3.0315507229144021e+02   3.0125336020819816e+02
    2169.669669669670   3.2891026443304435e+02   3.1476075679852335e+02   3.0624037768547333e+02   3.0435626204094154e+02
    2171.171171171171   3.3235721180421120e+02   3.1801078452726853e+02   3.0931736770905565e+02   3.0743097438502252e+02
    2172.672672672673   3.3586083505633502e+02   3.2131272703439924e+02   3.1244798713899064e+02   3.1056223690248595e+02
    2174.174174174174   3.3942583259746357e+02   3.2474528062120743e+02   3.1581873709266029e+02   3.1396269990075194e+02
    2175.675675675676   3.4301675010810533e+02   3.2824158268820156e+02   3.1926260763805044e+02   3.1744081720855564e+02
    2177.177177177177   3.4671013023525967e+02   3.3166318801633093e+02   3.2245899955607985e+02   3.2064843609981955e+02
    2178.678678678679   3.5039860150980320e+02   3.3518248929024537e+02   3.2579401961234237e+02   3.2399203039801006e+02
    2180.180180180180   3.5421279853329924e+02   3.3884445575275498e+02   3.2939398659119826e+02   3.2763481215304307e+02
    2181.681681681682   3.5802813963469379e+02   3.4258128662624335e+02   3.3308567759059775e+02   3.3137610248779947e+02
    2183.183183183183   3.6195922910866653e+02   3.4624078441153256e+02   3.3651680396115739e+02   3.3483309311592944e+02
    2184.684684684685   3.6591558074645110e+02   3.5001197638534541e+02   3.4011014896035698e+02   3.3845113649588717e+02
    2186.186186186186   3.7000298315619500e+02   3.5394336662932022e+02   3.4400444278708659e+02   3.4241097760218298e+02
    2187.687687687688   3.7410016182663657e+02   3.5784891855728523e+02   3.4775615086377485e+02   3.4622138085689994e+02
    2189.189189189189   3.7834947647285640e+02   3.6183041754599753e+02   3.5157249095645045e+02   3.5007889812643793e+02
    2190.690690690691   3.8260600947860644e+02   3.6590452946322142e+02   3.5551791772280609e+02   3.5408089065417948e+02
    2192.192192192192   3.8699787928996057e+02   3.7012748753225509e+02   3.5972433100381403e+02   3.5837901312933343e+02
    2193.693693693694   3.9143658771025360e+02   3.7429588655541102e+02   3.6371661398425465e+02   3.6244697755804145e+02
    2195.195195195195   3.9595980184684078e+02   3.7855483572516533e+02   3.6779559804063808e+02   3.6658591011584218e+02
    2196.696696696697   4.0056953150201360e+02   3.8299202864150340e+02   3.7220792626235993e+02   3.7110796580650464e+02
    2198.198198198198   4.0525647615205361e+02   3.8738818747124805e+02   3.7643237466556678e+02   3.7542911636691713e+02
    2199.699699699700   4.1003820930622749e+02   3.9190380457983582e+02   3.8081443633046945e+02   3.7990513739587914e+02
    2201.201201201201   4.1488515138035945e+02   3.9655649258582525e+02   3.8541676138448997e+02   3.8463305004926821e+02
    2202.702702702702   4.1985508476586398e+02   4.0120286664505693e+02   3.8990876512111294e+02   3.8925006853553873e+02
    2204.204204204204   4.2487278427726562e+02   4.0599298507285874e+02   3.9461990412123407e+02   3.9409634938553882e+02
    2205.705705705705   4.3001398332966238e+02   4.1083866760264414e+02   3.9936398781115395e+02   3.9899569325051294e+02
    2207.207207207207   4.3522650018296360e+02   4.1575728492982074e+02   4.0415472713721869e+02   4.0393968613178754e+02
    2208.708708708709   4.4054768701108179e+02   4.2078312981235496e+02   4.0909379024669528e+02   4.0905375284616105e+02
    2210.210210210210   4.4593251291483847e+02   4.2588006705761984e+02   4.1408825153357719e+02   4.1423196244339982e+02
    2211.711711711712   4.5146171454317454e+02   4.3112946714160597e+02   4.1931533802422865e+02   4.1966849442884558e+02
    2213.213213213213   4.5703922315134025e+02   4.3639324300354423e+02   4.2447693195132712e+02   4.2504881459173924e+02
    2214.714714714715   4.6276240033941514e+02   4.4182589592769170e+02   4.2991133115621784e+02   4.3072713160977065e+02
    2216.216216216216   4.6853885143656800e+02   4.4722952698781569e+02   4.3518264082866949e+02   4.3624637187361043e+02
    2217.717717717718   4.7442469271799848e+02   4.5282221253472653e+02   4.4075062570609043e+02   4.4208234873263092e+02
    2219.219219219219   4.8042257014818932e+02   4.5856582704529364e+02   4.4658712670177033e+02   4.4824108744868789e+02
    2220.720720720721   4.8645020976311037e+02   4.6418922042264768e+02   4.5203925217459465e+02   4.5399009325802314e+02
    2222.222222222222   4.9261912571066676e+02   4.7004894719294850e+02   4.5790934526260605e+02   4.6019501865206894e+02
    2223.723723723724   4.9883702812799470e+02   4.7611814365026100e+02   4.6419440398309553e+02   4.6690375578183171e+02
    2225.225225225225   5.0512244644205663e+02   4.8199204491139113e+02   4.6992352803802333e+02   4.7301221233655644e+02
    2226.726726726727   5.1150315222629973e+02   4.8805978032373730e+02   4.7595705613045595e+02   4.7942988778339054e+02
    2228.228228228228   5.1792197854754511e+02   4.9436281163704098e+02   4.8249648413215613e+02   4.8647280387838003e+02
    2229.729729729730   5.2444933497622162e+02   5.0079997128473542e+02   4.8924914706216578e+02   4.9378191944835396e+02
    2231.231231231232   5.3101859096097530e+02   5.0689555847805514e+02   4.9513543119742337e+02   5.0014081533447359e+02
    2232.732732732733   5.3761353510917115e+02   5.1332554629840683e+02   5.0166693979571647e+02   5.0720976104559156e+02
    2234.234234234234   5.4430972159319629e+02   5.1996332578597639e+02   5.0869685232053786e+02   5.1491694386702079e+02
    2235.735735735735   5.5101109100716531e+02   5.2675393874707186e+02   5.1600898983458069e+02   5.2298624249886052e+02
    2237.237237237237   5.5777279599759140e+02   5.3307945976920155e+02   5.2218395895917888e+02   5.2979581831812982e+02
    2238.738738738739   5.6458090831930144e+02   5.3973171193834230e+02   5.2903506364410634e+02   5.3735024417462705e+02
    2240.240240240240   5.7138252821433286e+02   5.4659764963536577e+02   5.3642024678982966e+02   5.4560430465431864e+02
    2241.741741741742   5.7824757099339286e+02   5.5367760017436660e+02   5.4435637423639469e+02   5.5458864777040276e+02
    2243.243243243243   5.8505276955381669e+02   5.6014048898399153e+02   5.5080529708312599e+02   5.6188943241138736e+02
    2244.744744744745   5.9190887744214638e+02   5.6692777114350451e+02   5.5797555467155109e+02   5.6999197082268006e+02
    2246.246246246246   5.9874168111814004e+02   5.7384055852985102e+02   5.6554938402012090e+02   5.7866085460778277e+02
    2247.747747747748   6.0554369675045382e+02   5.8092988232620462e+02   5.7364342412360418e+02   5.8804903317958531e+02
    2249.249249249249   6.1229347800133826e+02   5.8803544247321418e+02   5.8191941470373695e+02   5.9773883975918034e+02
    2250.750750750751   6.1896858700810674e+02   5.9432245461003049e+02   5.8829357186144932e+02   6.0524078381504796e+02
    2252.252252252252   6.2555146561272034e+02   6.0104609241516948e+02   5.9581532525280852e+02   6.1410153554168619e+02
    2253.753753753754   6.3208408490782142e+02   6.0788066991995902e+02   6.0386248905929176e+02   6.2373420978570505e+02
    2255.255255255255   6.3844525194981441e+02   6.1481199038064744e+02   6.1245243220476675e+02   6.3418172081117405e+02
    2256.756756756757   6.4466903635707934e+02   6.2082433526913690e+02   6.1897249793833396e+02   6.4221694800850526e+02
    2258.258258258258   6.5070854596809829e+02   6.2719337010692527e+02   6.2662737943746640e+02   6.5163718756238688e+02
    2259.759759759760   6.5654655060235314e+02   6.3347380035040078e+02   6.3439568243996280e+02   6.6132163104860717e+02
    2261.261261261261   6.6218406327416926e+02   6.3972939304871932e+02   6.4257486815896925e+02   6.7169768042815952e+02
    2262.762762762763   6.6757881915982864e+02   6.4596867448071214e+02   6.5116677825432112e+02   6.8277202286762838e+02
    2264.264264264264   6.7259512496958212e+02   6.5090805398700172e+02   6.5693181197735817e+02   6.9041845824120219e+02
    2265.765765765766   6.7737258088650117e+02   6.5627090675130114e+02   6.6413365809899256e+02   6.9988647076775305e+02
    2267.267267267267   6.8177375832229620e+02   6.6149744074570458e+02   6.7166548282617589e+02   7.0999084712606827e+02
    2268.768768768768   6.8575645887475514e+02   6.6657021892400928e+02   6.7954021444168563e+02   7.2076376477012059e+02
    2270.270270270270   6.8940518873102610e+02   6.7042213888134290e+02   6.8475363820245229e+02   7.2824300726829438e+02
    2271.771771771771   6.9252229068371457e+02   6.7457822815299471e+02   6.9152323684981059e+02   7.3783251538348031e+02
    2273.273273273273   6.9521495631539699e+02   6.7836199444473050e+02   6.9800494060758331e+02   7.4719980787389454e+02
    2274.774774774775   6.9740700664746441e+02   6.8191534810579560e+02   7.0474972168088061e+02   7.5715606180805810e+02
    2276.276276276276   6.9903062924361939e+02   6.8509149027018611e+02   7.1140814081532073e+02   7.6722137056222937e+02
    2277.777777777778   7.0015256381412098e+02   6.8671855569972263e+02   7.1459231403431227e+02   7.7269692158903160e+02
    2279.279279279279   7.0060634924350757e+02   6.8872603507415374e+02   7.1966262256327661e+02   7.8083233190718977e+02
    2280.780780780781   7.0069675997511433e+02   6.9041482717052816e+02   7.2486498504994813e+02   7.8939332213512796e+02
    2282.282282282282   6.9996976311368155e+02   6.9163917801885600e+02   7.2982362604845446e+02   7.9781732728865734e+02
    2283.783783783784   6.9867389186924981e+02   6.9133327996493097e+02   7.3123989803672271e+02   8.0134221006910923e+02
    2285.285285285285   6.9692477260552721e+02   6.9138735302016221e+02   7.3462658676598323e+02   8.0777377158182355e+02
    2286.786786786787   6.9447251919667394e+02   6.9105867895717722e+02   7.3803665805565299e+02   8.1444278753220897e+02
    2288.288288288288   6.9144878217226869e+02   6.8932287380515743e+02   7.3813545713103031e+02   8.1637619289544421e+02
    2289.789789789790   6.8792440848564854e+02   6.8785793542372164e+02   7.3994589212152584e+02   8.2090381506909341e+02
    2291.291291291291   6.8383900522410124e+02   6.8593880901333716e+02   7.4145472992360317e+02   8.2512769979757604e+02
    2292.792792792793   6.7916478181366006e+02   6.8282539064675984e+02   7.4013896246593481e+02   8.2518393106476515e+02
    2294.294294294294   6.7403538916911589e+02   6.7988769429021147e+02   7.4023739493620246e+02   8.2743633883845109e+02
    2295.795795795796   6.6863260417838899e+02   6.7604248426696688e+02   7.3819267463300287e+02   8.2647125925978708e+02
    2297.297297297298   6.6249756480007500e+02   6.7217030286344232e+02   7.3708675422129284e+02   8.2700623956464597e+02
    2298.798798798799   6.5605999128342773e+02   6.6758706812808657e+02   7.3429728560912667e+02   8.2496500540670172e+02
    2300.300300300300   6.4945231175617050e+02   6.6280099109268167e+02   7.3146380107255902e+02   8.2287458666356679e+02
    2301.801801801802   6.4232271534074675e+02   6.5775062021845383e+02   7.2855414608027399e+02   8.2068761498885101e+02
    2303.303303303303   6.3492252343768678e+02   6.5239282465927465e+02   7.2518569218689890e+02   8.1776935464650421e+02
    2304.804804804805   6.2740471987828835e+02   6.4674721420259129e+02   7.2132023313132515e+02   8.1405368025293774e+02
    2306.306306306306   6.1959930047977139e+02   6.4081493085437489e+02   7.1696317866800018e+02   8.0953795854322334e+02
    2307.807807807808   6.1157107094040759e+02   6.3459542249417507e+02   7.1211856873162958e+02   8.0422209634002127e+02
    2309.309309309309   6.0345778226375705e+02   6.2816688689137607e+02   7.0680662421522152e+02   7.9811667084950113e+02
    2310.810810810811   5.9529428872671019e+02   6.2155043167657379e+02   7.0106765611059029e+02   7.9127477864843956e+02
    2312.312312312312   5.8692600199278763e+02   6.1470508221431123e+02   6.9488083955608386e+02   7.8369726642184844e+02
    2313.813813813814   5.7854685538502440e+02   6.0771621764008296e+02   6.8830769824138167e+02   7.7544407170860563e+02
    2315.315315315315   5.7027316555779282e+02   6.0062221784421013e+02   6.8137524023933065e+02   7.6655984521064545e+02
    2316.816816816817   5.6184239018603853e+02   5.9337995137981829e+02   6.7408962097350150e+02   7.5708550579610562e+02
    2318.318318318318   5.5349483450196817e+02   5.8605448546085279e+02   6.6649973007810797e+02   7.4708195916779209e+02
    2319.819819819820   5.4525185952457377e+02   5.7866727513019862e+02   6.5862724360595382e+02   7.3659192019216994e+02
    2321.321321321321   5.3705108800081871e+02   5.7122662292506868e+02   6.5050814996871725e+02   7.2568448818451066e+02
    2322.822822822823   5.2889346392007076e+02   5.6373559681902816e+02   6.4215908340481849e+02   7.1439227000894573e+02
    2324.324324324324   5.2088306745923512e+02   5.5624045309284099e+02   6.3362807379870719e+02   7.0279755195230769e+02
    2325.825825825826   5.1298958345895551e+02   5.4874813402392886e+02   6.2492986220571834e+02   6.9093130835282170e+02
    2327.327327327327   5.0518254672986455e+02   5.4124355616001037e+02   6.1609295398746735e+02   6.7885651566830825e+02
    2328.828828828829   4.9754525180637762e+02   5.3378674188718060e+02   6.0715690578873080e+02   6.6662246089840357e+02
    2330.330330330330   4.9002778961346348e+02   5.2634998222653121e+02   5.9812362579386422e+02   6.5426211441830173e+02
    2331.831831831832   4.8266458716805755e+02   5.1896295928218819e+02   5.8903780705679026e+02   6.4184193597245314e+02
    2333.333333333333   4.7541910054555393e+02   5.1162740908236651e+02   5.7991356002746193e+02   6.2938874948495084e+02
    2334.834834834835   4.6837653111687462e+02   5.0436129881974387e+02   5.7077175099804754e+02   6.1693334428767730e+02
    2336.336336336336   4.6146408653565572e+02   4.9716594172768106e+02   5.6163550477355432e+02   6.0452954495275060e+02
    2337.837837837838   4.5467439900723053e+02   4.9003480103033741e+02   5.5251420412046764e+02   5.9219061495166488e+02
    2339.339339339339   4.4808059595983849e+02   4.8299881382734367e+02   5.4343934288730975e+02   5.7995946751873566e+02
    2340.840840840841   4.4162620512170867e+02   4.7605064423741692e+02   5.3441736050249494e+02   5.6785316840141525e+02
    2342.342342342342   4.3531721725194745e+02   4.6918985113363613e+02   5.2546113965350355e+02   5.5589706522808933e+02
    2343.843843843844   4.2914449084659736e+02   4.6242318190954984e+02   5.1658613432046059e+02   5.4410966326602761e+02
    2345.345345345345   4.2314953086255230e+02   4.5576271995397570e+02   5.0780909537913664e+02   5.3251729688026194e+02
    2346.846846846847   4.1729174632224056e+02   4.4920874235760937e+02   4.9914172474851921e+02   5.2113622241880068e+02
    2348.348348348348   4.1155523576398247e+02   4.4274921841750722e+02   4.9058142235703372e+02   5.0996710594613120e+02
    2349.849849849850   4.0595555588456921e+02   4.3639067012718391e+02   4.8214171803264412e+02   4.9903093504503414e+02
    2351.351351351351   4.0053165106485591e+02   4.3016387755711412e+02   4.7385166547422392e+02   4.8835587120041839e+02
    2352.852852852853   3.9518914965479195e+02   4.2402812626844764e+02   4.6569058316855688e+02   4.7792785740639528e+02
    2354.354354354355   3.8999365306535566e+02   4.1800382372351652e+02   4.5767542479500605e+02   4.6776326270036469e+02
    2355.855855855856   3.8492013100285402e+02   4.1209030138560081e+02   4.4981001167811888e+02   4.5786919897405943e+02
    2357.357357357358   3.7997970007714702e+02   4.0630342784429473e+02   4.4211812802390932e+02   4.4826903538950717e+02
    2358.858858858859   3.7513404622014821e+02   4.0061043063150754e+02   4.3457389132787739e+02   4.3893776872274583e+02
    2360.360360360360   3.7040126789733540e+02   3.9503266186837169e+02   4.2719886760699183e+02   4.2989834635590086e+02
    2361.861861861862   3.6580089405956176e+02   3.8957507382657212e+02   4.1999363978259140e+02   4.2114806373140556e+02
    2363.363363363364   3.6129082547584875e+02   3.8422800945389764e+02   4.1296827624203502e+02   4.1269942738711694e+02
    2364.864864864865   3.5686728338063227e+02   3.7897809566622300e+02   4.0610382428435253e+02   4.0453157488606041e+02
    2366.366366366366   3.5257816719579034e+02   3.7386116865872515e+02   3.9942805651443501e+02   3.9666571500700593e+02
    2367.867867867868   3.4835871379325704e+02   3.6884319617687407e+02   3.9292118069904365e+02   3.8907833473329964e+02
    2369.369369369369   3.4423231772156925e+02   3.6393474975865712e+02   3.8659604270284336e+02   3.8177646657928000e+02
    2370.870870870871   3.4020433253040488e+02   3.5913556298163911e+02   3.8044488463777435e+02   3.7474596015270839e+02
    2372.372372372372   3.3626683580477754e+02   3.5445336379441483e+02   3.7447441972569925e+02   3.6798982762683556e+02
    2373.873873873874   3.3241227051146365e+02   3.4987539082256859e+02   3.6867734198212571e+02   3.6149779244740159e+02
    2375.375375375375   3.2861907124402677e+02   3.4539746944498262e+02   3.6305213918432872e+02   3.5526638994882211e+02
    2376.876876876877   3.2493950408546777e+02   3.4103967683296122e+02   3.5760558949171912e+02   3.4928955497983520e+02
    2378.378378378378   3.2131802480117614e+02   3.3677612480085452e+02   3.5232187302712032e+02   3.4355110218240304e+02
    2379.879879879880   3.1776331508729487e+02   3.3261941230687751e+02   3.4720940299008515e+02   3.3805243305672553e+02
    2381.381381381381   3.1429813140908664e+02   3.2856601553160391e+02   3.4225729495637870e+02   3.3277503492908369e+02
    2382.882882882883   3.1089957480818163e+02   3.2461720075528598e+02   3.3747087513322543e+02   3.2772070589223591e+02
    2384.384384384384   3.0756243431802233e+02   3.2076300249951822e+02   3.3283844087026108e+02   3.2287349663662934e+02
    2385.885885885886   3.0429826520879800e+02   3.1701061687150917e+02   3.2835940706945564e+02   3.1822189596197649e+02
    2387.387387387387   3.0111374181299902e+02   3.1336340370217971e+02   3.2403465510457653e+02   3.1376954891997713e+02
    2388.888888888889   2.9797787546504406e+02   3.0979923683661576e+02   3.1984734052046628e+02   3.0948829328919447e+02
    2390.390390390390   2.9489503535990082e+02   3.0632897464333655e+02   3.1580010890754249e+02   3.0538476729035887e+02
    2391.891891891892   2.9190690704136836e+02   3.0296394133139631e+02   3.1189522484403921e+02   3.0144429681033466e+02
    2393.393393393393   2.8896167540950512e+02   2.9967866114017403e+02   3.0811423261228867e+02   2.9765710533350676e+02
    2394.894894894895   2.8605285429798170e+02   2.9647534483573861e+02   3.0445761348770577e+02   2.9401138203903878e+02
    2396.396396396396   2.8324248441380303e+02   2.9337107634121048e+02   3.0092784142827298e+02   2.9050889107922842e+02
    2397.897897897898   2.8047258529612691e+02   2.9034672106057292e+02   2.9751299309701596e+02   2.8713700917855078e+02
    2399.399399399399   2.7774802551767937e+02   2.8739940142071458e+02   2.9420766741246058e+02   2.8388846345525928e+02
    2400.900900900901   2.7508219506950354e+02   2.8453347918464033e+02   2.9101067485851524e+02   2.8075933839547508e+02
    2402.402402402402   2.7249353784873313e+02   2.8175408736084324e+02   2.8792211433468697e+02   2.7774278749343193e+02
    2403.903903903904   2.6993126711023865e+02   2.7903950386041856e+02   2.8492766897669804e+02   2.7483484041632551e+02
    2405.405405405405   2.6741983453084748e+02   2.7639869507411487e+02   2.8202473323551845e+02   2.7201744664255415e+02
    2406.906906906907   2.6498664517999094e+02   2.7384107553927799e+02   2.7922379275285977e+02   2.6931117624792716e+02
    2408.408408408408   2.6257663510465341e+02   2.7133787084399955e+02   2.7649643412769905e+02   2.6667807984329369e+02
    2409.909909909910   2.6022003252072557e+02   2.6891140553621199e+02   2.7386499791030064e+02   2.6414614773831636e+02
    2411.411411411411   2.5793278237907418e+02   2.6655263982845588e+02   2.7131009166554378e+02   2.6168893019236179e+02
    2412.912912912913   2.5567994244644532e+02   2.6425325723538037e+02   2.6883081465962948e+02   2.5931069912124838e+02
    2414.414414414414   2.5345322963050114e+02   2.6201016353131337e+02   2.6642159682904804e+02   2.5700306097976500e+02
    2415.915915915916   2.5130143322282444e+02   2.5983845386613723e+02   2.6409281413970558e+02   2.5477665490063760e+02
    2417.417417417417   2.4919832995809574e+02   2.5771698765032392e+02   2.6181899409507719e+02   2.5260069840021873e+02
    2418.918918918919   2.4710674302321678e+02   2.5565247653516576e+02   2.5962260817530182e+02   2.5050634583879372e+02
    2420.420420420421   2.4507859092047096e+02   2.5364189948936206e+02   2.5747858995283462e+02   2.4845983059982132e+02
    2421.921921921922   2.4310569759704060e+02   2.5168815712251504e+02   2.5539916353851103e+02   2.4647744608834455e+02
    2423.423423423424   2.4115918135602925e+02   2.4978124085703510e+02   2.5337498773157026e+02   2.4454784364447491e+02
    2424.924924924925   2.3924827052474265e+02   2.4792307402377605e+02   2.5140737157737323e+02   2.4267319115311835e+02
    2426.426426426427   2.3739846716879492e+02   2.4611997886022434e+02   2.4949558336257451e+02   2.4085214222442252e+02
    2427.927927927928   2.3558461128201785e+02   2.4435492144035010e+02   2.4762548762665358e+02   2.3907204164379414e+02
    2429.429429429430   2.3380124879445833e+02   2.4263947563407439e+02   2.4581305917459812e+02   2.3734722806141764e+02
    2430.930930930931   2.3206757030183894e+02   2.4096741445166199e+02   2.4404455303542622e+02   2.3566210176606560e+02
    2432.432432432433   2.3037731207837049e+02   2.3933777156529183e+02   2.4232236569764260e+02   2.3402279010970352e+02
    2433.933933933934   2.2871535944691516e+02   2.3774600758884580e+02   2.4064183281492208e+02   2.3242409616424669e+02
    2435.435435435435   2.2710646313179723e+02   2.3619810324141764e+02   2.3900458874512807e+02   2.3086394038860939e+02
    2436.936936936937   2.2553122145099860e+02   2.3468713164998002e+02   2.3740879329084675e+02   2.2934536072028101e+02
    2438.438438438438   2.2399276769275340e+02   2.3321090900390388e+02   2.3584943095561019e+02   2.2785883907330859e+02
    2439.939939939940   2.2250474620152045e+02   2.3177801195780424e+02   2.3433360570444682e+02   2.2641402904404612e+02
    2441.441441441441   2.2104788026039463e+02   2.3037544086262187e+02   2.3285047445431061e+02   2.2500118162624392e+02
    2442.942942942943   2.1963268406065086e+02   2.2900613838151853e+02   2.3140191480774189e+02   2.2362030620377655e+02
    2444.444444444444   2.1826233063818017e+02   2.2767318020026843e+02   2.2998849133666442e+02   2.2227051943334394e+02
    2445.945945945946   2.1693079809056536e+02   2.2637767709072759e+02   2.2861666252116740e+02   2.2096168235323654e+02
    2447.447447447447   2.1562755304258789e+02   2.2509962986797106e+02   2.2726000626253145e+02   2.1966420998712942e+02
    2448.948948948949   2.1437546514675449e+02   2.2386458306078256e+02   2.2595086729079514e+02   2.1841828332238478e+02
    2450.450450450450   2.1316508312893657e+02   2.2265719626367166e+02   2.2466386171312277e+02   2.1718554866632005e+02
    2451.951951951952   2.1198277398739597e+02   2.2147543264289641e+02   2.2340863630634919e+02   2.1598737273064765e+02
    2453.453453453453   2.1084104826478600e+02   2.2032263762567615e+02   2.2218140761973325e+02   2.1481542628065066e+02
    2454.954954954955   2.0975093436029582e+02   2.1920378300932791e+02   2.2098610208104779e+02   2.1367269220790010e+02
    2456.456456456456   2.0868317752433282e+02   2.1810568862116466e+02   2.1981489731197530e+02   2.1255615704136332e+02
    2457.957957957958   2.0765804169918343e+02   2.1703200215334073e+02   2.1866539265090537e+02   2.1145498644521371e+02
    2459.459459459460   2.0667775002362424e+02   2.1599157496038222e+02   2.1755083040163112e+02   2.1038982881993701e+02
    2460.960960960961   2.0572921075177712e+02   2.1497449394455191e+02   2.1645914614655990e+02   2.0934676908901952e+02
    2462.462462462463   2.0480744776561485e+02   2.1397271105992186e+02   2.1538294529281887e+02   2.0831633993763106e+02
    2463.963963963964   2.0392986417387104e+02   2.1300535020806277e+02   2.1434257917074925e+02   2.0732383785111719e+02
    2465.465465465466   2.0309111419123195e+02   2.1205839355048468e+02   2.1331866237382400e+02   2.0633977440258550e+02
    2466.966966966967   2.0227165652971550e+02   2.1112992894445057e+02   2.1231777766573899e+02   2.0538411960049478e+02
    2468.468468468468   2.0149948529187873e+02   2.1022959826474914e+02   2.1134305759944866e+02   2.0445116349260334e+02
    2469.969969969970   2.0075531635665209e+02   2.0934909428530051e+02   2.1038517214971296e+02   2.0352973851600362e+02
    2471.471471471471   2.0003630750183279e+02   2.0848678331939553e+02   2.0944898588681562e+02   2.0263455084814299e+02
    2472.972972972973   1.9935010326072126e+02   2.0764664889858520e+02   2.0853414112946382e+02   2.0175530675931387e+02
    2474.474474474474   1.9870489199364667e+02   2.0683149536086327e+02   2.0763967457104621e+02   2.0089421792257050e+02
    2475.975975975976   1.9807466306114040e+02   2.0603016228291324e+02   2.0676206687806183e+02   2.0005155388589091e+02
    2477.477477477477   1.9746439680968282e+02   2.0524469961072506e+02   2.0590061724284394e+02   1.9922014224202675e+02
    2478.978978978979   1.9690350852919858e+02   2.0448886987800822e+02   2.0506438290884276e+02   1.9841313122735974e+02
    2480.480480480481   1.9635292409757358e+02   2.0374189051624117e+02   2.0423657306455596e+02   1.9761158172091436e+02
    2481.981981981982   1.9581868277933077e+02   2.0301234689416924e+02   2.0342933557834579e+02   1.9683060733013312e+02
    2483.483483483484   1.9532090586278616e+02   2.0230534329218554e+02   2.0264096334337037e+02   1.9606606567180026e+02
    2484.984984984985   1.9484835898457214e+02   2.0161249819091330e+02   2.0186168405393968e+02   1.9530548132058894e+02
    2486.486486486487   1.9437941891978417e+02   2.0093179458954904e+02   2.0109976154603279e+02   1.9456530031291322e+02
    2487.987987987988   1.9393455596105449e+02   2.0026927293971951e+02   2.0035377898148485e+02   1.9383683851853868e+02
    2489.489489489490   1.9352530358364592e+02   1.9962503951228911e+02   1.9961925662222146e+02   1.9311714850445210e+02
    2490.990990990991   1.9311135284566109e+02   1.9898544163752891e+02   1.9889361414977427e+02   1.9240713147500841e+02
    2492.492492492493   1.9271527764783283e+02   1.9836599455446066e+02   1.9818781754564208e+02   1.9171433877836506e+02
    2493.993993993994   1.9234732123885550e+02   1.9776066725985979e+02   1.9749127022234296e+02   1.9102866603251988e+02
    2495.495495495496   1.9198099203564084e+02   1.9715955539129831e+02   1.9679785855204614e+02   1.9034443818981293e+02
    2496.996996996997   1.9162868517888020e+02   1.9657901400014075e+02   1.9612894272652568e+02   1.8968541839423253e+02
    2498.498498498499   1.9129461008317253e+02   1.9600565043623916e+02   1.9545981821875100e+02   1.8902235156356053e+02
    2500.000000000000   1.9097865008712591e+02   1.9544578359465314e+02   1.9480433545164317e+02   1.8837186265789265e+02
    2501.501501501501   1.9065689036625719e+02   1.9489179708849332e+02   1.9415658402485005e+02   1.8772963420315051e+02
    2503.003003003003   1.9035560244984453e+02   1.9435150910508312e+02   1.9351837481621422e+02   1.8709344068940672e+02
    2504.504504504504   1.9006276562800630e+02   1.9381590495079402e+02   1.9288345739632638e+02   1.8646193302613557e+02
    2506.006006006006   1.8977264747557646e+02   1.9328899318531947e+02   1.9225786825665401e+02   1.8583731550747265e+02
    2507.507507507507   1.8948503816330975e+02   1.9276822414417666e+02   1.9163650794821518e+02   1.8521307383797699e+02
    2509.009009009009   1.8921926532088173e+02   1.9225536341515570e+02   1.9101850409848248e+02   1.8459532767320010e+02
    2510.510510510511   1.8894629012572915e+02   1.9173967323861609e+02   1.9039628512466126e+02   1.8396884574840047e+02
    2512.012012012012   1.8867587282887894e+02   1.9122923245507783e+02   1.8977650434645091e+02   1.8334375591995814e+02
    2513.513513513513   1.8840966309226164e+02   1.9070883446184018e+02   1.8913746885439954e+02   1.8269473914045599e+02
    2515.015015015015   1.8812027195350265e+02   1.9015522265578903e+02   1.8845468472441826e+02   1.8200071775508502e+02
    2516.516516516517   1.8620877380955196e+02   1.8788800670308748e+02   1.8603606388667205e+02   1.7964826903025426e+02
    2518.018018018018   1.8388724257712792e+02   1.8536313137468272e+02   1.8349336555650407e+02   1.7723918426837082e+02
    2519.519519519520   1.8245862505329879e+02   1.8374108816972850e+02   1.8183442122867319e+02   1.7565963534347199e+02
    2521.021021021021   1.8129929835000726e+02   1.8240943422541076e+02   1.8046268750938384e+02   1.7434951018354315e+02
    2522.522522522522   1.8030588875719334e+02   1.8124393960908230e+02   1.7925215778911735e+02   1.7318923790252822e+02
    2524.024024024024   1.7940737166283378e+02   1.8018287756595663e+02   1.7814779358912361e+02   1.7213149824886412e+02
    2525.525525525526   1.7858044721283380e+02   1.7920184814161689e+02   1.7712298324506045e+02   1.7114551909273817e+02
    2527.027027027027   1.7781927392783516e+02   1.7828825770017264e+02   1.7616336606191243e+02   1.7022086477713407e+02
    2528.528528528529   1.7709155439545842e+02   1.7741609229979747e+02   1.7524750494530375e+02   1.6933956408759471e+02
    2530.030030030030   1.7640622399557950e+02   1.7659014776590107e+02   1.7437868543589585e+02   1.6850061780853426e+02
    2531.531531531532   1.7574859013315438e+02   1.7579845833050285e+02   1.7354244065971602e+02   1.6769141175669915e+02
    2533.033033033033   1.7511935023211845e+02   1.7503780100252536e+02   1.7274003575430950e+02   1.6691526854117302e+02
    2534.534534534534   1.7450014422085266e+02   1.7429839207516756e+02   1.7196120674515277e+02   1.6616392057809082e+02
    2536.036036036036   1.7391169963047392e+02   1.7358809635042473e+02   1.7120933735477547e+02   1.6543123455182922e+02
    2537.537537537537   1.7333487971929230e+02   1.7289639291638758e+02   1.7047723941868568e+02   1.6472218044019428e+02
    2539.039039039039   1.7276552092216610e+02   1.7222034655326908e+02   1.6976575204666912e+02   1.6403207010322424e+02
    2540.540540540541   1.7221432401913913e+02   1.7156414055258242e+02   1.6907178611970170e+02   1.6335725168005294e+02
    2542.042042042042   1.7167618979315992e+02   1.7092393516548705e+02   1.6839429132222321e+02   1.6269638164853964e+02
    2543.543543543544   1.7114331201327755e+02   1.7029563749309904e+02   1.6773180653983999e+02   1.6205263541878153e+02
    2545.045045045045   1.7061172343860534e+02   1.6967913271955771e+02   1.6708382602392984e+02   1.6142162514428091e+02
    2546.546546546546   1.7010472555915820e+02   1.6907840985389288e+02   1.6644701724601433e+02   1.6079989483315919e+02
    2548.048048048048   1.6959095646109083e+02   1.6848694394589359e+02   1.6582573406617666e+02   1.6019174489807105e+02
    2549.549549549549   1.6907935597013054e+02   1.6790285094963551e+02   1.6521307969653864e+02   1.5959491986672882e+02
    2551.051051051051   1.6858199808471554e+02   1.6733112424933353e+02   1.6461170016223977e+02   1.5900770899495646e+02
    2552.552552552553   1.6809324507923532e+02   1.6677060067649219e+02   1.6402133836837271e+02   1.5842874829240904e+02
    2554.054054054054   1.6759407335218486e+02   1.6621386753157816e+02   1.6344021057220596e+02   1.5785882150665918e+02
    2555.555555555556   1.6710943453745816e+02   1.6566848762106886e+02   1.6286786203158601e+02   1.5729770639604152e+02
    2557.057057057057   1.6663173661574172e+02   1.6513141710643978e+02   1.6230477837231220e+02   1.5674778369263004e+02
    2558.558558558559   1.6614819045650862e+02   1.6460016202662069e+02   1.6174977514822382e+02   1.5620178111238886e+02
    2560.060060060060   1.6566784399252413e+02   1.6407496292835759e+02   1.6120277367289452e+02   1.5566282438318555e+02
    2561.561561561562   1.6519778498734590e+02   1.6355850409415487e+02   1.6066313920864849e+02   1.5513348198144161e+02
    2563.063063063063   1.6472869987195233e+02   1.6304945481547693e+02   1.6013204797210184e+02   1.5461307888149639e+02
    2564.564564564565   1.6425702251402558e+02   1.6254510175948073e+02   1.5960733793152301e+02   1.5409590468409661e+02
    2566.066066066066   1.6379447225518967e+02   1.6204774012890314e+02   1.5909024208417281e+02   1.5358682337825320e+02
    2567.567567567567   1.6333894295696408e+02   1.6155929691673606e+02   1.5858100974259645e+02   1.5308292955367665e+02
    2569.069069069069   1.6287316896712670e+02   1.6107218074808571e+02   1.5807578808971502e+02   1.5258800920649676e+02
    2570.570570570571   1.6241711951374648e+02   1.6059317602942411e+02   1.5757892332084020e+02   1.5210006350637104e+02
    2572.072072072072   1.6196842253005866e+02   1.6012173198768176e+02   1.5708971765076214e+02   1.5161540964925521e+02
    2573.573573573573   1.6151469655954128e+02   1.5965334262275448e+02   1.5660441236865773e+02   1.5113599659926123e+02
    2575.075075075075   1.6106779434182755e+02   1.5919251711570786e+02   1.5612692721308636e+02   1.5066531437356744e+02
    2576.576576576576   1.6062608417551056e+02   1.5873742164138977e+02   1.5565643757870200e+02   1.5020456690545996e+02
    2578.078078078078   1.6019065259276354e+02   1.5829020517224836e+02   1.5519256748790539e+02   1.4974437754007553e+02
    2579.579579579579   1.5974701579270484e+02   1.5784365275339132e+02   1.5473198367746480e+02   1.4928894536321405e+02
    2581.081081081081   1.5931516671415406e+02   1.5740722406393266e+02   1.5428107220402819e+02   1.4884227796500716e+02
    2582.582582582583   1.5888903756951802e+02   1.5697627311489785e+02   1.5383578998724346e+02   1.4840589042518744e+02
    2584.084084084084   1.5846206874206783e+02   1.5654947398754874e+02   1.5339548431471698e+02   1.4797109148781598e+02
    2585.585585585586   1.5804116671346426e+02   1.5612955611690791e+02   1.5296218999421433e+02   1.4754061306460108e+02
    2587.087087087087   1.5762495085989480e+02   1.5571574280431901e+02   1.5253551187932521e+02   1.4711696656231518e+02
    2588.588588588588   1.5721373577974344e+02   1.5530804424236948e+02   1.5211506987160982e+02   1.4670428691157363e+02
    2590.090090090090   1.5680332677028835e+02   1.5490485792249851e+02   1.5170000334873271e+02   1.4629499670248956e+02
    2591.591591591592   1.5640048582983340e+02   1.5450886838966056e+02   1.5129166480938784e+02   1.4588796622138466e+02
    2593.093093093093   1.5600260045015074e+02   1.5411876495659641e+02   1.5088939271374613e+02   1.4548842446352708e+02
    2594.594594594595   1.5560833557150028e+02   1.5373403275317716e+02   1.5049314233925622e+02   1.4509623106932651e+02
    2596.096096096096   1.5522231499771866e+02   1.5335688396948686e+02   1.5010312124304093e+02   1.4471162271603339e+02
    2597.597597597598   1.5483851661849204e+02   1.5298377848712127e+02   1.4971792171766523e+02   1.4432524822004646e+02
    2599.099099099099   1.5446349028165159e+02   1.5261948869355439e+02   1.4934148924777696e+02   1.4394934118872291e+02


==> anc/Fig4_top_right_cutoff.txt <==
# Fig. 4, upper right panel: |T_DK|, cutoff, fixed f_pi = 92.4 MeV
# Density: 2rho_0; sqrt(s) in MeV; temperatures in MeV
#       sqrt(s) [MeV]             |T_DK| (T=0)            |T_DK| (T=50)           |T_DK| (T=100)           |T_DK| (T=150)
    2000.000000000000   1.2530430191108398e+02   1.2427555031680298e+02   1.2247367560738604e+02   1.2191210033206912e+02
    2001.501501501501   1.2627171142675212e+02   1.2523837964134171e+02   1.2338987790614601e+02   1.2281186496014992e+02
    2003.003003003003   1.2724947390247952e+02   1.2621437246121485e+02   1.2431717047546276e+02   1.2372177953758863e+02
    2004.504504504505   1.2823801626141258e+02   1.2720536697065239e+02   1.2525702592390991e+02   1.2464309305706173e+02
    2006.006006006006   1.2923782264034611e+02   1.2821356208667297e+02   1.2621119626692170e+02   1.2557728768878890e+02
    2007.507507507507   1.3024909076393257e+02   1.2923709199117738e+02   1.2717807165532543e+02   1.2652300975711150e+02
    2009.009009009009   1.3127189100461175e+02   1.3027331351892570e+02   1.2815543362739515e+02   1.2747839801792119e+02
    2010.510510510510   1.3230625527734514e+02   1.3131872202627730e+02   1.2914034006331383e+02   1.2844097979223369e+02
    2012.012012012012   1.3335266261345294e+02   1.3237517371350538e+02   1.3013433337576140e+02   1.2941207186856832e+02
    2013.513513513514   1.3441148612206169e+02   1.3344216241893275e+02   1.3113699521290923e+02   1.3039133760834508e+02
    2015.015015015015   1.3548314880890547e+02   1.3451932280850551e+02   1.3214802401270867e+02   1.3137853957428601e+02
    2016.516516516517   1.3656811365597832e+02   1.3560667600632556e+02   1.3316744550781053e+02   1.3237371767677962e+02
    2018.018018018018   1.3766690527247164e+02   1.3670520685144922e+02   1.3419610749744575e+02   1.3337760724276171e+02
    2019.519519519520   1.3877998384438257e+02   1.3781432552639492e+02   1.3523354007670204e+02   1.3438983793101664e+02
    2021.021021021021   1.3990792796196564e+02   1.3893506887310764e+02   1.3628062718246190e+02   1.3541116241364617e+02
    2022.522522522523   1.4105105477100423e+02   1.4006468648788766e+02   1.3733505879238328e+02   1.3643966045561297e+02
    2024.024024024024   1.4221032430627682e+02   1.4120905524907613e+02   1.3840189689986099e+02   1.3747963024285679e+02
    2025.525525525526   1.4338632085506589e+02   1.4236831458240360e+02   1.3948137688260022e+02   1.3853131279666530e+02
    2027.027027027027   1.4457847643043269e+02   1.4352375649070939e+02   1.4055746309293207e+02   1.3958116718335722e+02
    2028.528528528529   1.4578894818184801e+02   1.4469796781759968e+02   1.4164943865906227e+02   1.4064546242678679e+02
    2030.030030030030   1.4701886186689634e+02   1.4589390061504037e+02   1.4276037869972532e+02   1.4172698809804638e+02
    2031.531531531532   1.4826682024741345e+02   1.4708355556357910e+02   1.4386575775417842e+02   1.4280491343090537e+02
    2033.033033033033   1.4953616285410629e+02   1.4830451995990421e+02   1.4499810917106791e+02   1.4390670292372130e+02
    2034.534534534535   1.5082572390099875e+02   1.4951881420529062e+02   1.4612467134833634e+02   1.4500483890429916e+02
    2036.036036036036   1.5213845985547061e+02   1.5075923973888254e+02   1.4727380934871863e+02   1.4612313072041798e+02
    2037.537537537537   1.5347400276932760e+02   1.5200068041884137e+02   1.4842393069920479e+02   1.4724359952837378e+02
    2039.039039039039   1.5483449709711701e+02   1.5325882932894643e+02   1.4958832170338906e+02   1.4837716016967408e+02
    2040.540540540540   1.5622079856150714e+02   1.5453101964555191e+02   1.5076549170635570e+02   1.4952305771922951e+02
    2042.042042042042   1.5763377949474943e+02   1.5581208605453980e+02   1.5194974006734691e+02   1.5067587982369176e+02
    2043.543543543543   1.5907564771640628e+02   1.5711716301142434e+02   1.5315534125548743e+02   1.5184812095467177e+02
    2045.045045045045   1.6054703795235787e+02   1.5842825683027507e+02   1.5436689750234584e+02   1.5302706179501459e+02
    2046.546546546547   1.6205087164427812e+02   1.5975392530965203e+02   1.5559077529423760e+02   1.5421742501112169e+02
    2048.048048048048   1.6358747999252455e+02   1.6108652957798432e+02   1.5682155940925014e+02   1.5541542396414039e+02
    2049.549549549550   1.6516016716108621e+02   1.6243792118396468e+02   1.5806834984387316e+02   1.5662795053023189e+02
    2051.051051051051   1.6676858459882774e+02   1.6379031375233956e+02   1.5931687676540156e+02   1.5784384716362325e+02
    2052.552552552553   1.6841637473666572e+02   1.6517008196809860e+02   1.6058906438462435e+02   1.5908076323664773e+02
    2054.054054054054   1.7010342802211625e+02   1.6655060553853451e+02   1.6186317963283639e+02   1.6032137238976631e+02
    2055.555555555556   1.7183347744985352e+02   1.6796831008481527e+02   1.6316996068040942e+02   1.6159070344845946e+02
    2057.057057057057   1.7360439219228607e+02   1.6937090668765777e+02   1.6446414633080974e+02   1.6285138496297944e+02
    2058.558558558559   1.7541935086880491e+02   1.7080159096187828e+02   1.6578252466925164e+02   1.6413356837362821e+02
    2060.060060060060   1.7727733981866382e+02   1.7226405604841489e+02   1.6713227702369173e+02   1.6544485058538609e+02
    2061.561561561562   1.7917299386859108e+02   1.7370793471950591e+02   1.6846410179157908e+02   1.6674218484302696e+02
    2063.063063063063   1.8110395242251352e+02   1.7518031021068845e+02   1.6982206600011278e+02   1.6806333959283586e+02
    2064.564564564565   1.8306814890253168e+02   1.7666812695042859e+02   1.7119566335935173e+02   1.6939996574725521e+02
    2066.066066066066   1.8505220505834757e+02   1.7815843214828473e+02   1.7257111372385739e+02   1.7073972572211235e+02
    2067.567567567567   1.8705457077424623e+02   1.7967862386903349e+02   1.7397309981886536e+02   1.7210324920882124e+02
    2069.069069069069   1.8906398467507333e+02   1.8122011923095644e+02   1.7539834933962112e+02   1.7348963784148526e+02
    2070.570570570570   1.9107325025899908e+02   1.8274265480089838e+02   1.7680613827592944e+02   1.7486314021641564e+02
    2072.072072072072   1.9308100027665830e+02   1.8431210465164116e+02   1.7825550383739741e+02   1.7627277166203027e+02
    2073.573573573573   1.9507951489185902e+02   1.8590125478266859e+02   1.7972337201435059e+02   1.7770010785311499e+02
    2075.075075075075   1.9706662405617246e+02   1.8746685295291516e+02   1.8117421607427582e+02   1.7911682025321426e+02
    2076.576576576576   1.9904244100052972e+02   1.8911570690197590e+02   1.8270091386644279e+02   1.8059885789869125e+02
    2078.078078078078   2.0100172455418644e+02   1.9071635707804472e+02   1.8418724403041520e+02   1.8205071663724530e+02
    2079.579579579579   2.0294089611333806e+02   1.9231529836888328e+02   1.8566528870718946e+02   1.8349470083143345e+02
    2081.081081081081   2.0488030463778952e+02   1.9403402734088715e+02   1.8726104255823293e+02   1.8504252911812608e+02
    2082.582582582583   2.0679738039805912e+02   1.9567878552982202e+02   1.8879299584152642e+02   1.8654088301775241e+02
    2084.084084084084   2.0870838860746588e+02   1.9731167205968217e+02   1.9030529294209205e+02   1.8802095199770878e+02
    2085.585585585586   2.1062087280688141e+02   1.9910070326367889e+02   1.9197183746713461e+02   1.8963669930363793e+02
    2087.087087087087   2.1251856545322485e+02   2.0078660995397959e+02   1.9354797904261486e+02   1.9118116119359402e+02
    2088.588588588588   2.1441562312945950e+02   2.0244132992273657e+02   1.9508240293902622e+02   1.9268725300083526e+02
    2090.090090090090   2.1632502097827225e+02   2.0431202705897601e+02   1.9683382453188440e+02   1.9438418271625437e+02
    2091.591591591592   2.1822509044050511e+02   2.0603950702517332e+02   1.9845566359412265e+02   1.9597681314462650e+02
    2093.093093093093   2.2012988562672007e+02   2.0772044717474225e+02   2.0001632237575137e+02   1.9751292106375402e+02
    2094.594594594595   2.2205361601932100e+02   2.0963107132994091e+02   2.0181289485597779e+02   1.9925751584961915e+02
    2096.096096096096   2.2397839835684837e+02   2.1141854286399806e+02   2.0349985382529496e+02   2.0091590750708656e+02
    2097.597597597598   2.2591283640218867e+02   2.1317209046325817e+02   2.0513464208188785e+02   2.0252412868774996e+02
    2099.099099099099   2.2785981796002781e+02   2.1505165508071724e+02   2.0690208534136264e+02   2.0425157848640279e+02
    2100.600600600601   2.2982979562051131e+02   2.1702954695175865e+02   2.0876936776060441e+02   2.0606872909821610e+02
    2102.102102102102   2.3179126146116400e+02   2.1881355241030948e+02   2.1045935723379878e+02   2.0774235085870814e+02
    2103.603603603603   2.3376680747098345e+02   2.2066026037612113e+02   2.1219430327701667e+02   2.0944975346529543e+02
    2105.105105105105   2.3577154688211749e+02   2.2272545264565159e+02   2.1415850165833101e+02   2.1136158429390957e+02
    2106.606606606607   2.3777240103483831e+02   2.2460931874637296e+02   2.1595776242585231e+02   2.1314135082896755e+02
    2108.108108108108   2.3977924026069067e+02   2.2645627699197331e+02   2.1769327784268239e+02   2.1485783138973591e+02
    2109.609609609610   2.4181446471395438e+02   2.2857628850284928e+02   2.1972126689224589e+02   2.1683598094946092e+02
    2111.111111111111   2.4385138684291283e+02   2.3049763915791661e+02   2.2156501795974489e+02   2.1866552597507840e+02
    2112.612612612613   2.4589368572547096e+02   2.3242984632210516e+02   2.2339281486712886e+02   2.2047282220425706e+02
    2114.114114114114   2.4795709940633787e+02   2.3458027124250836e+02   2.2545801898873498e+02   2.2249429198358277e+02
    2115.615615615616   2.5002139282281894e+02   2.3656646870094181e+02   2.2737634771421833e+02   2.2440081246858276e+02
    2117.117117117117   2.5210197414239872e+02   2.3858936046917114e+02   2.2930517603649804e+02   2.2630803715005521e+02
    2118.618618618619   2.5418025053962742e+02   2.4075104473881473e+02   2.3138622001919447e+02   2.2835428198231133e+02
    2120.120120120120   2.5628693498011268e+02   2.4277925549881829e+02   2.3335394669612157e+02   2.3031569573116130e+02
    2121.621621621622   2.5838848998379831e+02   2.4493782099255452e+02   2.3543555594429196e+02   2.3237028909374038e+02
    2123.123123123123   2.6050463002561304e+02   2.4706350314014088e+02   2.3751124122408595e+02   2.3443494438022216e+02
    2124.624624624625   2.6262656019495154e+02   2.4921828004176746e+02   2.3959090429766070e+02   2.3649552732747415e+02
    2126.126126126126   2.6476839660284026e+02   2.5138409486211341e+02   2.4170954163442443e+02   2.3860492158495683e+02
    2127.627627627628   2.6690285639604218e+02   2.5358559901741256e+02   2.4386215995180183e+02   2.4074606909478749e+02
    2129.129129129129   2.6905944993961833e+02   2.5578741296494067e+02   2.4601469379490339e+02   2.4289075873767030e+02
    2130.630630630631   2.7121139619070311e+02   2.5802339900592301e+02   2.4821243704093041e+02   2.4508214828478432e+02
    2132.132132132132   2.7337753196642257e+02   2.6025457328478285e+02   2.5041743078112262e+02   2.4728922723951987e+02
    2133.633633633634   2.7554776451180049e+02   2.6255984798516835e+02   2.5267902511592894e+02   2.4954005533337730e+02
    2135.135135135135   2.7772316260145197e+02   2.6476796861218406e+02   2.5487550151516280e+02   2.5175425614240510e+02
    2136.636636636636   2.7992557799507301e+02   2.6718474014518375e+02   2.5727394427178461e+02   2.5413983103788533e+02
    2138.138138138138   2.8208406816056817e+02   2.6938920121081941e+02   2.5948173214896417e+02   2.5637975874117137e+02
    2139.639639639640   2.8429176754372162e+02   2.7171370213598306e+02   2.6177887466450682e+02   2.5868350329600656e+02
    2141.141141141141   2.8652225375308990e+02   2.7426146867183951e+02   2.6434141514593330e+02   2.6123510121308840e+02
    2142.642642642642   2.8868518364209029e+02   2.7646752006570176e+02   2.6657523246355521e+02   2.6352203430773994e+02
    2144.144144144144   2.9089796380903010e+02   2.7880550250182961e+02   2.6889635395252373e+02   2.6586397409917970e+02
    2145.645645645645   2.9314981784615765e+02   2.8149908457439886e+02   2.7165018911812706e+02   2.6861028160586898e+02
    2147.147147147147   2.9531051228315266e+02   2.8371750965453344e+02   2.7392423421610869e+02   2.7095952772358135e+02
    2148.648648648649   2.9753022721495410e+02   2.8602565956669144e+02   2.7621633964383949e+02   2.7329150737274665e+02
    2150.150150150150   2.9978885605644410e+02   2.8870312873810838e+02   2.7897032858926372e+02   2.7605903110709750e+02
    2151.651651651652   3.0199482065558698e+02   2.9142871205252408e+02   2.8177857143968254e+02   2.7888125395217935e+02
    2153.153153153153   3.0419774457660782e+02   2.9350646940728120e+02   2.8391523267633022e+02   2.8113865184196862e+02
    2154.654654654655   3.0644896929045257e+02   2.9597292335294020e+02   2.8642227108511128e+02   2.8369696784865323e+02
    2156.156156156156   3.0868595114927547e+02   2.9886284647866717e+02   2.8946882040109091e+02   2.8676787766681497e+02
    2157.657657657658   3.1089914248328773e+02   3.0114655600685990e+02   2.9188905716631609e+02   2.8932034745101640e+02
    2159.159159159159   3.1315815417687679e+02   3.0359275037499037e+02   2.9438085845032532e+02   2.9188480803499641e+02
    2160.660660660661   3.1540503586931612e+02   3.0616284544462087e+02   2.9704612609977033e+02   2.9462207620713315e+02
    2162.162162162163   3.1766740225975957e+02   3.0916318179160385e+02   3.0026857306874462e+02   2.9789409555427886e+02
    2163.663663663664   3.1992693845313488e+02   3.1144932359579872e+02   3.0273807644742487e+02   3.0053745376589904e+02
    2165.165165165165   3.2221252426161442e+02   3.1394366925431706e+02   3.0532050743667799e+02   3.0321976153086104e+02
    2166.666666666667   3.2445926214118344e+02   3.1655204608881428e+02   3.0806475749775325e+02   3.0606625998337029e+02
    2168.168168168168   3.2678840187370952e+02   3.1958562488406932e+02   3.1137745368731890e+02   3.0946491882120523e+02
    2169.669669669670   3.2909191624646206e+02   3.2191573542167447e+02   3.1395939168515525e+02   3.1226509202543230e+02
    2171.171171171171   3.3132800186265280e+02   3.2450300281236997e+02   3.1670222135280807e+02   3.1513785758947608e+02
    2172.672672672673   3.3365009913797820e+02   3.2711003405224420e+02   3.1948156855160056e+02   3.1805643556669196e+02
    2174.174174174174   3.3600948357615306e+02   3.3014652231944325e+02   3.2285739223115979e+02   3.2156272390331372e+02
    2175.675675675676   3.3826578445395273e+02   3.3323679507407360e+02   3.2631243021222576e+02   3.2515435596150951e+02
    2177.177177177177   3.4053544760083156e+02   3.3519342954337748e+02   3.2847006692521757e+02   3.2761259409185561e+02
    2178.678678678679   3.4285565515109920e+02   3.3778894317791759e+02   3.3128525761640253e+02   3.3061001382962621e+02
    2180.180180180180   3.4513384539434918e+02   3.4083766479433535e+02   3.3475260444501879e+02   3.3425895550747833e+02
    2181.681681681682   3.4744647149623984e+02   3.4396459450104709e+02   3.3833338526958153e+02   3.3802929682445841e+02
    2183.183183183183   3.4967805161826277e+02   3.4589318219090836e+02   3.4051400079461308e+02   3.4056502902208314e+02
    2184.684684684685   3.5194511888240714e+02   3.4852546809048005e+02   3.4345058983853596e+02   3.4373322640438528e+02
    2186.186186186186   3.5421157288060499e+02   3.5165136682264227e+02   3.4711696387021772e+02   3.4764051744622788e+02
    2187.687687687688   3.5642745623855018e+02   3.5383817046080043e+02   3.4970746692658690e+02   3.5062292047521305e+02
    2189.189189189189   3.5865845510370752e+02   3.5650539738650724e+02   3.5275802531716346e+02   3.5394857462995964e+02
    2190.690690690691   3.6085868260579002e+02   3.5928784468850330e+02   3.5600712594312239e+02   3.5749025008558993e+02
    2192.192192192192   3.6309882672511986e+02   3.6244171259844285e+02   3.5982730077417460e+02   3.6162260873319121e+02
    2193.693693693694   3.6521102732624968e+02   3.6450181932377666e+02   3.6233009066595235e+02   3.6458358508085172e+02
    2195.195195195195   3.6734881470453394e+02   3.6708044721770261e+02   3.6535933320023457e+02   3.6795528191930862e+02
    2196.696696696697   3.6953809006306403e+02   3.7013411925468051e+02   3.6914427664601698e+02   3.7211561088007875e+02
    2198.198198198198   3.7155458444537334e+02   3.7218791373646241e+02   3.7170121284779782e+02   3.7517549770019190e+02
    2199.699699699700   3.7360347370907283e+02   3.7484262228930567e+02   3.7494976105778011e+02   3.7882936553652115e+02
    2201.201201201201   3.7570465682104106e+02   3.7772710465669502e+02   3.7859509014752382e+02   3.8291170431020868e+02
    2202.702702702702   3.7765059669381708e+02   3.7980710711663585e+02   3.8127045597174441e+02   3.8613849350108097e+02
    2204.204204204204   3.7959175333685465e+02   3.8252319152234895e+02   3.8474046963569680e+02   3.9008766763491053e+02
    2205.705705705705   3.8150528909187290e+02   3.8477201920425637e+02   3.8771085634047614e+02   3.9363800081505235e+02
    2207.207207207207   3.8339153434811715e+02   3.8702555417417545e+02   3.9067023224804819e+02   3.9716740527652223e+02
    2208.708708708709   3.8518516131870467e+02   3.8936556219644791e+02   3.9380015229308231e+02   4.0089412331881022e+02
    2210.210210210210   3.8694439628987163e+02   3.9157009932083093e+02   3.9677758276957769e+02   4.0449268167202536e+02
    2211.711711711712   3.8870886865324155e+02   3.9417915819586233e+02   4.0035170141590510e+02   4.0868335039583189e+02
    2213.213213213213   3.9036097135887201e+02   3.9611266243725697e+02   4.0307677125612122e+02   4.1211174047956825e+02
    2214.714714714715   3.9198851895829324e+02   3.9864486914981507e+02   4.0663867620422513e+02   4.1634672394254255e+02
    2216.216216216216   3.9349722403760887e+02   4.0020343668126588e+02   4.0893334789834768e+02   4.1940464825084513e+02
    2217.717717717718   3.9500282756061682e+02   4.0251620033321348e+02   4.1226217441888099e+02   4.2344968094230421e+02
    2219.219219219219   3.9648246616507851e+02   4.0501894329514386e+02   4.1598147312607165e+02   4.2794965379013109e+02
    2220.720720720721   3.9779209464610273e+02   4.0643636593878040e+02   4.1819352179432991e+02   4.3098655285441833e+02
    2222.222222222222   3.9905339088707706e+02   4.0831915173689640e+02   4.2113489161787862e+02   4.3477507898989705e+02
    2223.723723723724   4.0034584669615748e+02   4.1007451446374961e+02   4.2393405994833461e+02   4.3844415832223115e+02
    2225.225225225225   4.0144846761030334e+02   4.1169351112018626e+02   4.2656692263662654e+02   4.4195748077491288e+02
    2226.726726726727   4.0248614914192552e+02   4.1320336995950174e+02   4.2909408125228418e+02   4.4539101007222047e+02
    2228.228228228228   4.0350993786001430e+02   4.1520288924109349e+02   4.3241963980387322e+02   4.4966291904371690e+02
    2229.729729729730   4.0448839179096854e+02   4.1661983781107932e+02   4.3494325833849337e+02   4.5315804521637216e+02
    2231.231231231232   4.0521283192335170e+02   4.1782351773961761e+02   4.3715790975815401e+02   4.5633325314034732e+02
    2232.732732732733   4.0597947422536220e+02   4.1891767531664033e+02   4.3927407272588147e+02   4.5943734453350282e+02
    2234.234234234234   4.0665711383816182e+02   4.2066391259573311e+02   4.4249456199160068e+02   4.6373214061578238e+02
    2235.735735735735   4.0730997504767959e+02   4.2172736750897292e+02   4.4471548389591675e+02   4.6701297738250372e+02
    2237.237237237237   4.0768441886791896e+02   4.2252996687035119e+02   4.4652392272868531e+02   4.6984252410606689e+02
    2238.738738738739   4.0809586980854891e+02   4.2315367929737846e+02   4.4809364592602861e+02   4.7243169527304144e+02
    2240.240240240240   4.0844367572906378e+02   4.2452931310141622e+02   4.5100012554684884e+02   4.7650251442323599e+02
    2241.741741741742   4.0871866110405216e+02   4.2522021941658772e+02   4.5286233520030851e+02   4.7948229900200846e+02
    2243.243243243243   4.0875631301343748e+02   4.2566619063723942e+02   4.5432938002550344e+02   4.8201628292258079e+02
    2244.744744744745   4.0880703330736071e+02   4.2582338576430078e+02   4.5531697121813551e+02   4.8400630848489749e+02
    2246.246246246246   4.0879947473447794e+02   4.2667943371896280e+02   4.5757403026031437e+02   4.8741846306881558e+02
    2247.747747747748   4.0872113865596066e+02   4.2767991728090180e+02   4.6022951053135722e+02   4.9134878472998577e+02
    2249.249249249249   4.0849198467450918e+02   4.2781927717218690e+02   4.6142724887245049e+02   4.9364259366766191e+02
    2250.750750750751   4.0811450766648500e+02   4.2766433447138172e+02   4.6210771383969512e+02   4.9532229785027909e+02
    2252.252252252252   4.0775508689001163e+02   4.2730704828872564e+02   4.6246813634441054e+02   4.9663598464391555e+02
    2253.753753753754   4.0727022144530099e+02   4.2777458594542253e+02   4.6441128525113874e+02   4.9979217722903405e+02
    2255.255255255255   4.0673116681442383e+02   4.2752607565689448e+02   4.6512979534051630e+02   5.0154692406688491e+02
    2256.756756756757   4.0603252242320787e+02   4.2708409224943688e+02   4.6552342436758346e+02   5.0290910104040796e+02
    2258.258258258258   4.0531174616159996e+02   4.2636329883148539e+02   4.6539719098215306e+02   5.0362956903156629e+02
    2259.759759759760   4.0449156740262038e+02   4.2630959258517998e+02   4.6657689272799905e+02   5.0588285542362291e+02
    2261.261261261261   4.0362850484663522e+02   4.2636958953836029e+02   4.6810145491168004e+02   5.0859435461035758e+02
    2262.762762762763   4.0272455301099529e+02   4.2563486341148149e+02   4.6815209481331374e+02   5.0952329205867358e+02
    2264.264264264264   4.0159148816919179e+02   4.2466954575152914e+02   4.6775675521708473e+02   5.0987998278103390e+02
    2265.765765765766   4.0046965020333204e+02   4.2346668978068880e+02   4.6691528616665687e+02   5.0966592484345983e+02
    2267.267267267267   3.9930300851405929e+02   4.2299999240606445e+02   4.6758464108964881e+02   5.1129290195629329e+02
    2268.768768768768   3.9809332711460365e+02   4.2189128065218654e+02   4.6703727752121745e+02   5.1140755852093008e+02
    2270.270270270270   3.9672896610944508e+02   4.2066243218207120e+02   4.6629004808838869e+02   5.1125746038777083e+02
    2271.771771771771   3.9532901175714045e+02   4.1922324180453182e+02   4.6512222122125286e+02   5.1055014807878212e+02
    2273.273273273273   3.9390366682625654e+02   4.1838884351513366e+02   4.6522718695637644e+02   5.1141713254837629e+02
    2274.774774774775   3.9246942399819454e+02   4.1758639668812845e+02   4.6546484934054621e+02   5.1245135355537877e+02
    2276.276276276276   3.9093766201671252e+02   4.1610034135182354e+02   4.6432027402202300e+02   5.1169644122807767e+02
    2277.777777777778   3.8923036679698691e+02   4.1444202965369044e+02   4.6282149381897364e+02   5.1045924102164321e+02
    2279.279279279279   3.8763529175683476e+02   4.1265577698495076e+02   4.6107803227934016e+02   5.0888440014055124e+02
    2280.780780780781   3.8595022792273892e+02   4.1150133215059225e+02   4.6070509141264517e+02   5.0904977722290886e+02
    2282.282282282282   3.8421875448218384e+02   4.0976211980960181e+02   4.5911490428040878e+02   5.0760413599942734e+02
    2283.783783783784   3.8238596521297569e+02   4.0789666884470796e+02   4.5726619812642656e+02   5.0579611118970888e+02
    2285.285285285285   3.8059217230836600e+02   4.0595701603234812e+02   4.5528192137574615e+02   5.0378695150488932e+02
    2286.786786786787   3.7873999212328710e+02   4.0406188619062561e+02   4.5339615548170900e+02   5.0186497654685002e+02
    2288.288288288288   3.7679376625318133e+02   4.0211572276507030e+02   4.5142099762854025e+02   4.9980052458477485e+02
    2289.789789789790   3.7492070398122632e+02   4.0008224736916389e+02   4.4927019229857478e+02   4.9747885545902813e+02
    2291.291291291291   3.7296585313940346e+02   3.9849843230289719e+02   4.4813431265892160e+02   4.9648409166818038e+02
    2292.792792792793   3.7094054228732637e+02   3.9571233877642675e+02   4.4431902350221964e+02   4.9189032229759283e+02
    2294.294294294294   3.6896280794917578e+02   3.9396166630120257e+02   4.4283316815392652e+02   4.9037943529105684e+02
    2295.795795795796   3.6692654215933322e+02   3.9137548134034756e+02   4.3946932202344783e+02   4.8632556099881339e+02
    2297.297297297298   3.6486661617313996e+02   3.8953986994457171e+02   4.3782836993614069e+02   4.8456676120861482e+02
    2298.798798798799   3.6279715424825997e+02   3.8712180513490597e+02   4.3485483561251272e+02   4.8100435821339101e+02
    2300.300300300300   3.6071822799862696e+02   3.8493452738745066e+02   4.3241328675015473e+02   4.7814230046364105e+02
    2301.801801801802   3.5861887311767316e+02   3.8295577248307529e+02   4.3046310036120656e+02   4.7591426128179023e+02
    2303.303303303303   3.5652798271692143e+02   3.8099614327559055e+02   4.2855424741289841e+02   4.7371040488685867e+02
    2304.804804804805   3.5440855097519835e+02   3.7902956482561160e+02   4.2663557708620078e+02   4.7146887725844556e+02
    2306.306306306306   3.5230622147046478e+02   3.7706195972370813e+02   4.2470454695114211e+02   4.6917874596712909e+02
    2307.807807807808   3.5015730410719499e+02   3.7508734614824073e+02   4.2275924678707042e+02   4.6683617555563632e+02
    2309.309309309309   3.4803152259046414e+02   3.7309461059070867e+02   4.2077325927511549e+02   4.6441896836153887e+02
    2310.810810810811   3.4589875191733978e+02   3.7111105635313089e+02   4.1877197222359661e+02   4.6195185917573832e+02
    2312.312312312312   3.4375230235297505e+02   3.6910562204405142e+02   4.1672861036670395e+02   4.5940320112515718e+02
    2313.813813813814   3.4160402296135931e+02   3.6710118654092076e+02   4.1466621926529558e+02   4.5679611662171084e+02
    2315.315315315315   3.3945968210137062e+02   3.6509007699521362e+02   4.1257117233787903e+02   4.5412521232054132e+02
    2316.816816816817   3.3732193214386382e+02   3.6307200759569969e+02   4.1044405140278593e+02   4.5139034774106614e+02
    2318.318318318318   3.3517632333658759e+02   3.6105409621556606e+02   4.0829276402158604e+02   4.4859506048752712e+02
    2319.819819819820   3.3303568001029845e+02   3.5903217184436039e+02   4.0611895045381959e+02   4.4574489673001204e+02
    2321.321321321321   3.3089884013967588e+02   3.5700838415663395e+02   4.0391566665254379e+02   4.4284038591044532e+02
    2322.822822822823   3.2877458222315141e+02   3.5498511869850546e+02   4.0169083735000117e+02   4.3988623871785768e+02
    2324.324324324324   3.2664099931688793e+02   3.5296058648413560e+02   3.9944080740934680e+02   4.3687764867791788e+02
    2325.825825825826   3.2452986889613641e+02   3.5094574513204117e+02   3.9717997190889696e+02   4.3383639277131243e+02
    2327.327327327327   3.2241874060190975e+02   3.4892626824133373e+02   3.9489420788151921e+02   4.3074889105878452e+02
    2328.828828828829   3.2031886250190780e+02   3.4691050229000791e+02   3.9258946508361436e+02   4.2761785230602555e+02
    2330.330330330330   3.1823215201620650e+02   3.4490779192833719e+02   3.9027826076797402e+02   4.2446528287506072e+02
    2331.831831831832   3.1614367303717728e+02   3.4290622605978336e+02   3.8794981325371390e+02   4.2128003621217999e+02
    2333.333333333333   3.1407890522890756e+02   3.4090646138912780e+02   3.8560625566771483e+02   4.1805892535381736e+02
    2334.834834834835   3.1201476597877019e+02   3.3892369510172057e+02   3.8326052289615967e+02   4.1482314488345276e+02
    2336.336336336336   3.0998264849653822e+02   3.3694647514407797e+02   3.8090089783324470e+02   4.1156989708431195e+02
    2337.837837837838   3.0794422414608931e+02   3.3498193606597255e+02   3.7854188947361598e+02   4.0830178526120119e+02
    2339.339339339339   3.0591276358734257e+02   3.3301826720445541e+02   3.7617259522555003e+02   4.0501361231935903e+02
    2340.840840840841   3.0391603808922497e+02   3.3107642041419632e+02   3.7380446050118036e+02   4.0172525621376525e+02
    2342.342342342342   3.0193154819392890e+02   3.2914388511710695e+02   3.7143146065791012e+02   3.9843195792705495e+02
    2343.843843843844   2.9995321427435073e+02   3.2722300186589257e+02   3.6906378163354435e+02   3.9513844119297846e+02
    2345.345345345345   2.9798748304711893e+02   3.2531278966724057e+02   3.6669493229257034e+02   3.9184286476381010e+02
    2346.846846846847   2.9605410721059832e+02   3.2342043462106881e+02   3.6432868621411308e+02   3.8855458990603847e+02
    2348.348348348348   2.9412562274425602e+02   3.2154352886390956e+02   3.6196963946899814e+02   3.8527624892813162e+02
    2349.849849849850   2.9221125462551532e+02   3.1967872459761145e+02   3.5961738516473554e+02   3.8201122869597793e+02
    2351.351351351351   2.9032722436520868e+02   3.1783399424796266e+02   3.5727301566746718e+02   3.7875873587913696e+02
    2352.852852852853   2.8845489520856830e+02   3.1599999040674516e+02   3.5493374275036996e+02   3.7551960510413562e+02
    2354.354354354355   2.8659020507207453e+02   3.1418468170626528e+02   3.5260879020767123e+02   3.7230224508717117e+02
    2355.855855855856   2.8476246157270856e+02   3.1239113873745521e+02   3.5029586006731074e+02   3.6910899314631808e+02
    2357.357357357358   2.8295692029148375e+02   3.1061370075136097e+02   3.4799357908778791e+02   3.6593724587282600e+02
    2358.858858858859   2.8115104733181778e+02   3.0884944331371759e+02   3.4570404048623874e+02   3.6278825551469185e+02
    2360.360360360360   2.7937175873154462e+02   3.0710573972458980e+02   3.4343148576809170e+02   3.5967147873658416e+02
    2361.861861861862   2.7762711366986736e+02   3.0538620379272515e+02   3.4117572384007451e+02   3.5658288090160426e+02
    2363.363363363364   2.7589577929981021e+02   3.0368131648113831e+02   3.3893326726768618e+02   3.5352372229806474e+02
    2364.864864864865   2.7417953570120767e+02   3.0199614916127399e+02   3.3671040227631534e+02   3.5049903156190857e+02
    2366.366366366366   2.7249648324241156e+02   3.0033089100957233e+02   3.3450544607840789e+02   3.4751091634261968e+02
    2367.867867867868   2.7083963127132353e+02   2.9868713596483207e+02   3.3232089967687756e+02   3.4455475406088874e+02
    2369.369369369369   2.6919376604561046e+02   2.9706212174739375e+02   3.3015434334312783e+02   3.4163441165910143e+02
    2370.870870870871   2.6757599339997915e+02   2.9546094015444123e+02   3.2801098354030722e+02   3.3875937734898389e+02
    2372.372372372372   2.6599187870221010e+02   2.9387692102271637e+02   3.2588606288918442e+02   3.3592058580581772e+02
    2373.873873873874   2.6442488464416664e+02   2.9231578391193966e+02   3.2378501022749998e+02   3.3311622302488882e+02
    2375.375375375375   2.6289054641196122e+02   2.9077414318828647e+02   3.2170528061960454e+02   3.3035491750886490e+02
    2376.876876876877   2.6138360890394580e+02   2.8925626860827720e+02   3.1964894404612011e+02   3.2763826600402632e+02
    2378.378378378378   2.5990074938667993e+02   2.8775860729092102e+02   3.1761449650294901e+02   3.2495831936601377e+02
    2379.879879879880   2.5844736026834551e+02   2.8628158012792926e+02   3.1560481212856672e+02   3.2231976362668132e+02
    2381.381381381381   2.5702717334005496e+02   2.8482893134274730e+02   3.1362161648681541e+02   3.1972732303290559e+02
    2382.882882882883   2.5563555365061373e+02   2.8339519345102030e+02   3.1165886360862658e+02   3.1717415473233206e+02
    2384.384384384384   2.5426902221079186e+02   2.8198316711959092e+02   3.0972102355513573e+02   3.1466287009074745e+02
    2385.885885885886   2.5294418347156832e+02   2.8059582815115635e+02   3.0780984524624057e+02   3.1219499903069971e+02
    2387.387387387387   2.5165178441919244e+02   2.7922700613341965e+02   3.0592243656746876e+02   3.0977040778100633e+02
    2388.888888888889   2.5038034448656248e+02   2.7787697281019604e+02   3.0405936356520675e+02   3.0738444366012033e+02
    2390.390390390390   2.4914910525294925e+02   2.7655525728512532e+02   3.0222401568813007e+02   3.0504483495393242e+02
    2391.891891891892   2.4795597354279585e+02   2.7525337916775413e+02   3.0041153157082164e+02   3.0274590959855095e+02
    2393.393393393393   2.4679246361001503e+02   2.7397105871539594e+02   2.9862592382186961e+02   3.0048830811346556e+02
    2394.894894894895   2.4566098796346344e+02   2.7270835835717105e+02   2.9686630009336830e+02   2.9827415934130579e+02
    2396.396396396396   2.4457139354509766e+02   2.7147076265889496e+02   2.9513166915315946e+02   2.9609943488111736e+02
    2397.897897897898   2.4351686856488843e+02   2.7025530724033320e+02   2.9342155397649782e+02   2.9396530312304662e+02
    2399.399399399399   2.4249371622774956e+02   2.6905849396602127e+02   2.9173732399251435e+02   2.9187319650413502e+02
    2400.900900900901   2.4151206888530490e+02   2.6788364801878737e+02   2.9008083348286164e+02   2.8982060064516105e+02
    2402.402402402402   2.4056521169695108e+02   2.6672701609327964e+02   2.8844622847901013e+02   2.8780447545491677e+02
    2403.903903903904   2.3965346392542273e+02   2.6559569965046347e+02   2.8683763950805564e+02   2.8582993446014325e+02
    2405.405405405405   2.3877941358984287e+02   2.6448500193869432e+02   2.8525530574320953e+02   2.8389326625685482e+02
    2406.906906906907   2.3794276376992229e+02   2.6339050375849348e+02   2.8369693640668180e+02   2.8199328478488695e+02
    2408.408408408408   2.3714163884028258e+02   2.6231788642813450e+02   2.8216348465507991e+02   2.8012926843703599e+02
    2409.909909909910   2.3637287695564930e+02   2.6126544823700704e+02   2.8065402256821432e+02   2.7830440410777885e+02
    2411.411411411411   2.3564246322087294e+02   2.6023414297635537e+02   2.7917001556808231e+02   2.7651375095850091e+02
    2412.912912912913   2.3494621953931508e+02   2.5922127875536677e+02   2.7770858335004510e+02   2.7475694245944936e+02
    2414.414414414414   2.3428320080283248e+02   2.5822580200423016e+02   2.7627128184563759e+02   2.7303639710262598e+02
    2415.915915915916   2.3365387402858488e+02   2.5725207729623054e+02   2.7485935969086813e+02   2.7134980856444867e+02
    2417.417417417417   2.3305653340340706e+02   2.5629738836650836e+02   2.7346968480757135e+02   2.6969482554961104e+02
    2418.918918918919   2.3249107042235784e+02   2.5536000067465994e+02   2.7210100753575006e+02   2.6807250125190592e+02
    2420.420420420421   2.3195424648651519e+02   2.5444029069811526e+02   2.7075739562708446e+02   2.6648352311558131e+02
    2421.921921921922   2.3145059482148164e+02   2.5353975322542581e+02   2.6943706071340353e+02   2.6492487548075985e+02
    2423.423423423424   2.3097050139519902e+02   2.5265516066882603e+02   2.6813714233863908e+02   2.6339649487557966e+02
    2424.924924924925   2.3052340258438898e+02   2.5179250263826319e+02   2.6686054366623364e+02   2.6189880322521526e+02
    2426.426426426427   2.3009559119135372e+02   2.5094171726345516e+02   2.6560386362087900e+02   2.6042977536322428e+02
    2427.927927927928   2.2969694897785692e+02   2.5010983546978190e+02   2.6437016008134225e+02   2.5899053066105103e+02
    2429.429429429430   2.2932338482738459e+02   2.4929541096252828e+02   2.6315759017910347e+02   2.5757905351575204e+02
    2430.930930930931   2.2896810377129543e+02   2.4849730940099855e+02   2.6196558590887599e+02   2.5619414973336649e+02
    2432.432432432433   2.2863177532510142e+02   2.4771195414153053e+02   2.6079209803009502e+02   2.5483759286799707e+02
    2433.933933933934   2.2832120095813744e+02   2.4694575610478415e+02   2.5964059004459625e+02   2.5350678236431605e+02
    2435.435435435435   2.2803013567528063e+02   2.4619650264834900e+02   2.5851044519711576e+02   2.5220180530531422e+02
    2436.936936936937   2.2774776826989736e+02   2.4545699579865916e+02   2.5739657427191338e+02   2.5092142821203009e+02
    2438.438438438438   2.2748928505820717e+02   2.4473668472895378e+02   2.5630373285255632e+02   2.4966589517013219e+02
    2439.939939939940   2.2724394431257934e+02   2.4402897358736539e+02   2.5522959599661377e+02   2.4843696439332561e+02
    2441.441441441441   2.2701131052217289e+02   2.4333671070831798e+02   2.5417376584980474e+02   2.4722793653712728e+02
    2442.942942942943   2.2679226898707290e+02   2.4265725747696283e+02   2.5313593583378864e+02   2.4604179639228784e+02
    2444.444444444444   2.2658557603700780e+02   2.4199216189883276e+02   2.5211713739328320e+02   2.4488155491068389e+02
    2445.945945945946   2.2638703380728202e+02   2.4133864410557626e+02   2.5111451242536808e+02   2.4374117399871358e+02
    2447.447447447447   2.2619835342239497e+02   2.4070038114037399e+02   2.5012984526028328e+02   2.4262161058906452e+02
    2448.948948948949   2.2602446986717891e+02   2.4007491331284589e+02   2.4916271740880276e+02   2.4152384572092421e+02
    2450.450450450450   2.2585393146151046e+02   2.3946138314606566e+02   2.4821211709083124e+02   2.4044679803559387e+02
    2451.951951951952   2.2569079222975151e+02   2.3885985394585393e+02   2.4727807190162903e+02   2.3939036687060644e+02
    2453.453453453453   2.2553364025542407e+02   2.3826878112115634e+02   2.4635882003896353e+02   2.3835312703715834e+02
    2454.954954954955   2.2538776620155906e+02   2.3769330007536490e+02   2.4545741669098305e+02   2.3733482266390286e+02
    2456.456456456456   2.2524643261041044e+02   2.3712847458796884e+02   2.4457130026597184e+02   2.3633678916163333e+02
    2457.957957957958   2.2510237785355926e+02   2.3657173152148465e+02   2.4369955051341501e+02   2.3535476355612997e+02
    2459.459459459460   2.2497388155726304e+02   2.3603016101088062e+02   2.4284416695706332e+02   2.3439421412809526e+02
    2460.960960960961   2.2483842911259438e+02   2.3549478503681118e+02   2.4200106942270827e+02   2.3344796689079476e+02
    2462.462462462463   2.2471609575427621e+02   2.3497638679893956e+02   2.4117634123600388e+02   2.3251969384311312e+02
    2463.963963963964   2.2458985901498528e+02   2.3446170925619097e+02   2.4036304219666849e+02   2.3161017218296951e+02
    2465.465465465466   2.2447320049324659e+02   2.3396236979919428e+02   2.3956530627055176e+02   2.3071546942496266e+02
    2466.966966966967   2.2435178285724419e+02   2.3346949870823300e+02   2.3878039930430265e+02   2.2983751676444950e+02
    2468.468468468468   2.2423579079903442e+02   2.3298751354379726e+02   2.3800922970486153e+02   2.2897447939864384e+02
    2469.969969969970   2.2412674280852647e+02   2.3251689061726131e+02   2.3725281746184353e+02   2.2812878096783788e+02
    2471.471471471471   2.2401181278741578e+02   2.3205298835003290e+02   2.3650755868987255e+02   2.2729659507616500e+02
    2472.972972972973   2.2390181414735653e+02   2.3159958053483797e+02   2.3577620559587331e+02   2.2648060672921804e+02
    2474.474474474474   2.2379429468136175e+02   2.3115531539388218e+02   2.3505720397505152e+02   2.2567798235531109e+02
    2475.975975975976   2.2368805036881332e+02   2.3071975499481385e+02   2.3435078378425865e+02   2.2488966565639663e+02
    2477.477477477477   2.2358057847999834e+02   2.3029324288434768e+02   2.3365772046291636e+02   2.2411698368934196e+02
    2478.978978978979   2.2347672394044244e+02   2.2987452153446111e+02   2.3297536924288107e+02   2.2335659434274217e+02
    2480.480480480481   2.2337766729678890e+02   2.2946633908138708e+02   2.3230605292787615e+02   2.2260950283683016e+02
    2481.981981981982   2.2327446321417216e+02   2.2906528039361817e+02   2.3164903442395624e+02   2.2187694137631169e+02
    2483.483483483484   2.2317578879148860e+02   2.2867316497538104e+02   2.3100301739969865e+02   2.2115626527904718e+02
    2484.984984984985   2.2307747380307205e+02   2.2828879139695039e+02   2.3036792389475664e+02   2.2044821379740952e+02
    2486.486486486487   2.2298642486747593e+02   2.2791558990117997e+02   2.2974661790189433e+02   2.1975454354790836e+02
    2487.987987987988   2.2288906020158029e+02   2.2754687839729473e+02   2.2913447970313453e+02   2.1907147547181521e+02
    2489.489489489490   2.2280338816227780e+02   2.2719181151146378e+02   2.2853563292917573e+02   2.1840112263805509e+02
    2490.990990990991   2.2271554127697939e+02   2.2684205528149815e+02   2.2794700741505568e+02   2.1774225595659885e+02
    2492.492492492493   2.2263499555418056e+02   2.2650352552728867e+02   2.2737155656888572e+02   2.1709778081303065e+02
    2493.993993993994   2.2255268103137345e+02   2.2617085220853656e+02   2.2680490190102987e+02   2.1646238060230405e+02
    2495.495495495496   2.2248023419639179e+02   2.2585122592082413e+02   2.2625222494063209e+02   2.1583929987371212e+02
    2496.996996996997   2.2240818541386508e+02   2.2553802080456529e+02   2.2570963725653888e+02   2.1522948923961607e+02
    2498.498498498499   2.2234121552428201e+02   2.2523526603543269e+02   2.2517883208595870e+02   2.1462903767801876e+02
    2500.000000000000   2.2228093192027842e+02   2.2494211667891855e+02   2.2465898208648537e+02   2.1404093445226695e+02
    2501.501501501501   2.2222682869272811e+02   2.2466069211877183e+02   2.2415254013854252e+02   2.1346453072048439e+02
    2503.003003003003   2.2218201262366821e+02   2.2439096927018321e+02   2.2365812492083577e+02   2.1290012982535038e+02
    2504.504504504504   2.2214186800319371e+02   2.2413058062885199e+02   2.2317464532020000e+02   2.1234581808468783e+02
    2506.006006006006   2.2212020428777245e+02   2.2388789744758250e+02   2.2270696424216919e+02   2.1180564103196878e+02
    2507.507507507507   2.2210949949692858e+02   2.2365989559455443e+02   2.2225355675922040e+02   2.1127707198886810e+02
    2509.009009009009   2.2211203458772212e+02   2.2344647882448908e+02   2.2181288291320089e+02   2.1076047506564677e+02
    2510.510510510511   2.2214497558677743e+02   2.2326013488655022e+02   2.2139263445722477e+02   2.1025663340803231e+02
    2512.012012012012   2.2221014996481188e+02   2.2310183307124984e+02   2.2099308850481196e+02   2.0977048918643328e+02
    2513.513513513513   2.2232977748991155e+02   2.2298739264068968e+02   2.2062084894499287e+02   2.0929842240744691e+02
    2515.015015015015   2.2255783097219248e+02   2.2295443865336716e+02   2.2029327727426167e+02   2.0884987685802386e+02
    2516.516516516517   2.2104066812079913e+02   2.2102815411019370e+02   2.1795810767934128e+02   2.0650097659111123e+02
    2518.018018018018   2.1790080976165606e+02   2.1774582230287734e+02   2.1461334943413289e+02   2.0340472752921107e+02
    2519.519519519520   2.1597653821724356e+02   2.1569911208306800e+02   2.1248723723654700e+02   2.0141552523298105e+02
    2521.021021021021   2.1444743783849583e+02   2.1405608966261454e+02   2.1076119191206251e+02   1.9979159196780097e+02
    2522.522522522522   2.1314096512795305e+02   2.1264065217015860e+02   2.0926091392538197e+02   1.9836878601802286e+02
    2524.024024024024   2.1196895303152201e+02   2.1136969807446744e+02   2.0790827950926266e+02   1.9708500137039960e+02
    2525.525525525526   2.1090712976067186e+02   2.1021223731508337e+02   2.0666851936788541e+02   1.9590429642411041e+02
    2527.027027027027   2.0992710386209760e+02   2.0913951918503699e+02   2.0551464713019098e+02   1.9480183278241512e+02
    2528.528528528529   2.0900993381229961e+02   2.0813603499870595e+02   2.0443196976070777e+02   1.9376230647356002e+02
    2530.030030030030   2.0814081247759219e+02   2.0718627365617795e+02   2.0340577776058632e+02   1.9277703333052673e+02
    2531.531531531532   2.0732387643009821e+02   2.0628973156748424e+02   2.0243265483073824e+02   1.9184163876021233e+02
    2533.033033033033   2.0654295769418627e+02   2.0543328368297489e+02   2.0150201607201595e+02   1.9094507804599618e+02
    2534.534534534534   2.0579389606538433e+02   2.0461393644698785e+02   2.0061077099451563e+02   1.9008269829068871e+02
    2536.036036036036   2.0507789456688039e+02   2.0382879340723645e+02   1.9975421740665746e+02   1.8925322860369997e+02
    2537.537537537537   2.0439311360918569e+02   2.0307648403392398e+02   1.9893127862385140e+02   1.8845750472788720e+02
    2539.039039039039   2.0372235054525066e+02   2.0234512332578691e+02   1.9813336957261296e+02   1.8768424699076513e+02
    2540.540540540541   2.0307907602467526e+02   2.0164254548215442e+02   1.9736433706317152e+02   1.8693536018773867e+02
    2542.042042042042   2.0245784026860727e+02   2.0096270401915484e+02   1.9661898915470039e+02   1.8620936458623683e+02
    2543.543543543544   2.0185519220821087e+02   2.0030552825590465e+02   1.9589789918977894e+02   1.8550825863694632e+02
    2545.045045045045   2.0126440806812838e+02   1.9966376473167949e+02   1.9519500869511339e+02   1.8482397000004357e+02
    2546.546546546546   2.0070039405512068e+02   1.9904780292276143e+02   1.9451631680279067e+02   1.8415868990335025e+02
    2548.048048048048   2.0014412899669102e+02   1.9844324314266404e+02   1.9385236146890847e+02   1.8350911476627633e+02
    2549.549549549549   1.9960335982588867e+02   1.9785840006023071e+02   1.9320928521661290e+02   1.8288112107263353e+02
    2551.051051051051   1.9907450374788814e+02   1.9728559436944778e+02   1.9257942348736731e+02   1.8226353419117285e+02
    2552.552552552553   1.9856697781098299e+02   1.9673472286311275e+02   1.9197095030166159e+02   1.8166483418199232e+02
    2554.054054054054   1.9806116709804402e+02   1.9619027370412095e+02   1.9137238103373764e+02   1.8107698827278281e+02
    2555.555555555556   1.9757613569403236e+02   1.9566601367310338e+02   1.9079302722747562e+02   1.8050618155266301e+02
    2557.057057057057   1.9709815458835098e+02   1.9515042393386801e+02   1.9022399186766012e+02   1.7994616020302209e+02
    2558.558558558559   1.9663492443273446e+02   1.9465182163334254e+02   1.8967262064985781e+02   1.7940030495204851e+02
    2560.060060060060   1.9617635080131947e+02   1.9416029613222699e+02   1.8913037585168769e+02   1.7886509681450906e+02
    2561.561561561562   1.9573478210067648e+02   1.9368522106730208e+02   1.8860383948055036e+02   1.7834342508756433e+02
    2563.063063063063   1.9529872397712361e+02   1.9321804389467982e+02   1.8808675032558875e+02   1.7783047784073781e+02
    2564.564564564565   1.9487645356260521e+02   1.9276562225366075e+02   1.8758486996348836e+02   1.7733184085804149e+02
    2566.066066066066   1.9446061200602844e+02   1.9232052875535231e+02   1.8709133327862426e+02   1.7684056364877577e+02
    2567.567567567567   1.9405734051379696e+02   1.9188818852316149e+02   1.8661041410367275e+02   1.7636204948380706e+02
    2569.069069069069   1.9366139654864600e+02   1.9146583032992172e+02   1.8614077331508173e+02   1.7589227221049072e+02
    2570.570570570571   1.9327316234984798e+02   1.9105144254799154e+02   1.8567953582566213e+02   1.7543088725986081e+02
    2572.072072072072   1.9289749167428741e+02   1.9064973458336374e+02   1.8523110070140217e+02   1.7498222341425020e+02
    2573.573573573573   1.9252820735335533e+02   1.9025635018521652e+02   1.8479216544899305e+02   1.7454269027530898e+02
    2575.075075075075   1.9216841470926471e+02   1.8987240274758275e+02   1.8436226910746589e+02   1.7410871772170566e+02
    2576.576576576576   1.9181524852769823e+02   1.8949621228000248e+02   1.8394065349128704e+02   1.7368475625520401e+02
    2578.078078078078   1.9147761576905745e+02   1.8913475520640390e+02   1.8353348548252768e+02   1.7327337531365237e+02
    2579.579579579579   1.9113933784719546e+02   1.8877518767546204e+02   1.8313019221869476e+02   1.7286809503043062e+02
    2581.081081081081   1.9081596916965893e+02   1.8843015811105326e+02   1.8274014106399127e+02   1.7247027563469450e+02
    2582.582582582583   1.9049771757869240e+02   1.8809041251674921e+02   1.8235568527839797e+02   1.7207919194392224e+02
    2584.084084084084   1.9018962604509798e+02   1.8776127010063851e+02   1.8198234463943325e+02   1.7169940159518822e+02
    2585.585585585586   1.8988854612681857e+02   1.8743986329570228e+02   1.8161692418836918e+02   1.7132876231166256e+02
    2587.087087087087   1.8959505437759924e+02   1.8712614526691090e+02   1.8125909042749120e+02   1.7096037691823625e+02
    2588.588588588588   1.8931315486333301e+02   1.8682361101033931e+02   1.8091190259656955e+02   1.7060350089915124e+02
    2590.090090090090   1.8903499444132390e+02   1.8652608237359905e+02   1.8057055016153686e+02   1.7025276127107128e+02
    2591.591591591592   1.8876684757685311e+02   1.8623826924107013e+02   1.8023870168663737e+02   1.6991179668073107e+02
    2593.093093093093   1.8850706855335659e+02   1.8595872213241952e+02   1.7991468839570081e+02   1.6957547993554888e+02
    2594.594594594595   1.8825312498189587e+02   1.8568511752045458e+02   1.7959681851136546e+02   1.6924475198843024e+02
    2596.096096096096   1.8801283196475731e+02   1.8542538391185423e+02   1.7929193692206545e+02   1.6892736478352487e+02
    2597.597597597598   1.8777412843286959e+02   1.8516720930241263e+02   1.7898944191083626e+02   1.6861253962730339e+02
    2599.099099099099   1.8754760136464114e+02   1.8492063152996377e+02   1.7869736435546423e+02   1.6830599358591499e+02


==> anc/Fig5_left_DR.txt <==
# Fig. 5, left panel: G_DbarKbar; DR; rho=rho_0; f_pi=92.4 MeV
#                                        T=0 MeV                                          T=50 MeV                                         T=100 MeV                                         T=150 MeV                         
#         sqrt(s) [MeV]            Re G_DbarKbar            Im G_DbarKbar            Re G_DbarKbar            Im G_DbarKbar            Re G_DbarKbar            Im G_DbarKbar            Re G_DbarKbar            Im G_DbarKbar
      2000.000000000000  -1.6171793047611133e-04  -1.0446621351943544e-06  -2.0250081342742133e-04  -3.3689765744868293e-05  -2.4221298971670627e-04  -7.2773851870974385e-05  -2.9992077609944856e-04  -1.3195562963110930e-04
      2001.501501501501  -1.7371947618838443e-04  -1.1973843861813416e-06  -2.1427468638994074e-04  -3.4746470116334142e-05  -2.5358542794908347e-04  -7.3973508562660603e-05  -3.1079665186838014e-04  -1.3326479537417905e-04
      2003.003003003003  -1.8578416560818497e-04  -1.3591546853944727e-06  -2.2611223949873128e-04  -3.6131667095662351e-05  -2.6511163718662958e-04  -7.6387391729429302e-05  -3.2199223069080099e-04  -1.3739171885261217e-04
      2004.504504504505  -1.9791514318148393e-04  -1.5287098421528304e-06  -2.3794664251737476e-04  -3.7515683423729178e-05  -2.7652386119519316e-04  -7.8743145768960285e-05  -3.3287555549218724e-04  -1.4137947691829087e-04
      2006.006006006006  -2.1011261040643973e-04  -1.7058149652333913e-06  -2.4982619775026113e-04  -3.8652055683852245e-05  -2.8802430869686473e-04  -8.0015045398530528e-05  -3.4392680300903106e-04  -1.4276053184960277e-04
      2007.507507507507  -2.2237686236020065e-04  -1.8895720623893289e-06  -2.6172886963744205e-04  -4.0058918043566028e-05  -2.9952492857324804e-04  -8.2318923226778223e-05  -3.5493961395453486e-04  -1.4657629493946699e-04
      2009.009009009009  -2.3470532237343392e-04  -2.0798108627214673e-06  -2.7363212169306925e-04  -4.1240907915715108e-05  -3.1093124201014496e-04  -8.3630327772928737e-05  -3.6568524585225124e-04  -1.4800163584225521e-04
      2010.510510510510  -2.4710588439447157e-04  -2.2759689761230938e-06  -2.8557935115019291e-04  -4.2665712287593415e-05  -3.2242665849817635e-04  -8.5862108119025775e-05  -3.7660481579051500e-04  -1.5159463166391536e-04
      2012.012012012012  -2.5957858557061186e-04  -2.4773670558987369e-06  -2.9754627989401388e-04  -4.4077987000848834e-05  -3.3391139872262707e-04  -8.7979617297104850e-05  -3.8746065826787690e-04  -1.5489777052720184e-04
      2013.513513513514  -2.7213070962085490e-04  -2.6834257930886076e-06  -3.0950857568875210e-04  -4.5474790174511189e-05  -3.4527531138866499e-04  -8.9967399801802193e-05  -3.9798399637632907e-04  -1.5786769072709210e-04
      2015.015015015015  -2.8476862093133838e-04  -2.8940144811941752e-06  -3.2148699466587956e-04  -4.6855854669874930e-05  -3.5659478974607172e-04  -9.1818084900799696e-05  -4.0835576451051306e-04  -1.6048174733790442e-04
      2016.516516516517  -2.9750060866518056e-04  -3.1089523256545227e-06  -3.3348122198789448e-04  -4.8252290381491542e-05  -3.6787053349917232e-04  -9.3654032047994109e-05  -4.1858078890779390e-04  -1.6303253724127118e-04
      2018.018018018018  -3.1033656441714587e-04  -3.3276630202491183e-06  -3.4552599018668759e-04  -4.9567064063025441e-05  -3.7924475951268575e-04  -9.5085309306397581e-05  -4.2900277599128658e-04  -1.6458893070524672e-04
      2019.519519519520  -3.2329364606197746e-04  -3.5606966787007415e-06  -3.5764273271074259e-04  -5.0899435988674900e-05  -3.9078795817434463e-04  -9.6530892151640201e-05  -4.3978469833120008e-04  -1.6616931439346395e-04
      2021.021021021021  -3.3637454144893209e-04  -3.8282627558210637e-06  -3.6981983436737984e-04  -5.2257339580075808e-05  -4.0244708112161963e-04  -9.7996253497036244e-05  -4.5079451072047418e-04  -1.6777843703868269e-04
      2022.522522522523  -3.4957948366752946e-04  -4.1489960492328900e-06  -3.8205040570975647e-04  -5.3639019690631015e-05  -4.1419729635090870e-04  -9.9477835311859216e-05  -4.6197134064874341e-04  -1.6941075863421780e-04
      2024.024024024024  -3.6290485975374394e-04  -4.5404072884990108e-06  -3.9432940209043203e-04  -5.5046267787025601e-05  -4.2602556220679177e-04  -1.0097497785964551e-04  -4.7328361828869836e-04  -1.7106364216153456e-04
      2025.525525525526  -3.7634082805164761e-04  -5.0153171272461919e-06  -4.0665509929550163e-04  -5.6481267493745270e-05  -4.3792649316961468e-04  -1.0248850763009611e-04  -4.8471492113754473e-04  -1.7273689732223474e-04
      2027.027027027027  -3.8987184627127329e-04  -5.5769348475169110e-06  -4.1902091375995332e-04  -5.7944967650444764e-05  -4.4989243824693323e-04  -1.0401975515404255e-04  -4.9625006563547357e-04  -1.7443192988077761e-04
      2028.528528528529  -4.0349358376050781e-04  -6.2315240294179339e-06  -4.3142628497651759e-04  -5.9437556329467025e-05  -4.6192107313343216e-04  -1.0556919347499157e-04  -5.0788114906858946e-04  -1.7614924916532296e-04
      2030.030030030030  -4.1719661184543835e-04  -6.9835043262751688e-06  -4.4386856340899181e-04  -6.0959133658172492e-05  -4.7400886017168100e-04  -1.0713740193717992e-04  -5.1959995653901286e-04  -1.7788955787597212e-04
      2031.531531531532  -4.3097629906843344e-04  -7.8315532082690179e-06  -4.5634680378555423e-04  -6.2508430515366160e-05  -4.8615347855182080e-04  -1.0872403150846744e-04  -5.3140058786611236e-04  -1.7965266277999187e-04
      2033.033033033033  -4.4482243401614430e-04  -8.7822654271363399e-06  -4.6886014257058965e-04  -6.4087176182501502e-05  -4.9835352387013910e-04  -1.1033092596408999e-04  -5.4327917790631492e-04  -1.8144053130997277e-04
      2034.534534534535  -4.5873873902021849e-04  -9.8352078432425776e-06  -4.8140896717889991e-04  -6.5694383468568366e-05  -5.1060765955973772e-04  -1.1195790353937113e-04  -5.5523143803310263e-04  -1.8325313512516372e-04
      2036.036036036036  -4.7271544775420553e-04  -1.0993342679249492e-05  -4.9399248757085821e-04  -6.7330771599280692e-05  -5.2291461601781898e-04  -1.1360610734315041e-04  -5.6725409787096925e-04  -1.8509177889416886e-04
      2037.537537537537  -4.8674647437033287e-04  -1.2248845242682317e-05  -5.0660923802095330e-04  -6.8994837904659255e-05  -5.3527276442473146e-04  -1.1527504832624379e-04  -5.7934427646756637e-04  -1.8695607894039819e-04
      2039.039039039039  -5.0082014829665351e-04  -1.3620668841070839e-05  -5.1925680632235530e-04  -7.0687751729594570e-05  -5.4768010331990129e-04  -1.1696574722633269e-04  -5.9149915632338880e-04  -1.8884724560644104e-04
      2040.540540540540  -5.1493293224630712e-04  -1.5095986384309218e-05  -5.3193504910440054e-04  -7.2410830031962616e-05  -5.6013612172738959e-04  -1.1868033793382984e-04  -6.0371742123676653e-04  -1.9076758223847255e-04
      2042.042042042042  -5.2908071566513666e-04  -1.6676395037497703e-05  -5.4464225118980845e-04  -7.4161998405701237e-05  -5.7263862604062092e-04  -1.2041740603169084e-04  -6.1599548765684116e-04  -1.9271572211229711e-04
      2043.543543543543  -5.4325512830897941e-04  -1.8361989876476281e-05  -5.5737922549799483e-04  -7.5939535848746565e-05  -5.8518772072433376e-04  -1.2217560612193135e-04  -6.2833215730312571e-04  -1.9469023245776280e-04
      2045.045045045045  -5.5746079806872858e-04  -2.0152027009093793e-05  -5.7014863359327174e-04  -7.7749357462410465e-05  -5.9778457816094086e-04  -1.2396031907619350e-04  -6.4072722275760230e-04  -1.9669654604830418e-04
      2046.546546546547  -5.7169091563363133e-04  -2.2046036691695403e-05  -5.8294910381744068e-04  -7.9584821886431202e-05  -6.1042727649809523e-04  -1.2576549466048820e-04  -6.5317755070403425e-04  -1.9872822790969588e-04
      2048.048048048048  -5.8593774718440649e-04  -2.4043585044109383e-05  -5.9578069767015599e-04  -8.1451340830747458e-05  -6.2311653554716234e-04  -1.2759605676772117e-04  -6.6568406659725629e-04  -2.0079025859567201e-04
      2049.549549549550  -6.0019896149844979e-04  -2.6143393011191347e-05  -6.0864063948485431e-04  -8.3345559200730544e-05  -6.3584977267702411e-04  -1.2944897222112291e-04  -6.7824440596881189e-04  -2.0287935233090083e-04
      2051.051051051051  -6.1447202393376190e-04  -2.8341936239945927e-05  -6.2152807513558947e-04  -8.5268559142862691e-05  -6.4862654946850847e-04  -1.3132529550713320e-04  -6.9085886345440707e-04  -2.0499646993805577e-04
      2052.552552552553  -6.2874530210563911e-04  -3.0637926760187626e-05  -6.3443912760846035e-04  -8.7220974648597352e-05  -6.6144363388295942e-04  -1.3322569045989409e-04  -7.0352497764426987e-04  -2.0714220276820278e-04
      2054.054054054054  -6.4301646256345645e-04  -3.3033158654298338e-05  -6.4737444491259075e-04  -8.9200724449857986e-05  -6.7430144220998866e-04  -1.3514811916611941e-04  -7.1624323128990268e-04  -2.0931432113043761e-04
      2055.555555555556  -6.5728263869296128e-04  -3.5524985070651616e-05  -6.6033197659042756e-04  -9.1211999235459002e-05  -6.8719815656744475e-04  -1.3709662940212652e-04  -7.2901177830302826e-04  -2.1151696529968009e-04
      2057.057057057057  -6.7153900188166808e-04  -3.8114464136523954e-05  -6.7330967706350766e-04  -9.3250486794911459e-05  -7.0013329068465118e-04  -1.3906710919717077e-04  -7.4183143406546161e-04  -2.1374574685193855e-04
      2058.558558558559  -6.8577362802042861e-04  -4.0797551804198027e-05  -6.8630457227851038e-04  -9.5319041724834945e-05  -7.1310499505749018e-04  -1.4106240846488969e-04  -7.5470052446256525e-04  -2.1600356832994993e-04
      2060.060060060060  -6.9998627315533677e-04  -4.3573716405174988e-05  -6.9931531976998094e-04  -9.7416683652721555e-05  -7.2611234304178021e-04  -1.4308164551332805e-04  -7.6761871225500158e-04  -2.1828944004780628e-04
      2061.561561561562  -7.1416384514096727e-04  -4.6439192358451433e-05  -7.1233776198321411e-04  -9.9542496795403362e-05  -7.3915342676654353e-04  -1.4512409815168996e-04  -7.8058445490307416e-04  -2.2060254622408479e-04
      2063.063063063063  -7.2830883162805331e-04  -4.9392916970015765e-05  -7.2537075827913602e-04  -1.0169723435143368e-04  -7.5222857516023516e-04  -1.4719056900851755e-04  -7.9359921917770580e-04  -2.2294367512047355e-04
      2064.564564564565  -7.4241191357700322e-04  -5.2455882629308818e-05  -7.3841143190741393e-04  -1.0388434823144483e-04  -7.6533653578038244e-04  -1.4928349252647425e-04  -8.0666199926950240e-04  -2.2531522946052403e-04
      2066.066066066066  -7.5645120166999689e-04  -5.5601553519250913e-05  -7.5145130315550719e-04  -1.0609976891815857e-04  -7.7847350743763511e-04  -1.5140014491248053e-04  -8.1977076990999496e-04  -2.2771432558394518e-04
      2067.567567567567  -7.7040658579445760e-04  -5.8826634835582779e-05  -7.6448144969072998e-04  -1.0834119169801647e-04  -7.9163565462876846e-04  -1.5353850824262425e-04  -8.3292414257179603e-04  -2.3013890507731275e-04
      2069.069069069069  -7.8426817195539423e-04  -6.2136601749533993e-05  -7.7749347099392331e-04  -1.1060257566708378e-04  -8.0481999875694045e-04  -1.5569770507726293e-04  -8.4612263949512692e-04  -2.3259172859136203e-04
      2070.570570570570  -7.9801591393815238e-04  -6.5482686836489261e-05  -7.9048154536721037e-04  -1.1285907259813864e-04  -8.1802263089466340e-04  -1.5786623399905556e-04  -8.5936299975865739e-04  -2.3507039414974809e-04
      2072.072072072072  -8.1163836950193572e-04  -6.8806821058212255e-05  -8.0344569724698982e-04  -1.1508456615616849e-04  -8.3124279647470915e-04  -1.6002931584055435e-04  -8.7264339727015816e-04  -2.3756816655495701e-04
      2073.573573573573  -8.2516070556073865e-04  -7.2075016459693245e-05  -8.1639837086734863e-04  -1.1725913195988170e-04  -8.4448709368501146e-04  -1.6217548936310437e-04  -8.8596543778123667e-04  -2.4008027129369350e-04
      2075.075075075075  -8.3861595304291739e-04  -7.5274659799537798e-05  -8.2935779164344694e-04  -1.1937113499372124e-04  -8.5776568882747956e-04  -1.6429853012385226e-04  -8.9933309503105051e-04  -2.4260511240582273e-04
      2076.576576576576  -8.5201338739221487e-04  -7.8381656202831582e-05  -8.4233690984480210e-04  -1.2141667265349233e-04  -8.7108631563799564e-04  -1.6639694177247923e-04  -9.1274828949233799e-04  -2.4514143801345774e-04
      2078.078078078078  -8.6539026465220679e-04  -8.1405200165724704e-05  -8.5535526409019950e-04  -1.2340289355645408e-04  -8.8445982549192003e-04  -1.6847539045585354e-04  -9.2621468008020100e-04  -2.4769137976747612e-04
      2079.579579579579  -8.7876198622115404e-04  -8.4353409892339712e-05  -8.6842166780696606e-04  -1.2533635443799169e-04  -8.9789175916938561e-04  -1.7053805004560901e-04  -9.3973478210936687e-04  -2.5025679707497430e-04
      2081.081081081081  -8.9214905585432904e-04  -8.7225713296789316e-05  -8.8154845800897039e-04  -1.2721781810965093e-04  -9.1138876138703584e-04  -1.7258632867441518e-04  -9.5331093742353091e-04  -2.5283893212127325e-04
      2082.582582582583  -9.0555502507384616e-04  -9.0036240050277429e-05  -8.9473935494245442e-04  -1.2905830873040727e-04  -9.2495293048328454e-04  -1.7462632921428638e-04  -9.6694374163399321e-04  -2.5543984829597409e-04
      2084.084084084084  -9.1899126053464190e-04  -9.2788789135745214e-05  -9.0800054237085933e-04  -1.3086167967145843e-04  -9.3858648968197264e-04  -1.7666073803920219e-04  -9.8063276296771651e-04  -2.5806088779790876e-04
      2085.585585585586  -9.3246887302600857e-04  -9.5488707118960531e-05  -9.2133608031360844e-04  -1.3263349680856179e-04  -9.5229198487332208e-04  -1.7869291955200647e-04  -9.9437955689148723e-04  -2.6070330409931966e-04
      2087.087087087087  -9.4599435971283886e-04  -9.8141368565583809e-05  -9.3475060061841723e-04  -1.3437907485912685e-04  -9.6607141128359116e-04  -1.8072607570998028e-04  -1.0081837017516531e-03  -2.6336828475732421e-04
      2088.588588588588  -9.5957530595718000e-04  -1.0076614154314297e-04  -9.4824603026424058e-04  -1.3610887594494623e-04  -9.7992647441723845e-04  -1.8276587539393422e-04  -1.0220464226439797e-03  -2.6605834918018559e-04
      2090.090090090090  -9.7320807218940954e-04  -1.0336825449625038e-04  -9.6182176264906355e-04  -1.3782720220392600e-04  -9.9385738345287179e-04  -1.8481518729306147e-04  -1.0359674675701988e-03  -2.6877510785706205e-04
      2091.591591591592  -9.8689485506381737e-04  -1.0594315866477206e-04  -9.7547785409338216e-04  -1.3953633087823391e-04  -1.0078643646670490e-03  -1.8687515587094791e-04  -1.0499466087964442e-03  -2.7151790319186595e-04
      2093.093093093093  -1.0006438777526668e-03  -1.0850667453952925e-04  -9.8921702180236690e-04  -1.4124358563479220e-04  -1.0219501612064742e-03  -1.8895016638644096e-04  -1.0639868837135943e-03  -2.7428956598841400e-04
      2094.594594594595  -1.0144478553628775e-03  -1.1105963598640485e-04  -1.0030355016543032e-03  -1.4295092915720184e-04  -1.0361128581709430e-03  -1.9104137493892290e-04  -1.0780864912567211e-03  -2.7709089842094123e-04
      2096.096096096096  -1.0283148351092034e-03  -1.1359683608953443e-04  -1.0169373967509124e-03  -1.4465736694155347e-04  -1.0503552744648248e-03  -1.9314798481744909e-04  -1.0922481962771392e-03  -2.7992083844706071e-04
      2097.597597597598  -1.0422379724187680e-03  -1.1613570136956139e-04  -1.0309184181565177e-03  -1.4637045217041040e-04  -1.0646743421785765e-03  -1.9527492672889114e-04  -1.1064700062512504e-03  -2.8278406206207299e-04
      2099.099099099099  -1.0562251096925986e-03  -1.1866043415987203e-04  -1.0449826036379522e-03  -1.4808489584081238e-04  -1.0790727496128693e-03  -1.9741862894388575e-04  -1.1207547531196032e-03  -2.8567684609872500e-04
      2100.600600600601  -1.0702641922379576e-03  -1.2118421197580835e-04  -1.0591257438299108e-03  -1.4980737035559202e-04  -1.0935474414203031e-03  -1.9958388933439657e-04  -1.1351011358487673e-03  -2.8860407547422971e-04
      2102.102102102102  -1.0843633578235094e-03  -1.2370086543172661e-04  -1.0733513167974597e-03  -1.5153553126667744e-04  -1.1080999911732105e-03  -2.0176873520825589e-04  -1.1495108819477853e-03  -2.9156337783482641e-04
      2103.603603603603  -1.0985188210460124e-03  -1.2621746590811745e-04  -1.0876585906494627e-03  -1.5327336678729297e-04  -1.1227302601737358e-03  -2.0397590610362641e-04  -1.1639846157371124e-03  -2.9455742408387439e-04
      2105.105105105105  -1.1127327623682221e-03  -1.2873226375842217e-04  -1.1020478683485444e-03  -1.5502120446168462e-04  -1.1374381152046470e-03  -2.0620573124880765e-04  -1.1785216936618431e-03  -2.9758651683514697e-04
      2106.606606606607  -1.1270134970202102e-03  -1.3124575343212156e-04  -1.1165241793100562e-03  -1.5677877271756739e-04  -1.1522270870920510e-03  -2.0845804641251076e-04  -1.1931245092792909e-03  -3.0065042962327843e-04
      2108.108108108108  -1.1413605222682064e-03  -1.3376153389215556e-04  -1.1310882458074720e-03  -1.5855088112658186e-04  -1.1670979398513378e-03  -2.1073623351293769e-04  -1.2077926936027541e-03  -3.0375251816664578e-04
      2109.609609609610  -1.1557801342737437e-03  -1.3627890234930431e-04  -1.1457417719604468e-03  -1.6033517904612564e-04  -1.1820521924381779e-03  -2.1303858329030029e-04  -1.2225265517576301e-03  -3.0689099759534144e-04
      2111.111111111111  -1.1702680448804465e-03  -1.3879950938562550e-04  -1.1604857625131144e-03  -1.6213364496255923e-04  -1.1970928205929867e-03  -2.1536661236927384e-04  -1.2373270681680830e-03  -3.1006744096314065e-04
      2112.612612612613  -1.1848339588179026e-03  -1.4132177682904906e-04  -1.1753222405110882e-03  -1.6394855441776969e-04  -1.2122222595839581e-03  -2.1772231801404386e-04  -1.2521941911109744e-03  -3.1328390261649346e-04
      2114.114114114114  -1.1994804355597553e-03  -1.4385111764299695e-04  -1.1902513356492749e-03  -1.6577994491281115e-04  -1.2274432046135572e-03  -2.2010532254379398e-04  -1.2671281565628863e-03  -3.1653994301858446e-04
      2115.615615615616  -1.2142123259151305e-03  -1.4638960884679096e-04  -1.2052763636566884e-03  -1.6762907050177773e-04  -1.2427604162744831e-03  -2.2251653739460177e-04  -1.2821306205545650e-03  -3.1983664116876336e-04
      2117.117117117117  -1.2290399273007071e-03  -1.4893734179955771e-04  -1.2204052257046012e-03  -1.6949504528376185e-04  -1.2581825644855482e-03  -2.2495574522053645e-04  -1.2972057586965804e-03  -3.2317393668517734e-04
      2118.618618618619  -1.2439763132547307e-03  -1.5150063954648811e-04  -1.2356481661923058e-03  -1.7138219325422236e-04  -1.2737181442809800e-03  -2.2742865235647687e-04  -1.3123577240730868e-03  -3.2655479537342457e-04
      2120.120120120120  -1.2590299786393799e-03  -1.5411243698375959e-04  -1.2510142929205877e-03  -1.7331606588595093e-04  -1.2893733812767425e-03  -2.2996000068112215e-04  -1.3275909538028490e-03  -3.2999357796176774e-04
      2121.621621621622  -1.2741933376866955e-03  -1.5680504547742964e-04  -1.2665011260863631e-03  -1.7532373242267764e-04  -1.3051442529121461e-03  -2.3257293229763266e-04  -1.3429032976004340e-03  -3.3350451028081092e-04
      2123.123123123123  -1.2894592503330390e-03  -1.5961055400419479e-04  -1.2821006897466753e-03  -1.7743194829835610e-04  -1.3210226583118426e-03  -2.3528922114375453e-04  -1.3582896287282055e-03  -3.3710122133129506e-04
      2124.624624624625  -1.3047992006770830e-03  -1.6255189565413545e-04  -1.2977883793433415e-03  -1.7965565295709386e-04  -1.3369875425550887e-03  -2.3812039027886549e-04  -1.3737358452023593e-03  -3.4079085697599873e-04
      2126.126126126126  -1.3201839293338433e-03  -1.6563035190645851e-04  -1.3135396049874454e-03  -1.8199277076141592e-04  -1.3530207335617612e-03  -2.4106404022839747e-04  -1.3892299399969892e-03  -3.4457130076898844e-04
      2127.627627627628  -1.3355879870858593e-03  -1.6883945312769606e-04  -1.3293385978874407e-03  -1.8443495490022538e-04  -1.3691116578833816e-03  -2.4411320132716058e-04  -1.4047642569207071e-03  -3.4843760333697342e-04
      2129.129129129129  -1.3509908814077890e-03  -1.7217276656609300e-04  -1.3451658267643212e-03  -1.8697547755794542e-04  -1.3852459419432636e-03  -2.4726339647306673e-04  -1.4203296851985621e-03  -3.5238552258613028e-04
      2130.630630630631  -1.3663734167176330e-03  -1.7560960010712322e-04  -1.3610117374000558e-03  -1.8959774769281796e-04  -1.4014160811664713e-03  -2.5050188463837891e-04  -1.4359217295028248e-03  -3.5640613170909304e-04
      2132.132132132132  -1.3817234579655503e-03  -1.7914183626330284e-04  -1.3768653920990489e-03  -1.9229452869830221e-04  -1.4176126936778480e-03  -2.5382417302858087e-04  -1.4515363326636007e-03  -3.6049580695486248e-04
      2133.633633633634  -1.3970248585314742e-03  -1.8275012148159561e-04  -1.3927211989423793e-03  -1.9505085843118846e-04  -1.4338308185473526e-03  -2.5721925314412702e-04  -1.4671700370573815e-03  -3.6464773593752317e-04
      2135.135135135135  -1.4122698943484732e-03  -1.8641695066280844e-04  -1.4085753791772825e-03  -1.9785342770019165e-04  -1.4500679680744173e-03  -2.6067804295316763e-04  -1.4828206190691767e-03  -3.6885631692268198e-04
      2136.636636636636  -1.4274506071761432e-03  -1.9012142452011222e-04  -1.4244262402077765e-03  -2.0068752733247390e-04  -1.4663248270965592e-03  -2.6419077439815902e-04  -1.4984874477714548e-03  -3.7311566850997864e-04
      2138.138138138138  -1.4425632719244144e-03  -1.9384517769496730e-04  -1.4402765792388408e-03  -2.0353926439036518e-04  -1.4826030856587898e-03  -2.6774926425763987e-04  -1.5141711166618112e-03  -3.7742035791861987e-04
      2139.639639639640  -1.4576113145942074e-03  -1.9756521620626074e-04  -1.4561266859664686e-03  -2.0639703569600272e-04  -1.4989017130180892e-03  -2.7134564004015877e-04  -1.5298705384547034e-03  -3.8176323120976712e-04
      2141.141141141141  -1.4726050355606678e-03  -2.0125172079721716e-04  -1.4719815328760222e-03  -2.0924525750218287e-04  -1.5152237654027212e-03  -2.7496905869152930e-04  -1.5455879589025222e-03  -3.8613480879596260e-04
      2142.642642642642  -1.4875564353315385e-03  -2.0491248944231872e-04  -1.4878499956662657e-03  -2.1207842322789380e-04  -1.5315741995105480e-03  -2.7861516931704185e-04  -1.5613279788073752e-03  -3.9053133182455054e-04
      2144.144144144144  -1.5024690009698763e-03  -2.0851861970916721e-04  -1.5037385424543333e-03  -2.1488857458265635e-04  -1.5479582336728167e-03  -2.8227763178803025e-04  -1.5770943457886809e-03  -3.9494812560736153e-04
      2145.645645645645  -1.5173624743387503e-03  -2.1208011745964896e-04  -1.5196573053685668e-03  -2.1767594070179597e-04  -1.5643838765314105e-03  -2.8595707974477598e-04  -1.5928942073105913e-03  -3.9938521227959580e-04
      2147.147147147147  -1.5322432588294257e-03  -2.1559452876538201e-04  -1.5356153730049175e-03  -2.2043727018404601e-04  -1.5808570047313544e-03  -2.8965313761770132e-04  -1.6087331036098366e-03  -4.0384333182991931e-04
      2148.648648648649  -1.5471152162061467e-03  -2.1905048480215695e-04  -1.5516168302030882e-03  -2.2317087251739866e-04  -1.5973791427281070e-03  -2.9336548652361569e-04  -1.6246131224016947e-03  -4.0832307253275252e-04
      2150.150150150150  -1.5619811373892008e-03  -2.2246438154777102e-04  -1.5676621737967587e-03  -2.2587489113613918e-04  -1.6139503076880563e-03  -2.9709064310692564e-04  -1.6405361889342295e-03  -4.1282225268720474e-04
      2151.651651651652  -1.5768429487986488e-03  -2.2579952239761889e-04  -1.5837537792535851e-03  -2.2853955816641276e-04  -1.6305727673254630e-03  -3.0081906877445989e-04  -1.6565067331733106e-03  -4.1733871647499089e-04
      2153.153153153153  -1.5917057748381998e-03  -2.2909461719052170e-04  -1.5998971700342990e-03  -2.3116680298650855e-04  -1.6472511539704889e-03  -3.0454934740427607e-04  -1.6725277553210575e-03  -4.2187460141553768e-04
      2154.654654654655  -1.6065649361067052e-03  -2.3231316549808257e-04  -1.6160943550069828e-03  -2.3374960056027355e-04  -1.6639922389667865e-03  -3.0827535801643995e-04  -1.6886009868875740e-03  -4.2642907160303311e-04
      2156.156156156156  -1.6214220286746143e-03  -2.3547147022500676e-04  -1.6323503701529420e-03  -2.3628882133279702e-04  -1.6808020984577289e-03  -3.1199919884757039e-04  -1.7047306326944413e-03  -4.3100352853463165e-04
      2157.657657657658  -1.6362781828644360e-03  -2.3856285402294348e-04  -1.6486709102611794e-03  -2.3878466198777614e-04  -1.6976894185634387e-03  -3.1572293053507911e-04  -1.7209208006541896e-03  -4.3559921285066998e-04
      2159.159159159159  -1.6511328062497549e-03  -2.4156204477624444e-04  -1.6650564501520201e-03  -2.4122787348411281e-04  -1.7146571364784853e-03  -3.1944037756180988e-04  -1.7371761088112135e-03  -4.4021533934152562e-04
      2160.660660660661  -1.6659967431022853e-03  -2.4448995644019112e-04  -1.6815121144042934e-03  -2.4361685691466354e-04  -1.7317152107006639e-03  -3.2314933249559969e-04  -1.7535031504848637e-03  -4.4486641720840051e-04
      2162.162162162163  -1.6808635123957642e-03  -2.4732769172676412e-04  -1.6980413091098627e-03  -2.4594309270857258e-04  -1.7488803892999512e-03  -3.2684080993653744e-04  -1.7699015530846093e-03  -4.4956349973061550e-04
      2163.663663663664  -1.6957329973695751e-03  -2.5007238561413150e-04  -1.7146474080536695e-03  -2.4819890992558652e-04  -1.7661722752443038e-03  -3.3051610638590084e-04  -1.7863639980611355e-03  -4.5431808969479136e-04
      2165.165165165165  -1.7106067304376565e-03  -2.5271778209514327e-04  -1.7313365302611926e-03  -2.5036340719323521e-04  -1.7836084652460499e-03  -3.3420141989898170e-04  -1.8028778725036713e-03  -4.5913448265914815e-04
      2166.666666666667  -1.7254748718880026e-03  -2.5524955864663902e-04  -1.7481249004188434e-03  -2.5241080428757638e-04  -1.8011914742127426e-03  -3.3792761869733974e-04  -1.8194326225268263e-03  -4.6400452112949894e-04
      2168.168168168168  -1.7403307924468087e-03  -2.5763819677258323e-04  -1.7650355998748233e-03  -2.5432250729910959e-04  -1.8189130710063962e-03  -3.4172196444329060e-04  -1.8360197472716928e-03  -4.6892012566758322e-04
      2169.669669669670  -1.7551840250822569e-03  -2.5987314423906458e-04  -1.7820986374286097e-03  -2.5609591517717338e-04  -1.8367586838313938e-03  -3.4560822579611359e-04  -1.8526354201217582e-03  -4.7386957156333391e-04
      2171.171171171171  -1.7700393624191790e-03  -2.6192387991806875e-04  -1.7993525718821303e-03  -2.5772984105776597e-04  -1.8547076448148792e-03  -3.4957985002784204e-04  -1.8692809038531460e-03  -4.7884408747656849e-04
      2172.672672672673  -1.7848945408566277e-03  -2.6376780755261005e-04  -1.8168325046947686e-03  -2.5923751015852984e-04  -1.8727464043651765e-03  -3.5362950637031639e-04  -1.8859573358069471e-03  -4.8383592429125064e-04
      2174.174174174174  -1.7997497142629350e-03  -2.6535378128257240e-04  -1.8345677029033636e-03  -2.6064296534941065e-04  -1.8908690612373866e-03  -3.5775402967917346e-04  -1.9026626640948644e-03  -4.8884067411179204e-04
      2175.675675675676  -1.8146338276276344e-03  -2.6659058622093945e-04  -1.8525770602535714e-03  -2.6200357473375030e-04  -1.9090744714047453e-03  -3.6193869249654976e-04  -1.9193954439720136e-03  -4.9385045032327552e-04
      2177.177177177177  -1.8296215084448041e-03  -2.6738644075435618e-04  -1.8708624853066087e-03  -2.6335617754121894e-04  -1.9273559710839710e-03  -3.6617873314567648e-04  -1.9361522998370402e-03  -4.9885011762815722e-04
      2178.678678678679  -1.8448257190797927e-03  -2.6769448027211794e-04  -1.8894170855259561e-03  -2.6473917813152673e-04  -1.9457132097583279e-03  -3.7046547056690998e-04  -1.9529366922934289e-03  -5.0382910700207356e-04
      2180.180180180180  -1.8603500230510756e-03  -2.6756592552986297e-04  -1.9082205457151744e-03  -2.6617601707851760e-04  -1.9641424048223231e-03  -3.7478685167445942e-04  -1.9697471174981375e-03  -5.0875469752816721e-04
      2181.681681681682  -1.8762749406536056e-03  -2.6709941116087257e-04  -1.9272567384423776e-03  -2.6766041921680035e-04  -1.9826400947392428e-03  -3.7912947239292005e-04  -1.9866010194438117e-03  -5.1358388691899134e-04
      2183.183183183183  -1.8926484515329228e-03  -2.6637217951268658e-04  -1.9465168664179063e-03  -2.6919009744783283e-04  -2.0012176656682428e-03  -3.8348171506381022e-04  -2.0035406767105715e-03  -5.1826743105413151e-04
      2184.684684684685  -1.9094819963636168e-03  -2.6547697376328659e-04  -1.9659974255143518e-03  -2.7074962475086864e-04  -2.0198785841323928e-03  -3.8782908503172316e-04  -2.0206196343278433e-03  -5.2279398777371484e-04
      2186.186186186186  -1.9267656868113114e-03  -2.6441456138311966e-04  -1.9856906254972053e-03  -2.7234646750436993e-04  -2.0386401376838881e-03  -3.9213920317609054e-04  -2.0378940165515780e-03  -5.2716900447963939e-04
      2187.687687687688  -1.9445030682909716e-03  -2.6322804273515228e-04  -2.0056071682032829e-03  -2.7396440028390831e-04  -2.0575237880279830e-03  -3.9638875156700054e-04  -2.0554052189755904e-03  -5.3145650217362400e-04
      2189.189189189189  -1.9627116936650779e-03  -2.6195147492381882e-04  -2.0257501042427405e-03  -2.7559623273329869e-04  -2.0765662840456418e-03  -4.0054098165392482e-04  -2.0731719496273533e-03  -5.3570518345096344e-04
      2190.690690690691  -1.9814379115223168e-03  -2.6059127859077470e-04  -2.0461259260403791e-03  -2.7723598848275715e-04  -2.0958063260366278e-03  -4.0462104394119755e-04  -2.0912278259876379e-03  -5.3992944306987070e-04
      2192.192192192192  -2.0006794364910456e-03  -2.5924712096371240e-04  -2.0667543977128172e-03  -2.7888151790307115e-04  -2.1152921368860289e-03  -4.0865660674933895e-04  -2.1095601888919506e-03  -5.4419584505689710e-04
      2193.693693693694  -2.0204592983326061e-03  -2.5795836815584817e-04  -2.0876600162108047e-03  -2.8052729693454003e-04  -2.1350496973368154e-03  -4.1267121226134027e-04  -2.1281971462071094e-03  -5.4854668072564091e-04
      2195.195195195195  -2.0407301194865562e-03  -2.5678889849627384e-04  -2.1088643282165349e-03  -2.8218510758932803e-04  -2.1551047962211243e-03  -4.1672290112731211e-04  -2.1471223250975656e-03  -5.5299700719527276e-04
      2196.696696696697  -2.0614881537759731e-03  -2.5573984469368598e-04  -2.1303983848064041e-03  -2.8386483888769167e-04  -2.1754756886881001e-03  -4.2083132670626109e-04  -2.1663570049924473e-03  -5.5756525277473679e-04
      2198.198198198198  -2.0827115819521545e-03  -2.5489466176024483e-04  -2.1522837142113047e-03  -2.8559676002273766e-04  -2.1961614935372882e-03  -4.2505486715995014e-04  -2.1858859575221708e-03  -5.6232516554063786e-04
      2199.699699699700  -2.1044090892215566e-03  -2.5427507234224438e-04  -2.1745375327181095e-03  -2.8740326603303760e-04  -2.2171808207377126e-03  -4.2942938844212747e-04  -2.2056984735356893e-03  -5.6730357931979506e-04
      2201.201201201201  -2.1265508868623484e-03  -2.5393703495721532e-04  -2.1971696909825447e-03  -2.8933637528397936e-04  -2.2385117953445948e-03  -4.3400541673363187e-04  -2.2257519401738305e-03  -5.7256477451963562e-04
      2202.702702702702  -2.1491199316653114e-03  -2.5389820625705046e-04  -2.2201896738394599e-03  -2.9142269606406251e-04  -2.2601571738488290e-03  -4.3879126463515960e-04  -2.2459909494086938e-03  -5.7816322684002162e-04
      2204.204204204204  -2.1720871254402013e-03  -2.5420628893560871e-04  -2.2435966641116863e-03  -2.9372062243502580e-04  -2.2820982915332261e-03  -4.4386084575748713e-04  -2.2663791574166776e-03  -5.8408370341590831e-04
      2205.705705705705  -2.1953932181955401e-03  -2.5486200195480314e-04  -2.2673827514869760e-03  -2.9625563749362390e-04  -2.3043007045163363e-03  -4.4923694588576787e-04  -2.2868717153385308e-03  -5.9030460383509612e-04
      2207.207207207207  -2.2189612515993167e-03  -2.5588599585143720e-04  -2.2914986207582164e-03  -2.9906532954849147e-04  -2.3266370778923210e-03  -4.5496312262434900e-04  -2.3073419659461994e-03  -5.9682925611812313e-04
      2208.708708708709  -2.2427497133460589e-03  -2.5727853728065958e-04  -2.3159341199726000e-03  -3.0217010536991916e-04  -2.3490803292739310e-03  -4.6105090177475156e-04  -2.3277698569827681e-03  -6.0363283039101322e-04
      2210.210210210210  -2.2667141830398584e-03  -2.5902410317036147e-04  -2.3406373334346107e-03  -3.0561286730845978e-04  -2.3715377824528676e-03  -4.6750969870839741e-04  -2.3480783217019858e-03  -6.1069570307507805e-04
      2211.711711711712  -2.2908381115325639e-03  -2.6111438228507491e-04  -2.3656044091681732e-03  -3.0941275506748706e-04  -2.3940213478077887e-03  -4.7433223375809345e-04  -2.3683047870067318e-03  -6.1801370702062699e-04
      2213.213213213213  -2.3150800699715153e-03  -2.6352491508346691e-04  -2.3908067762510327e-03  -3.1359205380076117e-04  -2.4165172570907063e-03  -4.8151780735147619e-04  -2.3884397125343553e-03  -6.2556422457151080e-04
      2214.714714714715  -2.3394130408472763e-03  -2.6624764327605964e-04  -2.4162425385575248e-03  -3.1815282404165255e-04  -2.4390777497167891e-03  -4.8904565906251855e-04  -2.4085633402375116e-03  -6.3334066203688108e-04
      2216.216216216216  -2.3638068993330165e-03  -2.6924073523945029e-04  -2.4418581294022162e-03  -3.2310909853037480e-04  -2.4616339185391653e-03  -4.9690046129268644e-04  -2.4286389835181874e-03  -6.4131657911452788e-04
      2217.717717717718  -2.3882562449175212e-03  -2.7248934324135195e-04  -2.4676321728595643e-03  -3.2845557737513041e-04  -2.4841856949756914e-03  -5.0506740856416004e-04  -2.4486473550550409e-03  -6.4946371040988464e-04
      2219.219219219219  -2.4127784834955587e-03  -2.7598430318249463e-04  -2.4935515258371534e-03  -3.3418787419776952e-04  -2.5067295502539701e-03  -5.1352359187103709e-04  -2.4686455655823000e-03  -6.5780162776460024e-04
      2220.720720720721  -2.4373611179919637e-03  -2.7970304610703097e-04  -2.5196158491293638e-03  -3.4029800932809732e-04  -2.5292737866493098e-03  -5.2225578226300568e-04  -2.4886193084737713e-03  -6.6631356786219485e-04
      2222.222222222222  -2.4620163134268670e-03  -2.8361448705308445e-04  -2.5457888710964469e-03  -3.4677099835149245e-04  -2.5517656455915100e-03  -5.3124000668564270e-04  -2.5085156825249821e-03  -6.7496980437608319e-04
      2223.723723723724  -2.4867596583045826e-03  -2.8769126798030474e-04  -2.5720695171307772e-03  -3.5360251009853319e-04  -2.5742392224259569e-03  -5.4047299963981955e-04  -2.5283942582060310e-03  -6.8374481297423277e-04
      2225.225225225225  -2.5116085273211106e-03  -2.9191597909806094e-04  -2.5984460933984408e-03  -3.6078461439974241e-04  -2.5967162614005754e-03  -5.4994215504362961e-04  -2.5482758880598080e-03  -6.9264408675563487e-04
      2226.726726726727  -2.5365462519576980e-03  -2.9627673215543772e-04  -2.6248841899325719e-03  -3.6830994761228805e-04  -2.6191485738526958e-03  -5.5963275402258082e-04  -2.5680605740716167e-03  -7.0168600890717163e-04
      2228.228228228228  -2.5615955920658181e-03  -3.0073327642554784e-04  -2.6514104192876149e-03  -3.7615749943128285e-04  -2.6415889638633045e-03  -5.6953741874924291e-04  -2.5878710185679521e-03  -7.1081741337492401e-04
      2229.729729729730  -2.5867385415061644e-03  -3.0528185043118329e-04  -2.6779981758990462e-03  -3.8431691478006132e-04  -2.6639847994072126e-03  -5.7964852441890499e-04  -2.6076653017332091e-03  -7.2002386190316979e-04
      2231.231231231232  -2.6119583751997594e-03  -3.0989532977453063e-04  -2.7046187402906350e-03  -3.9277260716981003e-04  -2.6862968008978423e-03  -5.8992749127292172e-04  -2.6274010200024404e-03  -7.2929088198735420e-04
      2232.732732732733  -2.6372874017605266e-03  -3.1454551436087150e-04  -2.7312850301311272e-03  -4.0152438649038814e-04  -2.7085637882457701e-03  -6.0037514235812496e-04  -2.6471296174053840e-03  -7.3860517136304109e-04
      2234.234234234234  -2.6627481983205123e-03  -3.1923855477825947e-04  -2.7580076475375798e-03  -4.1056388202951005e-04  -2.7307987987647197e-03  -6.1097626661105197e-04  -2.6668940769525020e-03  -7.4796073963497489e-04
      2235.735735735735  -2.6883259899005084e-03  -3.2395284608963885e-04  -2.7847824619448608e-03  -4.1988425562842693e-04  -2.7530013977269140e-03  -6.2171008674039507e-04  -2.6866953319739525e-03  -7.5735762281677987e-04
      2237.237237237237  -2.7140536290190531e-03  -3.2867481106591012e-04  -2.8115863482355580e-03  -4.2947768599190851e-04  -2.7751559278169869e-03  -6.3257107633874334e-04  -2.7065324576184720e-03  -7.6680358347480334e-04
      2238.738738738739  -2.7399671068873721e-03  -3.3339317040169110e-04  -2.8384171881835787e-03  -4.3934025000967407e-04  -2.7972666777035427e-03  -6.4355674220280311e-04  -2.7264274518919861e-03  -7.7630685279589005e-04
      2240.240240240240  -2.7660679046272590e-03  -3.3810192781318245e-04  -2.8652597046639871e-03  -4.4944756117618067e-04  -2.8193092062724408e-03  -6.5462698384297015e-04  -2.7463432160149326e-03  -7.8585000270556607e-04
      2241.741741741742  -2.7923662814865577e-03  -3.4280952902466892e-04  -2.8921522588420674e-03  -4.5981221805330841e-04  -2.8413440676195259e-03  -6.6577585842497722e-04  -2.7663325185964993e-03  -7.9543260078672115e-04
      2243.243243243243  -2.8188946026079620e-03  -3.4750919806461898e-04  -2.9191301404188842e-03  -4.7042796126069516e-04  -2.8634132637155789e-03  -6.7700595848842356e-04  -2.7864587730417104e-03  -8.0506035343273145e-04
      2244.744744744745  -2.8456592953859106e-03  -3.5220216052545195e-04  -2.9461642020843521e-03  -4.8130959638478668e-04  -2.8854845426607573e-03  -6.8831991134980449e-04  -2.8066625814808076e-03  -8.1474066150535103e-04
      2246.246246246246  -2.8727172112870229e-03  -3.5688595380864191e-04  -2.9732750875928722e-03  -4.9245640175460805e-04  -2.9076115101234808e-03  -6.9972838583194283e-04  -2.8269925439823942e-03  -8.2448201836984359e-04
      2247.747747747748  -2.9000972161786656e-03  -3.6154551116122908e-04  -3.0004069430212550e-03  -5.0386218302253679e-04  -2.9297469734770941e-03  -7.1124648726224652e-04  -2.8473871794168254e-03  -8.3429881395065929e-04
      2249.249249249249  -2.9278977311694666e-03  -3.6621453332503053e-04  -3.0275893765451013e-03  -5.1550401859922900e-04  -2.9519423105585614e-03  -7.2288084707018360e-04  -2.8679165295117581e-03  -8.4421426183772948e-04
      2250.750750750751  -2.9561608260580785e-03  -3.7091840069510543e-04  -3.0548312217226719e-03  -5.2737182106651881e-04  -2.9741804625463826e-03  -7.3463103832070579e-04  -2.8885458937030818e-03  -8.5424018631927439e-04
      2252.252252252252  -2.9849460490821047e-03  -3.7567104018671176e-04  -3.0821859309141781e-03  -5.3946804789201542e-04  -2.9965037274899803e-03  -7.4650552253198758e-04  -2.9093217447279771e-03  -8.6438687776879772e-04
      2253.753753753754  -3.0143546180255399e-03  -3.8047974043860380e-04  -3.1097083620309886e-03  -5.5180374736796820e-04  -3.0189431463340790e-03  -7.5850837271393987e-04  -2.9302726699381937e-03  -8.7466132235041263e-04
      2255.255255255255  -3.0443254347537912e-03  -3.8538222879974893e-04  -3.1373000400754399e-03  -5.6441262799325877e-04  -3.0413595666518157e-03  -7.7066311939142187e-04  -2.9512251013132560e-03  -8.8507559470693521e-04
      2256.756756756757  -3.0749522409503037e-03  -3.9044769592709149e-04  -3.1650367166391920e-03  -5.7733463331190833e-04  -3.0638296471200612e-03  -7.8299650570079786e-04  -2.9722650273918769e-03  -8.9564558526278326e-04
      2258.258258258258  -3.1064077197479399e-03  -3.9577706240524323e-04  -3.1930582919062387e-03  -5.9062931760845382e-04  -3.0865345944355621e-03  -7.9552595206889393e-04  -2.9936031327951374e-03  -9.0638358272689709e-04
      2259.759759759760  -3.1384327111034270e-03  -4.0148820367263288e-04  -3.2211388127698594e-03  -6.0428423847562127e-04  -3.1092123088246474e-03  -8.0826080834760412e-04  -3.0149212283903243e-03  -9.1730894296364438e-04
      2261.261261261261  -3.1710642406432761e-03  -4.0769577029665347e-04  -3.2493155967876423e-03  -6.1832413138425695e-04  -3.1319176306684291e-03  -8.2121762316450888e-04  -3.0362848833653121e-03  -9.2843544498755779e-04
      2262.762762762763  -3.2044041318954296e-03  -4.1440692390725162e-04  -3.2776670792008496e-03  -6.3275598982105404e-04  -3.1547463936552871e-03  -8.3439871234099606e-04  -3.0578030939393073e-03  -9.3977005311574383e-04
      2264.264264264264  -3.2384571439584343e-03  -4.2167738593871200e-04  -3.3061868789214682e-03  -6.4763778289958322e-04  -3.1776957168699296e-03  -8.4781194202063583e-04  -3.0794625937139923e-03  -9.5131247977625123e-04
      2265.765765765766  -3.2731080551760246e-03  -4.2953796067515191e-04  -3.3347440189262856e-03  -6.6301052590530358e-04  -3.2006413957274948e-03  -8.6145121816478751e-04  -3.1011215980895727e-03  -9.6305306522821970e-04
      2267.267267267267  -3.3083891693493320e-03  -4.3808036412508635e-04  -3.3633600694867078e-03  -6.7889549464528133e-04  -3.2236418280387762e-03  -8.7533020842800533e-04  -3.1228393164689397e-03  -9.7498739802729956e-04
      2268.768768768768  -3.3442406778125579e-03  -4.4730635929245756e-04  -3.3919924783066034e-03  -6.9529231122553506e-04  -3.2466997337164821e-03  -8.8946145695010723e-04  -3.1446294751799947e-03  -9.8711105670124259e-04
      2270.270270270270  -3.3806156454148414e-03  -4.5726573350863051e-04  -3.4206396850964375e-03  -7.1220463812038924e-04  -3.2698178914975940e-03  -9.0385609271991841e-04  -3.1665054345135085e-03  -9.9942258724693600e-04
      2271.771771771771  -3.4174020450209175e-03  -4.6802927213189283e-04  -3.4492487593242730e-03  -7.2962180298489403e-04  -3.2929449382847554e-03  -9.1851974424589692e-04  -3.1884211224459695e-03  -1.0119375159554341e-03
      2273.273273273273  -3.4545728357495550e-03  -4.7966682449528694e-04  -3.4778181490911142e-03  -7.4753582586405186e-04  -3.3160908676722585e-03  -9.3343420089388369e-04  -3.2103994137730922e-03  -1.0246533154428185e-03
      2274.774774774775  -3.4919983886625770e-03  -4.9220228375147150e-04  -3.5062703535499689e-03  -7.6595252772149983e-04  -3.3391956358664759e-03  -9.4858315672999608e-04  -3.2323718423868980e-03  -1.0375701019786827e-03
      2276.276276276276  -3.5296864039438577e-03  -5.0568543736675812e-04  -3.5346071487698410e-03  -7.8487295284011165e-04  -3.3622931697644813e-03  -9.6396238445201597e-04  -3.2543627820825513e-03  -1.0506850841859115e-03
      2277.777777777778  -3.5676275337629361e-03  -5.2011988501764585e-04  -3.5628376867503668e-03  -8.0429218631398439e-04  -3.3854376307815015e-03  -9.7957477683914941e-04  -3.2764298345398174e-03  -1.0639917005485478e-03
      2279.279279279279  -3.6057476307385177e-03  -5.3540485333396855e-04  -3.5908975733964219e-03  -8.2418990248466634e-04  -3.4085749224664424e-03  -9.9542089344784534e-04  -3.2985185243335964e-03  -1.0774849670678289e-03
      2280.780780780781  -3.6440176718657642e-03  -5.5148036922946647e-04  -3.6186809979354456e-03  -8.4453496708410125e-04  -3.4316201156238432e-03  -1.0115159802702360e-03  -3.3205376693691926e-03  -1.0911596364509117e-03
      2282.282282282282  -3.6827277838505025e-03  -5.6844711707437995e-04  -3.6463731506894367e-03  -8.6528237005010394e-04  -3.4547839004313232e-03  -1.0278650356052191e-03  -3.3427327176138344e-03  -1.1050207936434250e-03
      2283.783783783784  -3.7216638391386826e-03  -5.8640696335323891e-04  -3.6738296226174892e-03  -8.8642421029231408e-04  -3.4778558185691645e-03  -1.0444718185549471e-03  -3.3648746455796530e-03  -1.1190663599057807e-03
      2285.285285285285  -3.7607199364867740e-03  -6.0539050767565979e-04  -3.7010646433253591e-03  -9.0794256315335545e-04  -3.5008217413129527e-03  -1.0613262298417836e-03  -3.3869442905154743e-03  -1.1332949944686845e-03
      2286.786786786787  -3.8001024107573215e-03  -6.2543257569733657e-04  -3.7283388822097149e-03  -9.2984911358599950e-04  -3.5239732810385918e-03  -1.0784254339026922e-03  -3.4092724003556385e-03  -1.1477033939549398e-03
      2288.288288288288  -3.8393068827083680e-03  -6.4653233980506116e-04  -3.7552619545252316e-03  -9.5214062156025419e-04  -3.5468595567223560e-03  -1.0957576604120483e-03  -3.4313426140861894e-03  -1.1622858106813561e-03
      2289.789789789790  -3.8786982534219122e-03  -6.6861867431747561e-04  -3.7822165626885391e-03  -9.7489957578283449e-04  -3.5699396905420218e-03  -1.1133243387799543e-03  -3.4536839349932065e-03  -1.1770398951176080e-03
      2291.291291291291  -3.9177628559998266e-03  -6.9162097695030678e-04  -3.8087716417586036e-03  -9.9809615547182722e-04  -3.5927509125714668e-03  -1.1311351332826353e-03  -3.4757699565850118e-03  -1.1919633396365520e-03
      2292.792792792793  -3.9568488514613240e-03  -7.1552855085014620e-04  -3.8352232358067639e-03  -1.0216906460442275e-03  -3.6156492376093808e-03  -1.1491952359356892e-03  -3.4980280707327762e-03  -1.2070450828645086e-03
      2294.294294294294  -3.9958000546266356e-03  -7.4045239724137906e-04  -3.8613796935835511e-03  -1.0456455212440620e-03  -3.6384115134506490e-03  -1.1675227574211510e-03  -3.5202391378939958e-03  -1.2222995579306358e-03
      2295.795795795796  -4.0346675002163376e-03  -7.6646744491324454e-04  -3.8872626421513584e-03  -1.0699336470462680e-03  -3.6610212805068651e-03  -1.1861136304978427e-03  -3.5424205877011825e-03  -1.2377271147241461e-03
      2297.297297297298  -4.0735720804257435e-03  -7.9365729194908103e-04  -3.9130583480767121e-03  -1.0945403879454507e-03  -3.6836457871425783e-03  -1.2049638877912135e-03  -3.5648037169833222e-03  -1.2533317391842259e-03
      2298.798798798799  -4.1121417357687538e-03  -8.2211780473467758e-04  -3.9385243853003087e-03  -1.1194835739881356e-03  -3.7059693959834300e-03  -1.2240515773958634e-03  -3.5870498351577096e-03  -1.2691083483676816e-03
      2300.300300300300  -4.1504562872613105e-03  -8.5186563673817222e-04  -3.9638316408113026e-03  -1.1447828593933982e-03  -3.7281824640479342e-03  -1.2433552021020497e-03  -3.6093882877210885e-03  -1.2850550973984634e-03
      2301.801801801802  -4.1883866969661312e-03  -8.8280956795164895e-04  -3.9889333839189470e-03  -1.1705120114055897e-03  -3.7502629890886221e-03  -1.2628710072442638e-03  -3.6317867886274968e-03  -1.3011765581326508e-03
      2303.303303303303  -4.2258383552305004e-03  -9.1476067516465501e-04  -4.0137454719436066e-03  -1.1966845796388551e-03  -3.7721839617540268e-03  -1.2825863435984180e-03  -3.6541996561577695e-03  -1.3174670043950149e-03
      2304.804804804805  -4.2628282930497509e-03  -9.4763801173127372e-04  -4.0382668784106641e-03  -1.2233203174816553e-03  -3.7940272148467495e-03  -1.3024933425001221e-03  -3.6766932038330611e-03  -1.3339210981783759e-03
      2306.306306306306  -4.2993817294916742e-03  -9.8145174384308234e-04  -4.0624460318420827e-03  -1.2503937480922028e-03  -3.8158190575647297e-03  -1.3225942391755768e-03  -3.6992932468148674e-03  -1.3505481598085102e-03
      2307.807807807808  -4.3354299016517342e-03  -1.0162639414623563e-03  -4.0862214640126019e-03  -1.2778662591066588e-03  -3.8375414311630435e-03  -1.3428789354682504e-03  -3.7219691403617867e-03  -1.3673468137797059e-03
      2309.309309309309  -4.3710005283375073e-03  -1.0521913807487403e-03  -4.1096024306958787e-03  -1.3057025774205965e-03  -3.8592171161725519e-03  -1.3633386232732817e-03  -3.7447452928428371e-03  -1.3843236086829725e-03
      2310.810810810811  -4.4059269576242465e-03  -1.0893592689661469e-03  -4.1325487649102538e-03  -1.3338721514830499e-03  -3.8808128455505211e-03  -1.3839605112037189e-03  -3.7675818594642045e-03  -1.4014837964434756e-03
      2312.312312312312  -4.4400518620008270e-03  -1.1278117027042588e-03  -4.1550659573633703e-03  -1.3623549754336400e-03  -3.9023216252448679e-03  -1.4047358091061088e-03  -3.7904785076650093e-03  -1.4188386500307978e-03
      2313.813813813814  -4.4732893769292605e-03  -1.1674585079459105e-03  -4.1771736329569396e-03  -1.3911550005642555e-03  -3.9237502493830300e-03  -1.4256562782023155e-03  -3.8134281711124604e-03  -1.4363902040551773e-03
      2315.315315315315  -4.5055619467092075e-03  -1.2081149032813860e-03  -4.1988700768234993e-03  -1.4202595772653849e-03  -3.9451018377648786e-03  -1.4467172067536380e-03  -3.8364332866155102e-03  -1.4541392572202517e-03
      2316.816816816817  -4.5368142208759270e-03  -1.2498619210804178e-03  -4.2201390514086824e-03  -1.4496543999009152e-03  -3.9663822325033734e-03  -1.4679118925518199e-03  -3.8595167784551574e-03  -1.4720815564446311e-03
      2318.318318318318  -4.5669536118601549e-03  -1.2924764250225333e-03  -4.2409552308600926e-03  -1.4792974566567689e-03  -3.9875971784741442e-03  -1.4892344090442434e-03  -3.8827026364300250e-03  -1.4902278859401680e-03
      2319.819819819820  -4.5960148011644861e-03  -1.3358269376964255e-03  -4.2613154754981026e-03  -1.5091383972608465e-03  -4.0087513460935059e-03  -1.5107009769760784e-03  -3.9059997439670584e-03  -1.5086308040340734e-03
      2321.321321321321  -4.6240072631146519e-03  -1.3800478546818725e-03  -4.2812008438588489e-03  -1.5391201716900267e-03  -4.0298424286986769e-03  -1.5323013794167398e-03  -3.9294042070537119e-03  -1.5273338123325288e-03
      2322.822822822823  -4.6507722370148687e-03  -1.4252604614445503e-03  -4.3006022375019545e-03  -1.5691930844936113e-03  -4.0508721433373494e-03  -1.5540219754647349e-03  -3.9529138260125307e-03  -1.5463528628728868e-03
      2324.324324324324  -4.6762728173207818e-03  -1.4714129268210273e-03  -4.3195139850100298e-03  -1.5993268470370504e-03  -4.0718445198950027e-03  -1.5758784003122080e-03  -3.9765098276522753e-03  -1.5657329383200469e-03
      2325.825825825826  -4.7004223477364118e-03  -1.5184555654466909e-03  -4.3379354517341963e-03  -1.6294935882250438e-03  -4.0927712011728876e-03  -1.5978739970765787e-03  -4.0001563737088203e-03  -1.5854818651647746e-03
      2327.327327327327  -4.7230353478034809e-03  -1.5663188391515223e-03  -4.3558659567079980e-03  -1.6596615302661207e-03  -4.1136656016848728e-03  -1.6200170722702534e-03  -4.0238349009936135e-03  -1.6056116953535459e-03
      2328.828828828829  -4.7439567751479360e-03  -1.6148222576471566e-03  -4.3733120788992264e-03  -1.6898434243666834e-03  -4.1345356565672918e-03  -1.6423318063067654e-03  -4.0475199141490146e-03  -1.6261078294464786e-03
      2330.330330330330  -4.7631902995763850e-03  -1.6636776324874499e-03  -4.3903085280823442e-03  -1.7199780866935398e-03  -4.1554002825111517e-03  -1.6648352186458097e-03  -4.0712050305798473e-03  -1.6469466061871270e-03
      2331.831831831832  -4.7808031315273065e-03  -1.7127482687006998e-03  -4.4068842082225137e-03  -1.7500612396032702e-03  -4.1762613979581826e-03  -1.6875657295402351e-03  -4.0948709036654103e-03  -1.6681282859338253e-03
      2333.333333333333  -4.7967421220833049e-03  -1.7619113925655717e-03  -4.4230543607790447e-03  -1.7800492832288888e-03  -4.1971201950807974e-03  -1.7105270134944450e-03  -4.1185252070900010e-03  -1.6896469724632340e-03
      2334.834834834835  -4.8109813430540008e-03  -1.8111285391090939e-03  -4.4388480118641785e-03  -1.8099407632725037e-03  -4.2179929905961470e-03  -1.7337291966796091e-03  -4.1421739532903606e-03  -1.7115221073498578e-03
      2336.336336336336  -4.8234208226973713e-03  -1.8603231628019014e-03  -4.4543061058271256e-03  -1.8397138588276266e-03  -4.2389002028437673e-03  -1.7571809423855866e-03  -4.1658134456761245e-03  -1.7337825191015750e-03
      2337.837837837838  -4.8339970460570753e-03  -1.9093501558626086e-03  -4.4694373208311157e-03  -1.8693468838515456e-03  -4.2598520387181786e-03  -1.7808814950396787e-03  -4.1894171603680764e-03  -1.7564573945218346e-03
      2339.339339339339  -4.8425530628213318e-03  -1.9580828925540882e-03  -4.4842698808602770e-03  -1.8988553878912589e-03  -4.2808668742987431e-03  -1.8048905731844025e-03  -4.2129557027707964e-03  -1.7795837916768336e-03
      2340.840840840841  -4.8489864182173258e-03  -2.0061869082982561e-03  -4.4988279320238257e-03  -1.9282957813669690e-03  -4.3019309807288139e-03  -1.8292809343752017e-03  -4.2364101495090617e-03  -1.8031495235181375e-03
      2342.342342342342  -4.8533504452715499e-03  -2.0532261641483533e-03  -4.5131165985292220e-03  -1.9576198285053111e-03  -4.3229921790947992e-03  -1.8541040861306769e-03  -4.2597519750371092e-03  -1.8271691381153616e-03
      2343.843843843844  -4.8559183005495183e-03  -2.0984227415717276e-03  -4.5271506270780394e-03  -1.9868135899285991e-03  -4.3439683774768173e-03  -1.8794026107912271e-03  -4.2829459420660396e-03  -1.8516180501794600e-03
      2345.345345345345  -4.8571494634455153e-03  -2.1415217767696264e-03  -4.5409731723072841e-03  -2.0158674954488527e-03  -4.3648150844999367e-03  -1.9051638566509655e-03  -4.3059790415905666e-03  -1.8764573968188564e-03
      2346.846846846847  -4.8575056312503634e-03  -2.1825005294610869e-03  -4.5546488566913764e-03  -2.0448086270713640e-03  -4.3854919952007439e-03  -1.9313890957126832e-03  -4.3288455302383276e-03  -1.9017279116567037e-03
      2348.348348348348  -4.8575438473246945e-03  -2.2212809684549711e-03  -4.5682356611823618e-03  -2.0736267928000091e-03  -4.4059570788966369e-03  -1.9580416954706062e-03  -4.3515322584468169e-03  -1.9273875860235541e-03
      2349.849849849850  -4.8576020696981682e-03  -2.2585439916550558e-03  -4.5817503941292560e-03  -2.1023729695381706e-03  -4.4261716919566409e-03  -1.9851033000901864e-03  -4.3740023939903925e-03  -1.9534160747843349e-03
      2351.351351351351  -4.8577467379552364e-03  -2.2944987837345159e-03  -4.5952217538602035e-03  -2.1311116005833450e-03  -4.4461483736713634e-03  -2.0126121037712472e-03  -4.3962587162680328e-03  -1.9798370430630721e-03
      2352.852852852853  -4.8580341210414241e-03  -2.3295026150617058e-03  -4.6086389601619360e-03  -2.1598969371597878e-03  -4.4658421215948343e-03  -2.0406153118983374e-03  -4.4182793370137457e-03  -2.0066516352850649e-03
      2354.354354354355  -4.8583848002800960e-03  -2.3637417993717406e-03  -4.6219706406768774e-03  -2.1887389184041678e-03  -4.4851887403663960e-03  -2.0691410640723980e-03  -4.4400408473046597e-03  -2.0338040126900892e-03
      2355.855855855856  -4.8586806189563183e-03  -2.3973137702616070e-03  -4.6351795894081305e-03  -2.2176168309607030e-03  -4.5041041331969909e-03  -2.0981612789939524e-03  -4.4615250102282055e-03  -2.0612739731945989e-03
      2357.357357357358  -4.8588365717575363e-03  -2.4301979153436067e-03  -4.6482490015110076e-03  -2.2465201677179525e-03  -4.5225073445867578e-03  -2.1276624977384488e-03  -4.4827481094575515e-03  -2.0890587256822560e-03
      2358.858858858859  -4.8588369553262635e-03  -2.4622903947436126e-03  -4.6611738346647230e-03  -2.2754336083293109e-03  -4.5403253153483867e-03  -2.1575943059331934e-03  -4.5037045041654176e-03  -2.1171644808162795e-03
      2360.360360360360  -4.8586924534064916e-03  -2.4935442454414466e-03  -4.6739773147682637e-03  -2.3043941410105205e-03  -4.5574864982529184e-03  -2.1877966061847752e-03  -4.5243857330680677e-03  -2.1455394568550023e-03
      2361.861861861862  -4.8584763812001691e-03  -2.5239988748335879e-03  -4.6866302491757293e-03  -2.3334241601340780e-03  -4.5739457449564605e-03  -2.2180933794236990e-03  -4.5447932224670379e-03  -2.1741993714474842e-03
      2363.363363363364  -4.8582876117359746e-03  -2.5536159114630231e-03  -4.6991407274358616e-03  -2.3625875550456416e-03  -4.5897799865183371e-03  -2.2483288143633909e-03  -4.5649281643016107e-03  -2.2031275276931822e-03
      2364.864864864865  -4.8582626305197696e-03  -2.5824721725230320e-03  -4.7114592542126131e-03  -2.3919086791684410e-03  -4.6050521093270779e-03  -2.2783729484802768e-03  -4.5848125921042213e-03  -2.2323026115346036e-03
      2366.366366366366  -4.8584346902781012e-03  -2.6106358346323446e-03  -4.7235557075725352e-03  -2.4213631876764318e-03  -4.6198610997158661e-03  -2.3081872505235300e-03  -4.6044346962844504e-03  -2.2617485755003263e-03
      2367.867867867868  -4.8588384496267142e-03  -2.6380396714163739e-03  -4.7354592200250156e-03  -2.4509158674085024e-03  -4.6343047005626891e-03  -2.3378074505089816e-03  -4.6238114743941188e-03  -2.2914449426721288e-03
      2369.369369369369  -4.8595213175955908e-03  -2.6648164321640077e-03  -4.7471844945784995e-03  -2.4805587786079332e-03  -4.6484446655172904e-03  -2.3672301705432862e-03  -4.6429230483851936e-03  -2.3214129636460901e-03
      2370.870870870871  -4.8605097746956313e-03  -2.6909760159680302e-03  -4.7587529642357310e-03  -2.5103154272208819e-03  -4.6623306229818390e-03  -2.3964829163710582e-03  -4.6617684907411059e-03  -2.3516204745930294e-03
      2372.372372372372  -4.8619166816110003e-03  -2.7165465360918981e-03  -4.7702057959538970e-03  -2.5402821335567759e-03  -4.6759987523167694e-03  -2.4256012975100317e-03  -4.6803617747065525e-03  -2.3821016486872504e-03
      2373.873873873874  -4.8637888357646840e-03  -2.7416113919510646e-03  -4.7814828402554296e-03  -2.5705884647168119e-03  -4.6894823214279086e-03  -2.4545925005967939e-03  -4.6987017037089067e-03  -2.4128229587925903e-03
      2375.375375375375  -4.8661319978967384e-03  -2.7662182002581893e-03  -4.7924522766646365e-03  -2.6013062906204967e-03  -4.7027991441671579e-03  -2.4834794471308812e-03  -4.7167984187090634e-03  -2.4438167972055461e-03
      2376.876876876877  -4.8690056096261491e-03  -2.7905157573220279e-03  -4.8030251409468191e-03  -2.6323895437413828e-03  -4.7159664520608057e-03  -2.5122523422660011e-03  -4.7346514045836004e-03  -2.4750748465932021e-03
      2378.378378378378  -4.8723541081432051e-03  -2.8145748484280971e-03  -4.8130227891172925e-03  -2.6638753573999894e-03  -4.7290196162853466e-03  -2.5409626487523729e-03  -4.7522749719736204e-03  -2.5066712808918985e-03
      2379.879879879880  -4.8761612532637732e-03  -2.8384429011565839e-03  -4.8223476996522817e-03  -2.6955467529030937e-03  -4.7419709869665587e-03  -2.5696006164685268e-03  -4.7696358927925651e-03  -2.5386309484577547e-03
      2381.381381381381  -4.8804223274981438e-03  -2.8622780200629528e-03  -4.8309454982354404e-03  -2.7272305970509714e-03  -4.7548433009086330e-03  -2.5981629960780219e-03  -4.7867036245870988e-03  -2.5709829424187167e-03
      2382.882882882883  -4.8851136136021621e-03  -2.8861755456817502e-03  -4.8388339121420727e-03  -2.7587424689657731e-03  -4.7676382297891073e-03  -2.6266624456617151e-03  -4.8034107704956908e-03  -2.6037851342034088e-03
      2384.384384384384  -4.8901337891840294e-03  -2.9101592174290069e-03  -4.8460729489434523e-03  -2.7899030579743968e-03  -4.7803972376754033e-03  -2.6550901575477827e-03  -4.8196956169530942e-03  -2.6370322522315161e-03
      2385.885885885886  -4.8954557229652492e-03  -2.9342058916649962e-03  -4.8527765935242927e-03  -2.8206739554269221e-03  -4.7931600329344523e-03  -2.6834908668616204e-03  -4.8354765921760521e-03  -2.6707019313897593e-03
      2387.387387387387  -4.9011141492137653e-03  -2.9583895518448212e-03  -4.8590262373113422e-03  -2.8510698181169487e-03  -4.8059310936645660e-03  -2.7119330047087062e-03  -4.8507046290560693e-03  -2.7046666743085522e-03
      2388.888888888889  -4.9071480668027388e-03  -2.9827710671440160e-03  -4.8648571913565541e-03  -2.8811267274203287e-03  -4.8187367881229008e-03  -2.7404095739635907e-03  -4.8653612086594199e-03  -2.7388721426347879e-03
      2390.390390390390  -4.9135251153604427e-03  -3.0073340940827485e-03  -4.8702642935339506e-03  -2.9108439863049988e-03  -4.8315690058583155e-03  -2.7690009733563211e-03  -4.8794580790637908e-03  -2.7732454728528265e-03
      2391.891891891892  -4.9201952785935541e-03  -3.0321831112262326e-03  -4.8752693901559360e-03  -2.9401808624892295e-03  -4.8444181926232980e-03  -2.7977130389621649e-03  -4.8929962923409806e-03  -2.8077182284980255e-03
      2393.393393393393  -4.9271048723968976e-03  -3.0574266169644199e-03  -4.8798685577727680e-03  -2.9690539440245019e-03  -4.8573014458561572e-03  -2.8265718541029671e-03  -4.9060102515704231e-03  -2.8422766434237565e-03
      2394.894894894895  -4.9341278584798531e-03  -3.0831766275743323e-03  -4.8841419494878250e-03  -2.9973092658180478e-03  -4.8702722992983415e-03  -2.8555913673874588e-03  -4.9185360370350723e-03  -2.8768852692092907e-03
      2396.396396396396  -4.9410450210026378e-03  -3.1094939009088563e-03  -4.8881672326408819e-03  -3.0248569002104164e-03  -4.8833481255754060e-03  -2.8848696109987069e-03  -4.9305800474841325e-03  -2.9115820048364401e-03
      2397.897897897898  -4.9477195934807174e-03  -3.1362681341161125e-03  -4.8920741332736939e-03  -3.0516927770465737e-03  -4.8965397444992679e-03  -2.9144783423993856e-03  -4.9421594457228577e-03  -2.9463366431130636e-03
      2399.399399399399  -4.9540440136297548e-03  -3.1635387398669772e-03  -4.8960017669095589e-03  -3.0777708063424976e-03  -4.9098463765000280e-03  -2.9445822061437039e-03  -4.9532812371054329e-03  -2.9811842923118609e-03
      2400.900900900901  -4.9598729530788725e-03  -3.1912007104082448e-03  -4.9000845345664170e-03  -3.1031576765185296e-03  -4.9231869244056809e-03  -2.9753501236232768e-03  -4.9639111782128877e-03  -3.0161342489998465e-03
      2402.402402402402  -4.9651918777143724e-03  -3.2190736524442091e-03  -4.9044271104943266e-03  -3.1279204971210841e-03  -4.9363726093738566e-03  -3.0068856793705034e-03  -4.9740367744859331e-03  -3.0511516573634564e-03
      2403.903903903904  -4.9700726542341745e-03  -3.2470341740257953e-03  -4.9091399235956807e-03  -3.1521637415373722e-03  -4.9492714386647815e-03  -3.0393157218879794e-03  -4.9836492592505340e-03  -3.0862386391847141e-03
      2405.405405405405  -4.9745494836690640e-03  -3.2750360806349304e-03  -4.9143009122003785e-03  -3.1760064250849224e-03  -4.9616036743303981e-03  -3.0726433381377226e-03  -4.9927335349846920e-03  -3.1213585458300152e-03
      2406.906906906907  -4.9786752282474211e-03  -3.3030193133911307e-03  -4.9199548581774048e-03  -3.1995597125718698e-03  -4.9731876046821555e-03  -3.1068244463093699e-03  -5.0012832052866284e-03  -3.1564881032710313e-03
      2408.408408408408  -4.9824630092387134e-03  -3.3309797902557636e-03  -4.9260907505076466e-03  -3.2229665500193593e-03  -4.9838158314101846e-03  -3.1415027155493459e-03  -5.0092968133623426e-03  -3.1915926705690712e-03
      2409.909909909910  -4.9859093242794758e-03  -3.3589491218210771e-03  -4.9326857731818363e-03  -3.2463080219232916e-03  -4.9934535788995005e-03  -3.1765027891926174e-03  -5.0167693513846817e-03  -3.2266514737210547e-03
      2411.411411411411  -4.9888715466281973e-03  -3.3869303668238242e-03  -4.9397339341007594e-03  -3.2696821555662611e-03  -5.0020336810879780e-03  -3.2115828390902059e-03  -5.0236975282527295e-03  -3.2616234583262020e-03
      2412.912912912913  -4.9912539715775287e-03  -3.4148833994079434e-03  -4.9471766576520354e-03  -3.2931474784152720e-03  -5.0097282185298892e-03  -3.2463785382379081e-03  -5.0301050453980039e-03  -3.2964692170682967e-03
      2414.414414414414  -4.9929872400521613e-03  -3.4426187486756355e-03  -4.9550043798843937e-03  -3.3167219622431310e-03  -5.0166371407479541e-03  -3.2808004571018607e-03  -5.0360088611579885e-03  -3.3311723868197523e-03
      2415.915915915916  -4.9939312759965312e-03  -3.4699907222821365e-03  -4.9632059068409271e-03  -3.3404415734971508e-03  -5.0229167454016073e-03  -3.3147249329043720e-03  -5.0414072271394838e-03  -3.3657167255831334e-03
      2417.417417417417  -4.9941162055147821e-03  -3.4966490595857752e-03  -4.9717656707912190e-03  -3.3643645687488279e-03  -5.0287266931392013e-03  -3.3482277538128525e-03  -5.0463071016878421e-03  -3.4000743506369534e-03
      2418.918918918919  -4.9936358821455118e-03  -3.5223905157364056e-03  -4.9807365241438797e-03  -3.3885431085822555e-03  -5.0342235919236698e-03  -3.3812991521353195e-03  -5.0507405429107274e-03  -3.4342241961757163e-03
      2420.420420420421  -4.9927836063723696e-03  -3.5468839218980009e-03  -4.9901276691815214e-03  -3.4130999155330406e-03  -5.0394607497502835e-03  -3.4140979608877505e-03  -5.0547174525725439e-03  -3.4681486962199275e-03
      2421.921921921922  -4.9917935171091572e-03  -3.5698850419469525e-03  -4.9998837260359485e-03  -3.4381664204469688e-03  -5.0444523841946774e-03  -3.4467897048730879e-03  -5.0582414969562641e-03  -3.5018257744838803e-03
      2423.423423423424  -4.9910558386978103e-03  -3.5914315895522603e-03  -5.0099395450923356e-03  -3.4638943326768144e-03  -5.0491820764921209e-03  -3.4794406100555966e-03  -5.0613370694259797e-03  -3.5352384671369771e-03
      2424.924924924925  -4.9910374490848000e-03  -3.6116705520634366e-03  -5.0201506112887038e-03  -3.4904012632541734e-03  -5.0536116352799783e-03  -3.5120886953106459e-03  -5.0640281528191887e-03  -3.5683801337330423e-03
      2426.426426426427  -4.9919126229758352e-03  -3.6309883578095215e-03  -5.0303998780597790e-03  -3.5176463818727462e-03  -5.0576665314570196e-03  -3.5447381173729746e-03  -5.0663332387335374e-03  -3.6012298613464066e-03
      2427.927927927928  -4.9939272486194822e-03  -3.6495747450866678e-03  -5.0404642829046898e-03  -3.5457792697609859e-03  -5.0613084486997280e-03  -3.5773938086648945e-03  -5.0682719082765651e-03  -3.6337881359420109e-03
      2429.429429429430  -4.9971395106314705e-03  -3.6679587831283935e-03  -5.0502037051655419e-03  -3.5745225041560929e-03  -5.0644933551411697e-03  -3.6100288453395114e-03  -5.0698749612237467e-03  -3.6660417862422546e-03
      2430.930930930931  -5.0015235562267477e-03  -3.6863756714295638e-03  -5.0595423936247406e-03  -3.6037282372621726e-03  -5.0672147681799593e-03  -3.6425641187184843e-03  -5.0711612554999105e-03  -3.6979712018637913e-03
      2432.432432432433  -5.0069691824454971e-03  -3.7051659260902278e-03  -5.0684430984522478e-03  -3.6333111368527429e-03  -5.0694829950554956e-03  -3.6749685322092435e-03  -5.0721679347273630e-03  -3.7295784193082859e-03
      2433.933933933934  -5.0132325276738589e-03  -3.7245019617848920e-03  -5.0769478642268100e-03  -3.6631150268624764e-03  -5.0712897030353813e-03  -3.7072532547812011e-03  -5.0729099884807647e-03  -3.7608774443974461e-03
      2435.435435435435  -5.0202019516290865e-03  -3.7443878319808350e-03  -5.0851550547802438e-03  -3.6930707530145436e-03  -5.0726313870487656e-03  -3.7393737379788307e-03  -5.0733886723159302e-03  -3.7918668210642067e-03
      2436.936936936937  -5.0276705205130534e-03  -3.7649134860526894e-03  -5.0932197088009263e-03  -3.7231534517718524e-03  -5.0735187269222827e-03  -3.7713223234602409e-03  -5.0736200327732980e-03  -3.8225550515595258e-03
      2438.438438438438  -5.0355916225638996e-03  -3.7860693868677908e-03  -5.1012661886029763e-03  -3.7535242430313670e-03  -5.0739112944430996e-03  -3.8030243643381190e-03  -5.0736118129026129e-03  -3.8529405626628477e-03
      2439.939939939940  -5.0436902416534438e-03  -3.8079235475288195e-03  -5.1092977043630857e-03  -3.7843518147233036e-03  -5.0738410589804151e-03  -3.8344487683049612e-03  -5.0733596241715022e-03  -3.8830222267306593e-03
      2441.441441441441  -5.0519367588189121e-03  -3.8304206017913799e-03  -5.1172285544449914e-03  -3.8158665207233562e-03  -5.0733052570663042e-03  -3.8655475546711549e-03  -5.0728663480017859e-03  -3.9128086586918600e-03
      2442.942942942943  -5.0601429930043768e-03  -3.8535534554462276e-03  -5.1249157076942841e-03  -3.8482359167373902e-03  -5.0723331448103877e-03  -3.8962410840470132e-03  -5.0721510413413058e-03  -3.9422615030908206e-03
      2444.444444444444  -5.0682155584542204e-03  -3.8772241058111145e-03  -5.1321622590280924e-03  -3.8814995885331676e-03  -5.0709442729757444e-03  -3.9265319705118823e-03  -5.0712420133613980e-03  -3.9714080597141781e-03
      2445.945945945946  -5.0761777447765047e-03  -3.9012546424547602e-03  -5.1387965006953256e-03  -3.9156527928147491e-03  -5.0691592806942154e-03  -3.9563504661361036e-03  -5.0701412534457811e-03  -4.0002440141849198e-03
      2447.447447447447  -5.0839387824984606e-03  -3.9256598788611598e-03  -5.1445764364188877e-03  -3.9506685061482484e-03  -5.0670152613600259e-03  -3.9856795090993128e-03  -5.0688680020585528e-03  -4.0287606237553010e-03
      2448.948948948949  -5.0915793605952504e-03  -3.9499665966416945e-03  -5.1493490341758489e-03  -3.9864269263056749e-03  -5.0645255628807076e-03  -4.0145267304653167e-03  -5.0674386757604585e-03  -4.0569479721157395e-03
      2450.450450450450  -5.0992371899649131e-03  -3.9744286881775977e-03  -5.1530101788863636e-03  -4.0228787481414929e-03  -5.0617399980607738e-03  -4.0428263458450716e-03  -5.0658703282705358e-03  -4.0847757985822556e-03
      2451.951951951952  -5.1070104623533712e-03  -3.9986218431508694e-03  -5.1553017812974011e-03  -4.0599629853363059e-03  -5.0587071938263169e-03  -4.0705919453369217e-03  -5.0641699070005635e-03  -4.1122606598774682e-03
      2453.453453453453  -5.1151481781029828e-03  -4.0227708678303702e-03  -5.1560857820076812e-03  -4.0973967924873705e-03  -5.0555057023295253e-03  -4.0978250353718697e-03  -5.0623623694226729e-03  -4.1393779468591671e-03
      2454.954954954955  -5.1238391717909450e-03  -4.0468124637152922e-03  -5.1552450599103928e-03  -4.1349778494892929e-03  -5.0522046839562617e-03  -4.1245204341342750e-03  -5.0604692904539740e-03  -4.1661109403070273e-03
      2456.456456456456  -5.1332775539644823e-03  -4.0708873074006505e-03  -5.1526968595863431e-03  -4.1724280360258981e-03  -5.0488506416609784e-03  -4.1506987970068732e-03  -5.0585261511153987e-03  -4.1924710744258419e-03
      2457.957957957958  -5.1435744410287714e-03  -4.0956380342656940e-03  -5.1483653828326729e-03  -4.2093538391371659e-03  -5.0454949407613510e-03  -4.1763789673826624e-03  -5.0565463039635413e-03  -4.2184646840002721e-03
      2459.459459459460  -5.1547585700201515e-03  -4.1212209090843548e-03  -5.1423133177552829e-03  -4.2453704584075706e-03  -5.0421906685579852e-03  -4.2015915459762757e-03  -5.0545603658827612e-03  -4.2441254861677272e-03
      2460.960960960961  -5.1668254854795930e-03  -4.1481558808155071e-03  -5.1347171290247228e-03  -4.2800194486521210e-03  -5.0389630154069583e-03  -4.2263092939935276e-03  -5.0525916886438376e-03  -4.2694309249651620e-03
      2462.462462462463  -5.1794196687997987e-03  -4.1770672793952149e-03  -5.1258676820052770e-03  -4.3129026436023767e-03  -5.0358339097966694e-03  -4.2505681839155214e-03  -5.0506825342439077e-03  -4.2944103219737708e-03
      2463.963963963964  -5.1921226688850996e-03  -4.2082078830301571e-03  -5.1162219373493819e-03  -4.3438730216411826e-03  -5.0328053892509774e-03  -4.2744391817953363e-03  -5.0488394398838085e-03  -4.3190988106722268e-03
      2465.465465465466  -5.2045642240995975e-03  -4.2417391791063231e-03  -5.1061730660034643e-03  -4.3730287436533951e-03  -5.0298802445425247e-03  -4.2979709345944677e-03  -5.0470977100450535e-03  -4.3435148636771660e-03
      2466.966966966967  -5.2162329881172854e-03  -4.2775470037005039e-03  -5.0960131612712480e-03  -4.4005165599076976e-03  -5.0270382665240435e-03  -4.3211867618571402e-03  -5.0454874776177331e-03  -4.3676823850877121e-03
      2468.468468468468  -5.2267087596399404e-03  -4.3155057044746278e-03  -5.0859363309835514e-03  -4.4264415661895993e-03  -5.0242545654398665e-03  -4.3441280997129879e-03  -5.0440403066852142e-03  -4.3916456927319226e-03
      2469.969969969970  -5.2355784345979161e-03  -4.3554376215863130e-03  -5.0760752523868590e-03  -4.4510011118637288e-03  -5.0215254876011910e-03  -4.3668231577642649e-03  -5.0427359022275631e-03  -4.4154661346877703e-03
      2471.471471471471  -5.2424785322893568e-03  -4.3970737496917631e-03  -5.0665188044793572e-03  -4.4743626699752220e-03  -5.0188753100812219e-03  -4.3892746942285014e-03  -5.0415757545046250e-03  -4.4391811129308716e-03
      2472.972972972973  -5.2470746173425911e-03  -4.4403056836488366e-03  -5.0573554218010623e-03  -4.4965713217655729e-03  -5.0163200181852288e-03  -4.4114536816853350e-03  -5.0405760902133903e-03  -4.4628051837115193e-03
      2474.474474474474  -5.2488538070891572e-03  -4.4845729704186829e-03  -5.0486466289155364e-03  -4.5178686943068676e-03  -5.0138728164272409e-03  -4.4333950510959301e-03  -5.0397070168347290e-03  -4.4863951867961530e-03
      2475.975975975976  -5.2476254008453670e-03  -4.5294917636019968e-03  -5.0404232569134675e-03  -4.5383632989569383e-03  -5.0115665553523590e-03  -4.4550812450959475e-03  -5.0389291538710914e-03  -4.5099807422007395e-03
      2477.477477477477  -5.2432390719395604e-03  -4.5744387845690010e-03  -5.0326819899588811e-03  -4.5581753621501157e-03  -5.0094371313645775e-03  -4.4765171189135268e-03  -5.0382274253610391e-03  -4.5335564919954966e-03
      2478.978978978979  -5.2355442202873621e-03  -4.6187823047389451e-03  -5.0254872107699947e-03  -4.5773918555521370e-03  -5.0074636827794157e-03  -4.4976965441701272e-03  -5.0375958041081774e-03  -4.5571671171416106e-03
      2480.480480480481  -5.2246105582163058e-03  -4.6617000267293179e-03  -5.0188491284413727e-03  -4.5961252416226502e-03  -5.0056687200901433e-03  -4.5186254410492094e-03  -5.0370026835652171e-03  -4.5808106455278250e-03
      2481.981981981982  -5.2106708157174577e-03  -4.7024310216882987e-03  -5.0128408007713687e-03  -4.6144261583357920e-03  -5.0040593809675422e-03  -4.5393151112145726e-03  -5.0363780206400133e-03  -4.6045001059070324e-03
      2483.483483483484  -5.1943245114650059e-03  -4.7402938277385908e-03  -5.0074970580491762e-03  -4.6323852245995691e-03  -5.0026192765368835e-03  -4.5597689904791974e-03  -5.0357139042379682e-03  -4.6282213496209885e-03
      2484.984984984985  -5.1762733636041367e-03  -4.7749616061983366e-03  -5.0027509304134583e-03  -4.6500688569807306e-03  -5.0013641680197816e-03  -4.5799410777897847e-03  -5.0350173765273589e-03  -4.6519895087120929e-03
      2486.486486486487  -5.1571321107361824e-03  -4.8062693673232623e-03  -4.9985822323321671e-03  -4.6675078305670539e-03  -5.0003427743954380e-03  -4.5998031813476500e-03  -5.0341918543067993e-03  -4.6758679370046841e-03
      2487.987987987988  -5.1376222828200795e-03  -4.8341196762694064e-03  -4.9949211221524854e-03  -4.6848338600909353e-03  -4.9996096152635019e-03  -4.6194541851463100e-03  -5.0332150999987321e-03  -4.6996866223624478e-03
      2489.489489489490  -5.1182587983355831e-03  -4.8587845209423037e-03  -4.9916493525116222e-03  -4.7020797687499080e-03  -4.9991989396728992e-03  -4.6389785060737621e-03  -5.0321380869036746e-03  -4.7234372418054503e-03
      2490.990990990991  -5.0994126008455914e-03  -4.8804953381460809e-03  -4.9887324946067419e-03  -4.7191975862360350e-03  -4.9991471677843478e-03  -4.6583779638959943e-03  -5.0309235448087030e-03  -4.7472513057371865e-03
      2492.492492492493  -5.0816912419891875e-03  -4.8997637751118607e-03  -4.9861181783941574e-03  -4.7362683395234190e-03  -4.9994861326383621e-03  -4.6778119025331589e-03  -5.0295607786303527e-03  -4.7709545506241678e-03
      2493.993993993994  -5.0651233853777735e-03  -4.9168625322612361e-03  -4.9838253181129976e-03  -4.7533197612828100e-03  -5.0002074157677991e-03  -4.6973986658937570e-03  -5.0280258197773721e-03  -4.7945293490301022e-03
      2495.495495495496  -5.0500401077120931e-03  -4.9322435366129921e-03  -4.9818092671382493e-03  -4.7703396846279699e-03  -5.0012436702005572e-03  -4.7171936252437012e-03  -5.0264010325277633e-03  -4.8179754629566812e-03
      2496.996996996997  -5.0363425579967244e-03  -4.9462629728805937e-03  -4.9800611128195810e-03  -4.7873027703983790e-03  -5.0025713837285289e-03  -4.7372802443548575e-03  -5.0246366146757381e-03  -4.8413083546206184e-03
      2498.498498498499  -5.0241318475336754e-03  -4.9592917879998036e-03  -4.9785803922614150e-03  -4.8042097014497319e-03  -5.0040836672555601e-03  -4.7576804251206126e-03  -5.0227172375891032e-03  -4.8645012642675005e-03
      2500.000000000000  -5.0132085265945240e-03  -4.9716291582423012e-03  -4.9773310287694475e-03  -4.8210500727873026e-03  -5.0057631170254630e-03  -4.7784360608435616e-03  -5.0206579449107265e-03  -4.8875654636983661e-03
      2501.501501501501  -5.0034883699543696e-03  -4.9835079618278282e-03  -4.9762819854831698e-03  -4.8378339915886312e-03  -5.0074976509229072e-03  -4.7995421482023093e-03  -5.0184711875943134e-03  -4.9104707485152629e-03
      2503.003003003003  -4.9949488758814966e-03  -4.9951089171707151e-03  -4.9754303214812681e-03  -4.8545510750673650e-03  -5.0092532167965841e-03  -4.8210671344960212e-03  -5.0161982314451768e-03  -4.9332429587315802e-03
      2504.504504504504  -4.9876313802930464e-03  -5.0064922943109293e-03  -4.9748431432852722e-03  -4.8711093626281499e-03  -5.0108674396109037e-03  -4.8431666186401889e-03  -5.0138457120068123e-03  -4.9558497169357053e-03
      2506.006006006006  -4.9813707852746905e-03  -5.0178599597302687e-03  -4.9744744822121075e-03  -4.8874810115134750e-03  -5.0123211364419213e-03  -4.8656100635790338e-03  -5.0113927780240054e-03  -4.9783576039232266e-03
      2507.507507507507  -4.9761684666836340e-03  -5.0293046147511736e-03  -4.9744460278395766e-03  -4.9036640482116398e-03  -5.0135433314477586e-03  -4.8883527052118545e-03  -5.0088361595056006e-03  -5.0007674237834542e-03
      2509.009009009009  -4.9719283071763196e-03  -5.0408717429129149e-03  -4.9748261620591160e-03  -4.9196338262653882e-03  -5.0144172657590035e-03  -4.9115949592012332e-03  -5.0062044794719329e-03  -5.0230735206328236e-03
      2510.510510510511  -4.9686118108414837e-03  -5.0526852402132741e-03  -4.9757681233763198e-03  -4.9354804974409087e-03  -5.0147625757409400e-03  -4.9351104925088145e-03  -5.0035024090597079e-03  -5.0453772489169359e-03
      2512.012012012012  -4.9660533558898703e-03  -5.0648759251860371e-03  -4.9773001877170082e-03  -4.9514099501886278e-03  -5.0146218705224331e-03  -4.9587122302766108e-03  -5.0006240929143216e-03  -5.0676439114911674e-03
      2513.513513513513  -4.9641394181006143e-03  -5.0774550067300556e-03  -4.9794955082839015e-03  -4.9675715018743846e-03  -5.0139858102505770e-03  -4.9823982558972416e-03  -4.9976342229032817e-03  -5.0898729144433497e-03
      2515.015015015015  -4.9627022552904028e-03  -5.0903995266902138e-03  -4.9824032686073480e-03  -4.9840921555658396e-03  -5.0127549575034944e-03  -5.0061220258805226e-03  -4.9944664437146496e-03  -5.1121531330872534e-03
      2516.516516516517  -4.9614344053909732e-03  -5.1038459365094655e-03  -4.9857190716335147e-03  -5.0012255909187312e-03  -5.0107179363318016e-03  -5.0297049244388851e-03  -4.9908883269086726e-03  -5.1343921986985426e-03
      2518.018018018018  -4.9604806138102767e-03  -5.1178211192972238e-03  -4.9895232574474948e-03  -5.0192215421685652e-03  -5.0083162734433466e-03  -5.0529969044382844e-03  -4.9871150096763572e-03  -5.1566473415336741e-03
      2519.519519519520  -4.9598348972110136e-03  -5.1322507003996780e-03  -4.9937640988490396e-03  -5.0380729865533479e-03  -5.0055528082904571e-03  -5.0760699107138723e-03  -4.9831665538603107e-03  -5.1788505469249199e-03
      2521.021021021021  -4.9592131470985084e-03  -5.1471711477994097e-03  -4.9980385155210588e-03  -5.0580112661592633e-03  -5.0022780498512149e-03  -5.0988564682612541e-03  -4.9788105199955824e-03  -5.2010188182345487e-03
      2522.522522522522  -4.9584953282709758e-03  -5.1625704537276544e-03  -5.0020696821267878e-03  -5.0791822610804244e-03  -4.9985286487513941e-03  -5.1213492874740627e-03  -4.9739530727950917e-03  -5.2231332742954228e-03
      2524.024024024024  -4.9574948170631877e-03  -5.1782412562046860e-03  -5.0056076912030085e-03  -5.1013406407102637e-03  -4.9943368853099974e-03  -5.1436738261273519e-03  -4.9685756324966204e-03  -5.2451512514063645e-03
      2525.525525525526  -4.9563361979846829e-03  -5.1940808554688080e-03  -5.0086646570085339e-03  -5.1244109857245717e-03  -4.9896188502240053e-03  -5.1658446287597146e-03  -4.9626424919021039e-03  -5.2671026148857535e-03
      2527.027027027027  -4.9549458724741507e-03  -5.2100733212148047e-03  -5.0110134754608095e-03  -5.1487020506644941e-03  -4.9845577915294433e-03  -5.1878069408210241e-03  -4.9562098146967559e-03  -5.2889253693652492e-03
      2528.528528528529  -4.9533710688801497e-03  -5.2260290848519944e-03  -5.0121806369910239e-03  -5.1741839020473549e-03  -4.9792866035248164e-03  -5.2096440868084027e-03  -4.9493533225874325e-03  -5.3106331633295195e-03
      2530.030030030030  -4.9517542995405409e-03  -5.2418087094783915e-03  -5.0123263484110944e-03  -5.2003868255066660e-03  -4.9736052992050642e-03  -5.2314331361380615e-03  -4.9419924970287941e-03  -5.3322081608598599e-03
      2531.531531531532  -4.9493772402606426e-03  -5.2574580257134639e-03  -5.0103892150187065e-03  -5.2273425940277968e-03  -4.9666057195162702e-03  -5.2531348712566029e-03  -4.9331576784760051e-03  -5.3536391679608417e-03
      2533.033033033033  -4.9473866093199328e-03  -5.2728146752300037e-03  -5.0070986720134221e-03  -5.2551519067480174e-03  -4.9595712904411480e-03  -5.2748164607010388e-03  -4.9241738936389966e-03  -5.3749034057378629e-03
      2534.534534534534  -4.9456236000248871e-03  -5.2879739415059848e-03  -5.0019829891759932e-03  -5.2831539778603461e-03  -4.9519515592816648e-03  -5.2965011019274868e-03  -4.9145419621661902e-03  -5.3960246446543561e-03
      2536.036036036036  -4.9447545286093915e-03  -5.3031118368270357e-03  -4.9957124133446339e-03  -5.3111202371552875e-03  -4.9444067293650945e-03  -5.3181864993258610e-03  -4.9049988658546265e-03  -5.4170038655655950e-03
      2537.537537537537  -4.9443870499900639e-03  -5.3182896811323592e-03  -4.9876901763014573e-03  -5.3387826471258809e-03  -4.9362291703802519e-03  -5.3398990638423155e-03  -4.8948540448733122e-03  -5.4378266813541118e-03
      2539.039039039039  -4.9441589722046698e-03  -5.3339763811607660e-03  -4.9774541446081320e-03  -5.3657955729327642e-03  -4.9269457600900242e-03  -5.3616113656267663e-03  -4.8836217378892457e-03  -5.4585035404003451e-03
      2540.540540540541  -4.9451965219604287e-03  -5.3504306287653104e-03  -4.9665705088859195e-03  -5.3917942866797824e-03  -4.9178072389664367e-03  -5.3833425693085770e-03  -4.8727001106975247e-03  -5.4790441564668158e-03
      2542.042042042042  -4.9478818018511509e-03  -5.3680257106548113e-03  -4.9558787626225896e-03  -5.4168630795699627e-03  -4.9093981184072395e-03  -5.4050574731603733e-03  -4.8627050986706369e-03  -5.4994697199540372e-03
      2543.543543543544  -4.9516073746059003e-03  -5.3867892775564643e-03  -4.9450288858530747e-03  -5.4410495624734470e-03  -4.9010645873780933e-03  -5.4267395056404053e-03  -4.8529218585393391e-03  -5.5197750932101794e-03
      2545.045045045045  -4.9544029521661585e-03  -5.4071030389611996e-03  -4.9322723215396956e-03  -5.4642218533882169e-03  -4.8908527049568006e-03  -5.4483754318051464e-03  -4.8414008758182244e-03  -5.5399691268537216e-03
      2546.546546546546  -4.9581064246007793e-03  -5.4301091700522464e-03  -4.9203749098803481e-03  -5.4861634729632914e-03  -4.8812872273668335e-03  -5.4699356462524973e-03  -4.8307428637882621e-03  -5.5600865972850059e-03
      2548.048048048048  -4.9651689544072076e-03  -5.4546378318897732e-03  -4.9124262746600379e-03  -5.5076884434407869e-03  -4.8751759386282973e-03  -5.4913852532083402e-03  -4.8237472957759226e-03  -5.5800653038262813e-03
      2549.549549549549  -4.9688186130316270e-03  -5.4808916673051954e-03  -4.9013710377154339e-03  -5.5287472310391415e-03  -4.8655971101781593e-03  -5.5127122695600387e-03  -4.8133622458276584e-03  -5.5999190120936976e-03
      2551.051051051051  -4.9719284774130210e-03  -5.5101107222335494e-03  -4.8911563525561759e-03  -5.5493054554129374e-03  -4.8563263734864460e-03  -5.5338636306003722e-03  -4.8034365359934123e-03  -5.6196708164091974e-03
      2552.552552552553  -4.9759343361467819e-03  -5.5410332427140016e-03  -4.8833883407077873e-03  -5.5697792916528316e-03  -4.8490271642990090e-03  -5.5548530264777534e-03  -4.7956027775105060e-03  -5.6392564504926046e-03
      2554.054054054054  -4.9783176188843226e-03  -5.5736642243051828e-03  -4.8754913639389207e-03  -5.5901813088686560e-03  -4.8412377153249564e-03  -5.5756485349067880e-03  -4.7873556537817753e-03  -5.6586807549539424e-03
      2555.555555555556  -4.9780664936754301e-03  -5.6078405466216986e-03  -4.8672948099418717e-03  -5.6105727666063039e-03  -4.8328436605172727e-03  -5.5962505094873504e-03  -4.7785978844743643e-03  -5.6779195227803086e-03
      2557.057057057057  -4.9762220368600573e-03  -5.6434054397936232e-03  -4.8596551729431572e-03  -5.6310427846544267e-03  -4.8247875965256020e-03  -5.6166373262930688e-03  -4.7702439851913074e-03  -5.6969617428607325e-03
      2558.558558558559  -4.9719184943107855e-03  -5.6800322110633532e-03  -4.8522068985141827e-03  -5.6516616670901779e-03  -4.8167735352964590e-03  -5.6368099566719747e-03  -4.7619840091207575e-03  -5.7158023002893210e-03
      2560.060060060060  -4.9656242737527471e-03  -5.7170592947101669e-03  -4.8451942916817002e-03  -5.6723977984580046e-03  -4.8091447198775452e-03  -5.6567751263219357e-03  -4.7541478012860577e-03  -5.7344209180435904e-03
      2561.561561561562  -4.9570428012898921e-03  -5.7541936865446574e-03  -4.8380842620853980e-03  -5.6932498215680402e-03  -4.8014824681916462e-03  -5.6765223430518385e-03  -4.7463464252927665e-03  -5.7528186535923554e-03
      2563.063063063063  -4.9457506773002719e-03  -5.7909660552886572e-03  -4.8309410389088640e-03  -5.7141830283144682e-03  -4.7938731085214008e-03  -5.6960465805288574e-03  -4.7386648619421566e-03  -5.7709725187519122e-03
      2564.564564564565  -4.9316087400511233e-03  -5.8254248006297102e-03  -4.8236119341591756e-03  -5.7352527296994906e-03  -4.7862794117388436e-03  -5.7153547113449410e-03  -4.7310751513220395e-03  -5.7888795070254280e-03
      2566.066066066066  -4.9157120275973324e-03  -5.8583437369839168e-03  -4.8157545393895584e-03  -5.7562830716087667e-03  -4.7783918478491580e-03  -5.7344364019891753e-03  -4.7233262882409623e-03  -5.8065599548959377e-03
      2567.567567567567  -4.8991054279205418e-03  -5.8898390184335108e-03  -4.8081556476272571e-03  -5.7772280461643837e-03  -4.7709798920132513e-03  -5.7532766376387403e-03  -4.7161557518878520e-03  -5.8240065221004597e-03
      2569.069069069069  -4.8799429675253532e-03  -5.9179456938015561e-03  -4.7997184892253630e-03  -5.7980035256658688e-03  -4.7630723722342817e-03  -5.7719000909404678e-03  -4.7086687547026294e-03  -5.8412380473436424e-03
      2570.570570570571  -4.8602241387822242e-03  -5.9432690502753726e-03  -4.7905149337598213e-03  -5.8185103697837920e-03  -4.7546821421815769e-03  -5.7902567397317617e-03  -4.7008843161597327e-03  -5.8582460843030404e-03
      2572.072072072072  -4.8426975458798188e-03  -5.9668688789703168e-03  -4.7827373242382183e-03  -5.8386946065169948e-03  -4.7478610700234869e-03  -5.8083396584784550e-03  -4.6947603454244495e-03  -5.8750321710745596e-03
      2573.573573573573  -4.8232801430191010e-03  -5.9884046694066786e-03  -4.7729203753459817e-03  -5.8584557267253139e-03  -4.7392978318942843e-03  -5.8261656127890221e-03  -4.6871009744949774e-03  -5.8916300915294942e-03
      2575.075075075075  -4.8047909006091079e-03  -6.0078350033102249e-03  -4.7632972936056724e-03  -5.8778012516835960e-03  -4.7311375887902586e-03  -5.8436817749462234e-03  -4.6799760205479329e-03  -5.9080766714122782e-03
      2576.576576576576  -4.7881036686239636e-03  -6.0261610869500369e-03  -4.7543058156026578e-03  -5.8966394824497030e-03  -4.7237062785398208e-03  -5.8609209854915681e-03  -4.6736712563941827e-03  -5.9244040744320806e-03
      2578.078078078078  -4.7704680148050634e-03  -6.0435521921582370e-03  -4.7437844124250030e-03  -5.9150602587962680e-03  -4.7149536624661540e-03  -5.8778210274130363e-03  -4.6661776696501518e-03  -5.9405702198204588e-03
      2579.579579579579  -4.7553623124944894e-03  -6.0601366246661546e-03  -4.7349157942107650e-03  -5.9329917609805861e-03  -4.7079223761471714e-03  -5.8943993584668775e-03  -4.6604226869850105e-03  -5.9566116877385819e-03
      2581.081081081081  -4.7388548159732228e-03  -6.0760550105017760e-03  -4.7240955902561324e-03  -5.9504160707350975e-03  -4.6991592629484040e-03  -5.9106237075231887e-03  -4.6530518556585528e-03  -5.9725350031508513e-03
      2582.582582582583  -4.7247903863279882e-03  -6.0914698332718486e-03  -4.7148877811978851e-03  -5.9673355064450871e-03  -4.6919832477691319e-03  -5.9264555882603482e-03  -4.6472005642369694e-03  -5.9882933058181395e-03
      2584.084084084084  -4.7094209620583572e-03  -6.1064422910969392e-03  -4.7040641590684450e-03  -5.9837281962514871e-03  -4.6833946707802200e-03  -5.9419158912587802e-03  -4.6400055264275370e-03  -6.0039283543272285e-03
      2585.585585585586  -4.6949291588332335e-03  -6.1208965717981737e-03  -4.6937887150265666e-03  -5.9995825029204360e-03  -4.6753798016157429e-03  -5.9569482229669592e-03  -4.6333002677136689e-03  -6.0193756148799130e-03
      2587.087087087087  -4.6813132620690725e-03  -6.1349697086994339e-03  -4.6839645356294927e-03  -6.0149078384091814e-03  -4.6678406668407783e-03  -5.9715858036085969e-03  -4.6269897445026607e-03  -6.0346732769637002e-03
      2588.588588588588  -4.6672453032671948e-03  -6.1488005294531170e-03  -4.6734882655987825e-03  -6.0297019327055909e-03  -4.6597502975472115e-03  -5.9857795861136031e-03  -4.6200563144487544e-03  -6.0497690238724621e-03
      2590.090090090090  -4.6537919744094672e-03  -6.1621936040819831e-03  -4.6636543023657970e-03  -6.0439010824255750e-03  -4.6523376274651192e-03  -5.9995435728001671e-03  -4.6136065613811266e-03  -6.0647153663547148e-03
      2591.591591591592  -4.6404097566024420e-03  -6.1750643789691322e-03  -4.6538636347102950e-03  -6.0575700560625877e-03  -4.6450248040323557e-03  -6.0129059115386916e-03  -4.6070422110133053e-03  -6.0794802678012802e-03
      2593.093093093093  -4.6269607815053780e-03  -6.1875957915191512e-03  -4.6440755612531040e-03  -6.0707096293389669e-03  -4.6378260931842063e-03  -6.0258752711427541e-03  -4.6002651987632490e-03  -6.0940224596178760e-03
      2594.594594594595  -4.6137642430039150e-03  -6.1995365618727379e-03  -4.6346702164921892e-03  -6.0833256289578395e-03  -4.6311027394736514e-03  -6.0385252432924533e-03  -4.5936347848981162e-03  -6.1083062914438577e-03
      2596.096096096096  -4.6010532047449744e-03  -6.2108163612313201e-03  -4.6258700123292147e-03  -6.0955004359066600e-03  -4.6250271469497756e-03  -6.0509408326239883e-03  -4.5873088516200818e-03  -6.1222982543392181e-03
      2597.597597597598  -4.5884882097711544e-03  -6.2215795082843197e-03  -4.6173263181560793e-03  -6.1071983226846623e-03  -4.6193278841395987e-03  -6.0631415070666753e-03  -4.5810836664000121e-03  -6.1360137424047835e-03
      2599.099099099099  -4.5764929998648061e-03  -6.2316569343775722e-03  -4.6093264502067655e-03  -6.1185777555387844e-03  -4.6141652382884436e-03  -6.0752958529308679e-03  -4.5751446980915392e-03  -6.1494288531693305e-03


==> anc/Fig5_right_DR.txt <==
# Fig. 5, right panel: G_DbarKbar; DR; rho=2rho_0; f_pi=92.4 MeV
#                                        T=0 MeV                                          T=50 MeV                                         T=100 MeV                                         T=150 MeV                         
#         sqrt(s) [MeV]            Re G_DbarKbar            Im G_DbarKbar            Re G_DbarKbar            Im G_DbarKbar            Re G_DbarKbar            Im G_DbarKbar            Re G_DbarKbar            Im G_DbarKbar
      2000.000000000000  -3.4240782001933637e-04  -3.6643009667717759e-05  -3.8612649035279904e-04  -1.0498231621769590e-04  -4.9141664400836373e-04  -2.3578829067061782e-04  -6.1475624969961791e-04  -4.8837620322905056e-04
      2001.501501501501  -3.5639790832916172e-04  -3.9071491588110773e-05  -3.9890024145975171e-04  -1.0774118192804087e-04  -5.0298858246121403e-04  -2.3938809190409181e-04  -6.2306509580219204e-04  -4.9226770671981744e-04
      2003.003003003003  -3.7041552029023627e-04  -4.1602350486910124e-05  -4.1179187544602481e-04  -1.1145154126401954e-04  -5.1493321306107852e-04  -2.4650321307633400e-04  -6.3228489381620475e-04  -5.0487185446873584e-04
      2004.504504504505  -3.8445957194677095e-04  -4.4227238204465710e-05  -4.2460235932589331e-04  -1.1513804962279277e-04  -5.2647417606203548e-04  -2.5344119093925624e-04  -6.4045826170159399e-04  -5.1698823886689341e-04
      2006.006006006006  -3.9851548323631739e-04  -4.6950905200254355e-05  -4.3747584579915456e-04  -1.1808430161009366e-04  -5.3819638274063314e-04  -2.5725885578154145e-04  -6.4906300069547521e-04  -5.2109819609214990e-04
      2007.507507507507  -4.1258494460715391e-04  -4.9768077174914173e-05  -4.5034689379838135e-04  -1.2180519192574371e-04  -5.4984790609679201e-04  -2.6404107402035448e-04  -6.5746886943685696e-04  -5.3263082909388499e-04
      2009.009009009009  -4.2667296374347989e-04  -5.2683870980040888e-05  -4.6315005156770980e-04  -1.2486103774651843e-04  -5.6115915020322061e-04  -2.6798602609903049e-04  -6.6497971732279644e-04  -5.3688903943495609e-04
      2010.510510510510  -4.4076301929207233e-04  -5.5698355480211376e-05  -4.7601185638563421e-04  -1.2860586360537391e-04  -5.7265628925857342e-04  -2.7455993512851451e-04  -6.7293510707827089e-04  -5.4770134889622348e-04
      2012.012012012012  -4.5485300208123630e-04  -5.8807996226280873e-05  -4.8886073735389932e-04  -1.3230211334509012e-04  -5.8405209548858411e-04  -2.8080713747945398e-04  -6.8061230247249923e-04  -5.5761068945306478e-04
      2013.513513513514  -4.6894607448729592e-04  -6.2008398804171727e-05  -5.0162358282447605e-04  -1.3594601721205740e-04  -5.9503070239633215e-04  -2.8668853162624552e-04  -6.8720392346175558e-04  -5.6650502473477502e-04
      2015.015015015015  -4.8304829457780879e-04  -6.5305153886452462e-05  -5.1435517154572075e-04  -1.3953689231383445e-04  -6.0580530368637537e-04  -2.9218624543062021e-04  -6.9325021899360891e-04  -5.7432915350254710e-04
      2016.516516516517  -4.9714751307503393e-04  -6.8714566760540781e-05  -5.2705218321380510e-04  -1.4316114829943729e-04  -6.1637420483064728e-04  -2.9764706706340941e-04  -6.9875858931470951e-04  -5.8196089817779686e-04
      2018.018018018018  -5.1123809785086653e-04  -7.2211022088580575e-05  -5.3980892030879761e-04  -1.4654942318601962e-04  -6.2713263209224690e-04  -3.0197977192237483e-04  -7.0473662842329612e-04  -5.8665247631197598e-04
      2019.519519519520  -5.2532907644669115e-04  -7.5792878965586928e-05  -5.5267489491239328e-04  -1.4998219322595263e-04  -6.3826681730552379e-04  -3.0636528342166820e-04  -7.1164620928478939e-04  -5.9141118430491586e-04
      2021.021021021021  -5.3941753251911728e-04  -7.9486228754780286e-05  -5.6561302959748936e-04  -1.5346879701075682e-04  -6.4962109428023766e-04  -3.1080628061373776e-04  -7.1909156695814129e-04  -5.9621895544925501e-04
      2022.522522522523  -5.5349088776359247e-04  -8.3259499339413375e-05  -5.7860334058844592e-04  -1.5700019918611893e-04  -6.6112295504165740e-04  -3.1528333434164554e-04  -7.2689842486038528e-04  -6.0104374434339356e-04
      2024.024024024024  -5.6754219116351523e-04  -8.7103555555580526e-05  -5.9163426483543912e-04  -1.6057299666332646e-04  -6.7273890965623031e-04  -3.1978417901899390e-04  -7.3498181707427348e-04  -6.0586359985348459e-04
      2025.525525525526  -5.8158321075435135e-04  -9.1017508448324865e-05  -6.0470399566809880e-04  -1.6418678823924609e-04  -6.8445837853476125e-04  -3.2430508222253400e-04  -7.4330677389462872e-04  -6.1067056238568100e-04
      2027.027027027027  -5.9560037117751684e-04  -9.5003717899522135e-05  -6.1780425275826897e-04  -1.6784305481665896e-04  -6.9626841234465202e-04  -3.2885072050092959e-04  -7.5184648058315338e-04  -6.1547286144217578e-04
      2028.528528528529  -6.0959876508669391e-04  -9.9056883166911695e-05  -6.3093445091266234e-04  -1.7154127925807003e-04  -7.0816365316730230e-04  -3.3342276466836606e-04  -7.6058105046851541e-04  -6.2027382493072558e-04
      2030.030030030030  -6.2357681477212806e-04  -1.0317347177992862e-04  -6.4409176968727210e-04  -1.7528143418514517e-04  -7.2013805607705006e-04  -3.3802428233197830e-04  -7.6949642867352478e-04  -6.2507968401507555e-04
      2031.531531531532  -6.3753322317892133e-04  -1.0734760269510822e-04  -6.5727458566142562e-04  -1.7906247507234782e-04  -7.3218602612185719e-04  -3.4265782928209613e-04  -7.7857781859282213e-04  -6.2989831007898109e-04
      2033.033033033033  -6.5147301076221324e-04  -1.1158299804819325e-04  -6.7048274269329057e-04  -1.8288669480558619e-04  -7.4430564256730298e-04  -3.4732842994119435e-04  -7.8781723253851677e-04  -6.3473622829716048e-04
      2034.534534534535  -6.6539480497577715e-04  -1.1587464795489165e-04  -6.8371518043010933e-04  -1.8675338251357919e-04  -7.5649071506694301e-04  -3.5203867688808117e-04  -7.9719816520086801e-04  -6.3960052667452760e-04
      2036.036036036036  -6.7929963439594242e-04  -1.2022390026133468e-04  -6.9697187688203769e-04  -1.9066400252851296e-04  -7.6873858751740250e-04  -3.5679308504361738e-04  -8.0671402572842941e-04  -6.4449858153205360e-04
      2037.537537537537  -6.9318653404500867e-04  -1.2462908117470703e-04  -7.1025100909805875e-04  -1.9461829970060469e-04  -7.8104535647892490e-04  -3.6159426410224384e-04  -8.1635492808192927e-04  -6.4943830584393916e-04
      2039.039039039039  -7.0705330986912300e-04  -1.2908123893682713e-04  -7.2354985239360577e-04  -1.9861559770090371e-04  -7.9340787894998386e-04  -3.6644427804843839e-04  -8.2611409322128114e-04  -6.5442101281895518e-04
      2040.540540540540  -7.2090105493358364e-04  -1.3359717804300336e-04  -7.3686863967347251e-04  -2.0266129139758887e-04  -8.0582405421029870e-04  -3.7135158540838942e-04  -8.3598367162791886e-04  -6.5946064138517810e-04
      2042.042042042042  -7.3472276841335328e-04  -1.3816444768168805e-04  -7.5020573137711565e-04  -2.0675234093794662e-04  -8.1828673327312049e-04  -3.7631501346633255e-04  -8.4595054419306609e-04  -6.6455834800892137e-04
      2043.543543543543  -7.4852645938034714e-04  -1.4277416406902217e-04  -7.6356361208253817e-04  -2.1088647325887748e-04  -8.3079344578702234e-04  -3.8133298094804926e-04  -8.5600640146486794e-04  -6.6971365574128631e-04
      2045.045045045045  -7.6231628157643803e-04  -1.4745322530955213e-04  -7.7694629355157144e-04  -2.1507418779442269e-04  -8.4334276374603578e-04  -3.8641654182238291e-04  -8.6614231097293022e-04  -6.7493673313447512e-04
      2046.546546546547  -7.7608724393334852e-04  -1.5216871304762778e-04  -7.9035252338064354e-04  -2.1930488775267392e-04  -8.5592816882998899e-04  -3.9155363410579722e-04  -8.7634680556705215e-04  -6.8021563330552572e-04
      2048.048048048048  -7.8984549548411398e-04  -1.5694467845115751e-04  -8.0378363818920892e-04  -2.2358816082061587e-04  -8.6855059272933984e-04  -3.9675432966467796e-04  -8.8661623088549736e-04  -6.8555958926561967e-04
      2049.549549549550  -8.0358131441645949e-04  -1.6176466116819333e-04  -8.1723510761452680e-04  -2.2791901518082335e-04  -8.8120538529467825e-04  -4.0201271848567025e-04  -8.9694382153937438e-04  -6.9096263093889135e-04
      2051.051051051051  -8.1729277450040268e-04  -1.6663498034532687e-04  -8.3070626436197010e-04  -2.3230015390623412e-04  -8.9389232801790198e-04  -4.0733116352570245e-04  -9.0732650347973812e-04  -6.9642685535641980e-04
      2052.552552552553  -8.3097332302031236e-04  -1.7155712041306239e-04  -8.4419166000247042e-04  -2.3673318293389078e-04  -9.0660790531808550e-04  -4.1271105617817091e-04  -9.1776011087657625e-04  -7.0195334024205920e-04
      2054.054054054054  -8.4462627271194397e-04  -1.7652031381695506e-04  -8.5769203608708098e-04  -2.4121482649311690e-04  -9.1935280896822272e-04  -4.1814856007106382e-04  -9.2824154954720614e-04  -7.0753770345956062e-04
      2055.555555555556  -8.5824321171752965e-04  -1.8154155208576379e-04  -8.7120453828998983e-04  -2.4575274898460401e-04  -9.3212385754330761e-04  -4.2365164495679976e-04  -9.3876451367648885e-04  -7.1318758790542291e-04
      2057.057057057057  -8.7182172753111223e-04  -1.8660175261006953e-04  -8.8472719504065862e-04  -2.5034006121595949e-04  -9.4492280836207298e-04  -4.2921250862674245e-04  -9.4932943145187125e-04  -7.1889480994187472e-04
      2058.558558558559  -8.8535752857379023e-04  -1.9171342450076075e-04  -8.9825545910869847e-04  -2.5498231371559604e-04  -9.5774686841098851e-04  -4.3483676150784931e-04  -9.5993405634496403e-04  -7.2466480468387051e-04
      2060.060060060060  -8.9884602817310948e-04  -1.9687158877281947e-04  -9.1178715243813292e-04  -2.5967828192927545e-04  -9.7059552770682495e-04  -4.4052279800229846e-04  -9.7057727721352994e-04  -7.3049564027518059e-04
      2061.561561561562  -9.1228091336221910e-04  -2.0207431203390469e-04  -9.2531793085784951e-04  -2.6442715245086413e-04  -9.8346600107351531e-04  -4.4626934586295026e-04  -9.8125534920116592e-04  -7.3638591723426444e-04
      2063.063063063063  -9.2565677423801004e-04  -2.0732387246944210e-04  -9.3884762362276197e-04  -2.6923055421549627e-04  -9.9635940964606495e-04  -4.5207797201103232e-04  -9.9196695162939675e-04  -7.4233684354942694e-04
      2064.564564564565  -9.3896821601969918e-04  -2.1261901232438798e-04  -9.5237337219538244e-04  -2.7409271996544179e-04  -1.0092749704358273e-03  -4.5795374365701058e-04  -1.0027090955895723e-03  -7.4835130599469092e-04
      2066.066066066066  -9.5220096859810065e-04  -2.1796073263682185e-04  -9.6588493132658743e-04  -2.7900966520374103e-04  -1.0222093538065351e-03  -4.6389129157625253e-04  -1.0134805222295209e-03  -7.5442554258631580e-04
      2067.567567567567  -9.6533823056586202e-04  -2.2334260696660484e-04  -9.7937064276786001e-04  -2.8397814615680329e-04  -1.0351613622045786e-03  -4.6988692234972311e-04  -1.0242835911332491e-03  -7.6055559310993649e-04
      2069.069069069069  -9.7836117497426085e-04  -2.2874246944483301e-04  -9.9281837259155518e-04  -2.8899249911257735e-04  -1.0481345848625204e-03  -4.7594715519352513e-04  -1.0351269879141402e-03  -7.6674317120323970e-04
      2070.570570570570  -9.9126204321310792e-04  -2.3411154044095925e-04  -1.0062179874270429e-03  -2.9402019206637846e-04  -1.0611230731053121e-03  -4.8207327565575681e-04  -1.0460119456055393e-03  -7.7300438078712925e-04
      2072.072072072072  -1.0040472771782143e-03  -2.3940356095562899e-04  -1.0195679122130166e-03  -2.9902571092977291e-04  -1.0741228485407386e-03  -4.8826077542803604e-04  -1.0569354744495447e-03  -7.7935781056764160e-04
      2073.573573573573  -1.0167388164354690e-03  -2.4457898257060291e-04  -1.0328829710440923e-03  -3.0398313695988058e-04  -1.0871316647691721e-03  -4.9450941186227949e-04  -1.0678826001117917e-03  -7.8582183488844790e-04
      2075.075075075075  -1.0293698869336492e-03  -2.4961143680685333e-04  -1.0461854113558834e-03  -3.0887837829749300e-04  -1.1001496649465784e-03  -5.0082273366897718e-04  -1.0788332120543005e-03  -7.9240875213934840e-04
      2076.576576576576  -1.0419711243298648e-03  -2.5449904370202035e-04  -1.0594912918246685e-03  -3.1370752970090042e-04  -1.1131700953479473e-03  -5.0719675052971131e-04  -1.0897639066844514e-03  -7.9910815091784472e-04
      2078.078078078078  -1.0545804808931079e-03  -2.5925483550199218e-04  -1.0728258419460629e-03  -3.1848042564286302e-04  -1.1261911524857611e-03  -5.1363103165925179e-04  -1.1006570471215080e-03  -8.0590572151557048e-04
      2079.579579579579  -1.0672169115757176e-03  -2.6389143202685048e-04  -1.0862002176285398e-03  -3.2320599533460019e-04  -1.1392113586206635e-03  -5.2012481052910353e-04  -1.1115020114166741e-03  -8.1278895954453665e-04
      2081.081081081081  -1.0799065553748844e-03  -2.6840821444439408e-04  -1.0996298294973558e-03  -3.2788550844856768e-04  -1.1522302203523628e-03  -5.2667646001473660e-04  -1.1222918427568609e-03  -8.1974699068264832e-04
      2082.582582582583  -1.0926582182452622e-03  -2.7282860426240283e-04  -1.1131187593847742e-03  -3.3253336011144585e-04  -1.1652454730285654e-03  -5.3328400734287444e-04  -1.1330211215715643e-03  -8.2676558959564371e-04
      2084.084084084084  -1.1054845451508759e-03  -2.7715947301860017e-04  -1.1266722854229637e-03  -3.3715450884605084e-04  -1.1782533910772795e-03  -5.3994499332148766e-04  -1.1436880880384360e-03  -8.3383326278695655e-04
      2085.585585585586  -1.1183946327080615e-03  -2.8141202878392531e-04  -1.1402947673431680e-03  -3.4175593031515007e-04  -1.1912546558614783e-03  -5.4665613008379873e-04  -1.1542942269744912e-03  -8.4093759799336310e-04
      2087.087087087087  -1.1313989035533671e-03  -2.8559654913100710e-04  -1.1539904177325024e-03  -3.4634406575097449e-04  -1.2042480976473878e-03  -5.5341373143802180e-04  -1.1648415930985575e-03  -8.4806621351758444e-04
      2088.588588588588  -1.1445016258993007e-03  -2.8973432154935679e-04  -1.1677608558328008e-03  -3.5093244767670504e-04  -1.2172375573003269e-03  -5.6021903371592625e-04  -1.1753352807439368e-03  -8.5521304714961837e-04
      2090.090090090090  -1.1577036333083354e-03  -2.9383324710655458e-04  -1.1816065780713260e-03  -3.5552612183232163e-04  -1.2302240854999914e-03  -5.6706927888291168e-04  -1.1857787741897468e-03  -8.6236737162932774e-04
      2091.591591591592  -1.1710034383646270e-03  -2.9789801552644032e-04  -1.1955293949150406e-03  -3.6012680354680115e-04  -1.2432102455164460e-03  -5.7395662407121791e-04  -1.1961801749346343e-03  -8.6951551145784099e-04
      2093.093093093093  -1.1844095708931374e-03  -3.0194231265861561e-04  -1.2095378184068472e-03  -3.6474395322509077e-04  -1.2562063954803244e-03  -5.8088371013812574e-04  -1.2065536128047071e-03  -8.7665441183259129e-04
      2094.594594594595  -1.1979109862081813e-03  -3.0597156037909002e-04  -1.2236289813684763e-03  -3.6938092219669774e-04  -1.2692110610917323e-03  -5.8785418707976353e-04  -1.2169030611835737e-03  -8.8378901912250019e-04
      2096.096096096096  -1.2115219993624042e-03  -3.0998279410167834e-04  -1.2378096483309634e-03  -3.7403647164728352e-04  -1.2822316391996845e-03  -5.9486751897359707e-04  -1.2272380199630953e-03  -8.9092158142042583e-04
      2097.597597597598  -1.2252271239028573e-03  -3.1399489342694620e-04  -1.2520728096478014e-03  -3.7872239238294093e-04  -1.2952628007264419e-03  -6.0193598739509988e-04  -1.2375579808498773e-03  -8.9806251698876173e-04
      2099.099099099099  -1.2390377703903530e-03  -3.1799374698950414e-04  -1.2664263087596298e-03  -3.8343079159673682e-04  -1.3083100523794331e-03  -6.0905250793205667e-04  -1.2478654705318749e-03  -9.0520912630462260e-04
      2100.600600600601  -1.2529453565638304e-03  -3.2199620525920645e-04  -1.2808640734203907e-03  -3.8817219881113812e-04  -1.3213703238622316e-03  -6.1622773556395578e-04  -1.2581620870587022e-03  -9.1236769205577865e-04
      2102.102102102102  -1.2669562353609038e-03  -3.2599565817566657e-04  -1.2953914798606440e-03  -3.9294308946740216e-04  -1.3344467445656598e-03  -6.2345920201880829e-04  -1.2684500397298836e-03  -9.1954080012177021e-04
      2103.603603603603  -1.2810662445292469e-03  -3.3000269763690037e-04  -1.3100066669958596e-03  -3.9774983309924744e-04  -1.3475391431913752e-03  -6.3075367113325364e-04  -1.2787280160847854e-03  -9.2673380260178864e-04
      2105.105105105105  -1.2952721381982938e-03  -3.3401795381107411e-04  -1.3247105013323944e-03  -4.0259312816554586e-04  -1.3606426242638609e-03  -6.3811241660507350e-04  -1.2889914755841623e-03  -9.3394834359062002e-04
      2106.606606606607  -1.3095864810919451e-03  -3.3803803602712739e-04  -1.3395150250501771e-03  -4.0747247779000448e-04  -1.3737576796035611e-03  -6.4553576800235153e-04  -1.2992408545273795e-03  -9.4118583346710348e-04
      2108.108108108108  -1.3240074022137745e-03  -3.4207959030783946e-04  -1.3544220497268466e-03  -4.1239589994937232e-04  -1.3868792135670537e-03  -6.5303179167239831e-04  -1.3094727308300069e-03  -9.4845197982305408e-04
      2109.609609609610  -1.3385355470557196e-03  -3.4613243580642298e-04  -1.3694345894562879e-03  -4.1735941898538210e-04  -1.4000051763854630e-03  -6.6059782139685479e-04  -1.3196857807782349e-03  -9.5574721128420135e-04
      2111.111111111111  -1.3531716232710548e-03  -3.5020210628869451e-04  -1.3845590721881934e-03  -4.2236631717554763e-04  -1.4131319475593246e-03  -6.6823759938570916e-04  -1.3298721525913720e-03  -9.6307409334703221e-04
      2112.612612612613  -1.3679269701559183e-03  -3.5429374198342234e-04  -1.3997990350154970e-03  -4.2742052179261478e-04  -1.4262595463549476e-03  -6.7595493742563266e-04  -1.3400334679214310e-03  -9.7043331565486773e-04
      2114.114114114114  -1.3828062427251625e-03  -3.5840713141245491e-04  -1.4151588780626676e-03  -4.3252183149453891e-04  -1.4393851309565241e-03  -6.8375124643913052e-04  -1.3501640521578885e-03  -9.7782972421770311e-04
      2115.615615615616  -1.3978120310059448e-03  -3.6254690149476626e-04  -1.4306504113968236e-03  -4.3767235373951360e-04  -1.4525073059411761e-03  -6.9162955227273300e-04  -1.3602531791425542e-03  -9.8526625637937047e-04
      2117.117117117117  -1.4129678514668677e-03  -3.6670488535976616e-04  -1.4462947682114557e-03  -4.4287049249401887e-04  -1.4656246916115593e-03  -6.9958903952793217e-04  -1.3702883549380472e-03  -9.9274119038304017e-04
      2118.618618618619  -1.4283039679601722e-03  -3.7088089857149800e-04  -1.4621194921047797e-03  -4.4813340311199330e-04  -1.4787377223526243e-03  -7.0762892388792620e-04  -1.3802603642120962e-03  -1.0002444038419724e-03
      2120.120120120120  -1.4438448399878639e-03  -3.7514365510011183e-04  -1.4781437274145181e-03  -4.5354245669444412e-04  -1.4918484645497717e-03  -7.1576263841082138e-04  -1.3901597416098855e-03  -1.0077555866635122e-03
      2121.621621621622  -1.4595799983184831e-03  -3.7955447381958859e-04  -1.4943521683698881e-03  -4.5916964381899735e-04  -1.5049490542936651e-03  -7.2401085917312119e-04  -1.3999834246140638e-03  -1.0152597162440997e-03
      2123.123123123123  -1.4754973377435999e-03  -3.8416508667782606e-04  -1.5107198084391923e-03  -4.6507911423943960e-04  -1.5180229313165215e-03  -7.3239614966644716e-04  -1.4097325861116585e-03  -1.0227455026935789e-03
      2124.624624624625  -1.4915528513222756e-03  -3.8901651809200642e-04  -1.5271799082243367e-03  -4.7130631826421544e-04  -1.5310435203631995e-03  -7.4093005122590025e-04  -1.4194174719524006e-03  -1.0302092431298943e-03
      2126.126126126126  -1.5076864728067818e-03  -3.9411436119931106e-04  -1.5436741593346653e-03  -4.7784295363435537e-04  -1.5439783359918200e-03  -7.4959753713309219e-04  -1.4290342904785618e-03  -1.0376440975714400e-03
      2127.627627627628  -1.5238643492781162e-03  -3.9944895265875570e-04  -1.5601643632870373e-03  -4.8466576673253153e-04  -1.5568081990481922e-03  -7.5837753182095714e-04  -1.4385798762384990e-03  -1.0450432364435827e-03
      2129.129129129129  -1.5400417195438787e-03  -4.0501435118442608e-04  -1.5766031951696155e-03  -4.9175730504393282e-04  -1.5695161074870847e-03  -7.6724456874143680e-04  -1.4480575729552783e-03  -1.0523889136185409e-03
      2130.630630630631  -1.5561959063637718e-03  -4.1077644131841146e-04  -1.5929631247299425e-03  -4.9907569220815546e-04  -1.5820993013732829e-03  -7.7617170874439844e-04  -1.4574723956656758e-03  -1.0596760565252949e-03
      2132.132132132132  -1.5722933141081982e-03  -4.1672549021746705e-04  -1.6092159810849199e-03  -5.0660279534348572e-04  -1.5945568636168818e-03  -7.8513696896078398e-04  -1.4668341007819683e-03  -1.0668894099093217e-03
      2133.633633633634  -1.5883212641582252e-03  -4.2282987624640004e-04  -1.6253472079324823e-03  -5.1430341324609199e-04  -1.6068867724189988e-03  -7.9412248452338980e-04  -1.4761469053162400e-03  -1.0740280663618293e-03
      2135.135135135135  -1.6042731805551058e-03  -4.2906148212708397e-04  -1.6413478092345024e-03  -5.2214814570243314e-04  -1.6190894166592507e-03  -8.0311243370071101e-04  -1.4854202667206602e-03  -1.0810872845512594e-03
      2136.636636636636  -1.6201436516975821e-03  -4.3538915964990018e-04  -1.6572169678453228e-03  -5.3010633941892767e-04  -1.6311668288489691e-03  -8.1209336887662939e-04  -1.4946559689544409e-03  -1.0880624581663240e-03
      2138.138138138138  -1.6359360990156873e-03  -4.4178581268097686e-04  -1.6729612142659424e-03  -5.3815216093275635e-04  -1.6431262976178062e-03  -8.2104811606238833e-04  -1.5038645954471921e-03  -1.0949407949800464e-03
      2139.639639639640  -1.6516476500323880e-03  -4.4823186414595531e-04  -1.6885767479174879e-03  -5.4626249628069996e-04  -1.6549727859117584e-03  -8.2995936606974940e-04  -1.5130605692660916e-03  -1.1017255675143118e-03
      2141.141141141141  -1.6672871292422822e-03  -4.5470324565467606e-04  -1.7040688357450903e-03  -5.5440418067368347e-04  -1.6667198611977616e-03  -8.3879982603895088e-04  -1.5222482825767354e-03  -1.1084053984330004e-03
      2142.642642642642  -1.6828686002950909e-03  -4.6118634400982414e-04  -1.7194486359589027e-03  -5.6256425793985978e-04  -1.6783878347499650e-03  -8.4756539156108780e-04  -1.5314387190844120e-03  -1.1149866730113213e-03
      2144.144144144144  -1.6984040414346584e-03  -4.6767418280288037e-04  -1.7347263659533499e-03  -5.7072452401676053e-04  -1.6899861739485883e-03  -8.5624624127864134e-04  -1.5406295067565082e-03  -1.1214701068394789e-03
      2145.645645645645  -1.7139070036642421e-03  -4.7416710233767149e-04  -1.7499221283051810e-03  -5.7888290480612235e-04  -1.7015330711826180e-03  -8.6484275875824894e-04  -1.5498231103382306e-03  -1.1278564981014050e-03
      2147.147147147147  -1.7293978416553384e-03  -4.8066092020869586e-04  -1.7650516907463652e-03  -5.8703452257812536e-04  -1.7130407334555965e-03  -8.7335491055186298e-04  -1.5590255207031797e-03  -1.1341397544150783e-03
      2148.648648648649  -1.7448814326450914e-03  -4.8715885514816979e-04  -1.7801169673674179e-03  -5.9517425574864228e-04  -1.7245163016633308e-03  -8.8178247694446234e-04  -1.5682379495221832e-03  -1.1403167306419848e-03
      2150.150150150150  -1.7603493217128361e-03  -4.9367329197710799e-04  -1.7951190232338098e-03  -6.0328774104579568e-04  -1.7359734582343398e-03  -8.9012099083098475e-04  -1.5774728644943159e-03  -1.1463712884411314e-03
      2151.651651651652  -1.7757974107943490e-03  -5.0019594337795544e-04  -1.8100670092348072e-03  -6.1135394137381508e-04  -1.7474222187774642e-03  -8.9837270755490056e-04  -1.5867389645115347e-03  -1.1522929340725652e-03
      2153.153153153153  -1.7912216429576567e-03  -5.0673292772215070e-04  -1.8249706366029114e-03  -6.1937414813779111e-04  -1.7588669253411145e-03  -9.0655354981029532e-04  -1.5960515149717079e-03  -1.1580848703246309e-03
      2154.654654654655  -1.8066109650406443e-03  -5.1327366988116092e-04  -1.8398361923290950e-03  -6.2733484293470945e-04  -1.7703017022273376e-03  -9.1466245883711924e-04  -1.6054112289560995e-03  -1.1637444922721644e-03
      2156.156156156156  -1.8219582731430106e-03  -5.1981167305753463e-04  -1.8546736942592931e-03  -6.3523773976969936e-04  -1.7817297344634568e-03  -9.2269477306093205e-04  -1.6148248653760854e-03  -1.1692650991289948e-03
      2157.657657657658  -1.8372657112565270e-03  -5.2633871618258568e-04  -1.8694914518508597e-03  -6.4308485234128711e-04  -1.7931590788460893e-03  -9.3064497568361528e-04  -1.6243072592938834e-03  -1.1746400701783970e-03
      2159.159159159159  -1.8525203374712661e-03  -5.3284602649500727e-04  -1.8842894422618594e-03  -6.5084824079677704e-04  -1.8045937414641593e-03  -9.3848436954062169e-04  -1.6338670592610785e-03  -1.1798332469908173e-03
      2160.660660660661  -1.8677126175335236e-03  -5.3932673441302943e-04  -1.8990931849430710e-03  -6.5851300314491239e-04  -1.8160504680390954e-03  -9.4622355832078332e-04  -1.6435318768778262e-03  -1.1848358043109262e-03
      2162.162162162163  -1.8828423398976222e-03  -5.4574992112484838e-04  -1.9139312670967499e-03  -6.6604717367934490e-04  -1.8275440683433418e-03  -9.5386648801377462e-04  -1.6533362428395870e-03  -1.1896237759119015e-03
      2163.663663663664  -1.8979003476144278e-03  -5.5208711466688259e-04  -1.9288380940283715e-03  -6.7343814020824622e-04  -1.8390747170165837e-03  -9.6142423737122218e-04  -1.6633245460920651e-03  -1.1941774855074884e-03
      2165.165165165165  -1.9128858338094811e-03  -5.5827670308594799e-04  -1.9438539787990823e-03  -6.8069983979776713e-04  -1.8506386659186240e-03  -9.6889113520685888e-04  -1.6735575207791785e-03  -1.1984961443183880e-03
      2166.666666666667  -1.9278194410969974e-03  -5.6425304788933585e-04  -1.9590139660920856e-03  -6.8785640903638715e-04  -1.8622325220698458e-03  -9.7623674984681887e-04  -1.6840929749341858e-03  -1.2026225036344330e-03
      2168.168168168168  -1.9427382746991465e-03  -5.6996870936264600e-04  -1.9743373481565154e-03  -6.9493846431526579e-04  -1.8738598163936075e-03  -9.8343340456110004e-04  -1.6949702403893747e-03  -1.2066311438588126e-03
      2169.669669669670  -1.9577020745212329e-03  -5.7538568268635231e-04  -1.9898285520617569e-03  -7.0201606770880598e-04  -1.8855457635456965e-03  -9.9045487547428767e-04  -1.7062269164431648e-03  -1.2105682949948859e-03
      2171.171171171171  -1.9727832556742965e-03  -5.8045273854297696e-04  -2.0054881496668134e-03  -7.0912175244624079e-04  -1.8973313053841541e-03  -9.9726460649543491e-04  -1.7178618869686580e-03  -1.2145260044808795e-03
      2172.672672672673  -1.9880804661934065e-03  -5.8516258878309700e-04  -2.0212833787616093e-03  -7.1630966212163187e-04  -1.9092655488349118e-03  -1.0038338046291370e-03  -1.7298946646127529e-03  -1.2185096472373926e-03
      2174.174174174174  -2.0036836808422871e-03  -5.8955526025854851e-04  -2.0371658668816885e-03  -7.2359453223687679e-04  -1.9214163921181795e-03  -1.0101281069350445e-03  -1.7423128848585928e-03  -1.2226187401059229e-03
      2175.675675675676  -2.0196586846004524e-03  -5.9377930590266605e-04  -2.0531010516581646e-03  -7.3095409679583255e-04  -1.9338693141703707e-03  -1.0161992825017483e-03  -1.7551074533682224e-03  -1.2269105854535846e-03
      2177.177177177177  -2.0360119919313325e-03  -5.9794993465557447e-04  -2.0690541790862600e-03  -7.3830625253229747e-04  -1.9466836683826130e-03  -1.0221259346619876e-03  -1.7682801345697240e-03  -1.2314503800325493e-03
      2178.678678678679  -2.0527195136366867e-03  -6.0218629816821993e-04  -2.0850269597762457e-03  -7.4559805361413005e-04  -1.9598952860120636e-03  -1.0279682068850358e-03  -1.7817681753278976e-03  -1.2362618485327057e-03
      2180.180180180180  -2.0696958437531553e-03  -6.0654296715836886e-04  -2.1010166159901151e-03  -7.5274548056861591e-04  -1.9735205634436137e-03  -1.0338524743676066e-03  -1.7955254440230723e-03  -1.2414508474913894e-03
      2181.681681681682  -2.0868520054354088e-03  -6.1098807974644775e-04  -2.1170954086061704e-03  -7.5963842068504364e-04  -1.9875921936196787e-03  -1.0397831798396795e-03  -1.8094983417937904e-03  -1.2470939800053129e-03
      2183.183183183183  -2.1041324941119721e-03  -6.1547760016117511e-04  -2.1333818367207376e-03  -7.6617939311662527e-04  -2.0020890176790577e-03  -1.0458493715276168e-03  -1.8235926447599895e-03  -1.2531851356072121e-03
      2184.684684684685  -2.1214875697053125e-03  -6.1992852090677274e-04  -2.1500261961748196e-03  -7.7233770859427766e-04  -2.0169855988696342e-03  -1.0521276110987286e-03  -1.8377475532778912e-03  -1.2597103332665635e-03
      2186.186186186186  -2.1389189003854642e-03  -6.2413349229563625e-04  -2.1671747835594248e-03  -7.7821776370307842e-04  -2.0323126606831710e-03  -1.0587126275067146e-03  -1.8519083561211926e-03  -1.2666344293612308e-03
      2187.687687687688  -2.1565478072753780e-03  -6.2790859208507568e-04  -2.1849075038616480e-03  -7.8400813592072920e-04  -2.0479880333824341e-03  -1.0656046600214888e-03  -1.8660415587810025e-03  -1.2739123005782601e-03
      2189.189189189189  -2.1745659529137655e-03  -6.3104103452075869e-04  -2.2032317896077233e-03  -7.8989561269739367e-04  -2.0640045699164161e-03  -1.0729520038408771e-03  -1.8800904885891523e-03  -1.2814989500187280e-03
      2190.690690690691  -2.1931918108101687e-03  -6.3371685146365641e-04  -2.2221917670161321e-03  -7.9589797903245087e-04  -2.0802883545600953e-03  -1.0807637935894981e-03  -1.8940531101799942e-03  -1.2893929560586822e-03
      2192.192192192192  -2.2126225827891850e-03  -6.3616992266051636e-04  -2.2417061330954613e-03  -8.0220498103990236e-04  -2.0967486951637970e-03  -1.0891481755905196e-03  -1.9079009887548971e-03  -1.2975135946499774e-03
      2193.693693693694  -2.2328877171100292e-03  -6.3855428351125326e-04  -2.2617987730180994e-03  -8.0890145053264353e-04  -2.1132799305466844e-03  -1.0981344377857061e-03  -1.9215840262734965e-03  -1.3058796655382146e-03
      2195.195195195195  -2.2540012292001322e-03  -6.4115988134390430e-04  -2.2823912690229263e-03  -8.1603221200798599e-04  -2.1298334612158886e-03  -1.1076739479326551e-03  -1.9351073011514147e-03  -1.3144450867317405e-03
      2196.696696696697  -2.2759833358882353e-03  -6.4395323785237739e-04  -2.3035145630664073e-03  -8.2363969123441501e-04  -2.1463075337053890e-03  -1.1177029572504943e-03  -1.9484632182339805e-03  -1.3231697848008843e-03
      2198.198198198198  -2.2987088434761010e-03  -6.4709930474963465e-04  -2.3251116405175322e-03  -8.3187968029433139e-04  -2.1626481326930459e-03  -1.1282034799472672e-03  -1.9616548520117413e-03  -1.3320400370096445e-03
      2199.699699699700  -2.3222727465512251e-03  -6.5071480696491724e-04  -2.3471165824152898e-03  -8.4078280251230464e-04  -2.1788078159102994e-03  -1.1391328517590036e-03  -1.9746851132596854e-03  -1.3410172937212569e-03
      2201.201201201201  -2.3465573302787535e-03  -6.5494381944340718e-04  -2.3694258150089693e-03  -8.5047943444495550e-04  -2.1947709636331940e-03  -1.1504174715758131e-03  -1.9875406827961771e-03  -1.3500616893728330e-03
      2202.702702702702  -2.3715912065860002e-03  -6.5977517803700498e-04  -2.3919052991676478e-03  -8.6108345751757277e-04  -2.2104925664767645e-03  -1.1620401163628801e-03  -2.0002169906949436e-03  -1.3592123418957537e-03
      2204.204204204204  -2.3973092100651556e-03  -6.6548669734679377e-04  -2.4144575563345844e-03  -8.7254975567955845e-04  -2.2259623638996940e-03  -1.1739383859005993e-03  -2.0127183626388982e-03  -1.3683844121425961e-03
      2205.705705705705  -2.4235966050832874e-03  -6.7207111232841306e-04  -2.4369585481364732e-03  -8.8481717088715705e-04  -2.2411163408136408e-03  -1.1860913127846745e-03  -2.0250363453789659e-03  -1.3775521823716848e-03
      2207.207207207207  -2.4500948566563347e-03  -6.7971034478227015e-04  -2.4591579064135089e-03  -8.9786230702087978e-04  -2.2558367951803324e-03  -1.1984420017338950e-03  -2.0370559292675603e-03  -1.3867014180306899e-03
      2208.708708708709  -2.4767319691950057e-03  -6.8844084169849694e-04  -2.4809745795333774e-03  -9.1162204017682276e-04  -2.2700844640265406e-03  -1.2109578064954439e-03  -2.0487700977463849e-03  -1.3958192184741263e-03
      2210.210210210210  -2.5032836665074827e-03  -6.9822481953048926e-04  -2.5022539360487072e-03  -9.2602807182607760e-04  -2.2838243057801398e-03  -1.2236101567494012e-03  -2.0601272272960801e-03  -1.4048423138337076e-03
      2211.711711711712  -2.5297621935577411e-03  -7.0900166236811002e-04  -2.5230323030957171e-03  -9.4106152523388046e-04  -2.2971156508614274e-03  -1.2363257300321122e-03  -2.0712239564139143e-03  -1.4137697897799537e-03
      2213.213213213213  -2.5561223139086500e-03  -7.2078207857599131e-04  -2.5432884474581915e-03  -9.5664704776189582e-04  -2.3099701347039110e-03  -1.2490864808743841e-03  -2.0821175837436139e-03  -1.4225933150823007e-03
      2214.714714714715  -2.5824046806105063e-03  -7.3346671211095527e-04  -2.5631352971323346e-03  -9.7273151546662978e-04  -2.3225333455921529e-03  -1.2619339288943590e-03  -2.0929630467615085e-03  -1.4313281841861346e-03
      2216.216216216216  -2.6084068485771258e-03  -7.4698720917923357e-04  -2.5825334779694346e-03  -9.8922972638160558e-04  -2.3347571442737559e-03  -1.2747472442825791e-03  -2.1037304986548707e-03  -1.4399820581299462e-03
      2217.717717717718  -2.6341227768086582e-03  -7.6133702407958691e-04  -2.6014336726762960e-03  -1.0060928832968238e-03  -2.3466918217575116e-03  -1.2874931078685177e-03  -2.1144374943291968e-03  -1.4485569081094851e-03
      2219.219219219219  -2.6594681808091011e-03  -7.7638663039497310e-04  -2.6199323790241889e-03  -1.0233209960269214e-03  -2.3584179106165316e-03  -1.3001614400521111e-03  -2.1251575277295249e-03  -1.4570617358779312e-03
      2220.720720720721  -2.6844325659620507e-03  -7.9207919876694659e-04  -2.6379630123986096e-03  -1.0408543127677823e-03  -2.3699739762859831e-03  -1.3127160711188370e-03  -2.1359178736335672e-03  -1.4655084062938121e-03
      2222.222222222222  -2.7089327262257955e-03  -8.0834592668646479e-04  -2.6554606776969421e-03  -1.0585950255892849e-03  -2.3812816471982592e-03  -1.3251306699530003e-03  -2.1466260738977000e-03  -1.4739125412551745e-03
      2223.723723723724  -2.7329527060268033e-03  -8.2514658299957539e-04  -2.6725034285033714e-03  -1.0764663900165610e-03  -2.3925201965342095e-03  -1.3374047701431710e-03  -2.1573958775208367e-03  -1.4822810563297770e-03
      2225.225225225225  -2.7565353219045716e-03  -8.4243686507529092e-04  -2.6891418244358242e-03  -1.0944221756655379e-03  -2.4037056193882255e-03  -1.3495418262979147e-03  -2.1682612071084384e-03  -1.4906245743308464e-03
      2226.726726726727  -2.7796611306624918e-03  -8.6010792220286218e-04  -2.7052226805471835e-03  -1.1125003889284569e-03  -2.4147747198026829e-03  -1.3615427809675342e-03  -2.1791023909821824e-03  -1.4989416925614970e-03
      2228.228228228228  -2.8023081499866731e-03  -8.7813044979861282e-04  -2.7209522790327062e-03  -1.1305517092899372e-03  -2.4259441257235689e-03  -1.3734324246384576e-03  -2.1901380991424914e-03  -1.5072464219790713e-03
      2229.729729729730  -2.8243710095330939e-03  -8.9650016241038250e-04  -2.7363019336992932e-03  -1.1485535164379084e-03  -2.4371025109721795e-03  -1.3852347374081386e-03  -2.2012625664149087e-03  -1.5155431023920929e-03
      2231.231231231232  -2.8458137210231474e-03  -9.1497626713711328e-04  -2.7512238925012254e-03  -1.1664617952422776e-03  -2.4481501205825098e-03  -1.3969617186977831e-03  -2.2123596511242688e-03  -1.5238524686850279e-03
      2232.732732732733  -2.8667666576884629e-03  -9.3349381144947378e-04  -2.7658004250855476e-03  -1.1842270200937237e-03  -2.4592052280385372e-03  -1.4086051782394712e-03  -2.2235194917073265e-03  -1.5321768666972453e-03
      2234.234234234234  -2.8872559601556321e-03  -9.5205594915014741e-04  -2.7801172657147101e-03  -1.2018378346796824e-03  -2.4702986516284752e-03  -1.4201810582366993e-03  -2.2347794777955853e-03  -1.5405337460004766e-03
      2235.735735735735  -2.9072913022393982e-03  -9.7058475536450177e-04  -2.7941878551573413e-03  -1.2192882833215175e-03  -2.4814253363663595e-03  -1.4316931763053561e-03  -2.2461229176835456e-03  -1.5489257692670681e-03
      2237.237237237237  -2.9269418831306838e-03  -9.8903019038519644e-04  -2.8080475275386093e-03  -1.2366024474332439e-03  -2.4925611802965632e-03  -1.4431516911752830e-03  -2.2574980780965658e-03  -1.5573664279898763e-03
      2238.738738738739  -2.9462819723165760e-03  -1.0074271864864827e-03  -2.8217582613784165e-03  -1.2537814319145296e-03  -2.5037667380415868e-03  -1.4545502976851504e-03  -2.2689250023377708e-03  -1.5658530039458864e-03
      2240.240240240240  -2.9652823279243175e-03  -1.0257570395895347e-03  -2.8352670516599548e-03  -1.2708184672126826e-03  -2.5149538960488344e-03  -1.4659319623526173e-03  -2.2802999375076786e-03  -1.5744094088047766e-03
      2241.741741741742  -2.9840108539927715e-03  -1.0440126295553926e-03  -2.8486454662322975e-03  -1.2877070593650479e-03  -2.5262164861014941e-03  -1.4773171783706962e-03  -2.2917269249758455e-03  -1.5830400388638657e-03
      2243.243243243243  -3.0025307600903025e-03  -1.0621584224223002e-03  -2.8620045655740269e-03  -1.3044466167463817e-03  -2.5376426997991493e-03  -1.4887321097874374e-03  -2.3032856423469057e-03  -1.5917468203923448e-03
      2244.744744744745  -3.0208172402229035e-03  -1.0801817527539333e-03  -2.8752822583913706e-03  -1.3210087234874987e-03  -2.5491081998964202e-03  -1.5001987643708198e-03  -2.3148250059368937e-03  -1.6005218283419839e-03
      2246.246246246246  -3.0389708190143886e-03  -1.0980826463454672e-03  -2.8885921716271939e-03  -1.3374176903349726e-03  -2.5606688441803787e-03  -1.5117459564790122e-03  -2.3264154886616867e-03  -1.6093596912032408e-03
      2247.747747747748  -3.0569857732329754e-03  -1.1158661670223602e-03  -2.9018619450785362e-03  -1.3536941471426441e-03  -2.5721479548829764e-03  -1.5233816543140492e-03  -2.3378867850692895e-03  -1.6182390372184116e-03
      2249.249249249249  -3.0749679587009898e-03  -1.1335516258948993e-03  -2.9152614178384892e-03  -1.3699138987232865e-03  -2.5836690444998884e-03  -1.5351260018613125e-03  -2.3493807057158398e-03  -1.6271597446990969e-03
      2250.750750750751  -3.0929553545699230e-03  -1.1511789465741408e-03  -2.9287372924219376e-03  -1.3861309042205892e-03  -2.5951717709554695e-03  -1.5469901356150726e-03  -2.3608445048847082e-03  -1.6361118832382841e-03
      2252.252252252252  -3.1109975845580204e-03  -1.1687127474023804e-03  -2.9423938012839118e-03  -1.4024194276738213e-03  -2.6067061083485366e-03  -1.5589943129154830e-03  -2.3723647013896162e-03  -1.6450863805319556e-03
      2253.753753753754  -3.1292159006010073e-03  -1.1861028552681251e-03  -2.9562621736901355e-03  -1.4188286525708637e-03  -2.6183096989960148e-03  -1.5711279940862851e-03  -2.3840181435267191e-03  -1.6540793554444845e-03
      2255.255255255255  -3.1474213564706833e-03  -1.2033538912618160e-03  -2.9700369875444890e-03  -1.4354254743951453e-03  -2.6295908433731636e-03  -1.5833732043848252e-03  -2.3953946913814676e-03  -1.6630848379277194e-03
      2256.756756756757  -3.1658166196416159e-03  -1.2204930623476225e-03  -2.9838329378992536e-03  -1.4522586380244149e-03  -2.6407267667777007e-03  -1.5956973854511125e-03  -2.4067030103520071e-03  -1.6721056942222790e-03
      2258.258258258258  -3.1848060434448229e-03  -1.2376414727748933e-03  -2.9979963952259611e-03  -1.4693540648867977e-03  -2.6521451114019765e-03  -1.6080801114746828e-03  -2.4184420760464584e-03  -1.6811251550510188e-03
      2259.759759759760  -3.2039594743097505e-03  -1.2549120523607116e-03  -3.0119364679790078e-03  -1.4867813301294175e-03  -2.6631887370105606e-03  -1.6205107899662824e-03  -2.4298923666251247e-03  -1.6901371431117893e-03
      2261.261261261261  -3.2233731638554581e-03  -1.2724511654415296e-03  -3.0257061476376755e-03  -1.5045984727473768e-03  -2.6740061456210066e-03  -1.6329670889751076e-03  -2.4412276799711577e-03  -1.6991427781321282e-03
      2262.762762762763  -3.2432061739044414e-03  -1.2903222387416551e-03  -3.0394284174697361e-03  -1.5228018519749045e-03  -2.6848503201580198e-03  -1.6454098056354234e-03  -2.4527450554929688e-03  -1.7081392568795487e-03
      2264.264264264264  -3.2634559800285797e-03  -1.3086464632262487e-03  -3.0530327701563235e-03  -1.5413482517587596e-03  -2.6957445747800893e-03  -1.6578363362892000e-03  -2.4644507606228863e-03  -1.7171308574136903e-03
      2265.765765765766  -3.2838700244694104e-03  -1.3275035285188661e-03  -3.0662309160948680e-03  -1.5601553185880432e-03  -2.7064130031036323e-03  -1.6702355371235559e-03  -2.4760320419215005e-03  -1.7261062329144339e-03
      2267.267267267267  -3.3045364028808266e-03  -1.3469466241641127e-03  -3.0790950287166107e-03  -1.5791702687077721e-03  -2.7169748294869618e-03  -1.6826039311471782e-03  -2.4876265480732033e-03  -1.7350753827088769e-03
      2268.768768768768  -3.3253910433970876e-03  -1.3670331003066015e-03  -3.0916472765441065e-03  -1.5983354505102990e-03  -2.7274849573829356e-03  -1.6949207131005662e-03  -2.4992816755885060e-03  -1.7440277490655613e-03
      2270.270270270270  -3.3464380589589915e-03  -1.3879930614053742e-03  -3.1039149436662399e-03  -1.6175962554682588e-03  -2.7379878843031853e-03  -1.7071743453079531e-03  -2.5110444201169920e-03  -1.7529529702120592e-03
      2271.771771771771  -3.3674801241835106e-03  -1.4098773227697943e-03  -3.1158306554363120e-03  -1.6369653540347316e-03  -2.7483975485020984e-03  -1.7193677593558374e-03  -2.5228226730913657e-03  -1.7618567028447299e-03
      2273.273273273273  -3.3883785490838409e-03  -1.4327277462296386e-03  -3.1274328185021761e-03  -1.6563830567322840e-03  -2.7587819327226405e-03  -1.7314877126397661e-03  -2.5346853260981858e-03  -1.7707374707907871e-03
      2274.774774774775  -3.4088881353293763e-03  -1.4564702918372138e-03  -3.1386367383498645e-03  -1.6758166320260995e-03  -2.7690505579096368e-03  -1.7435313472783335e-03  -2.5465143531917191e-03  -1.7795884299984638e-03
      2276.276276276276  -3.4290144895359046e-03  -1.4810507987778763e-03  -3.1495029368997884e-03  -1.6952407162389700e-03  -2.7792905678611346e-03  -1.7555020134979590e-03  -2.5584051661330658e-03  -1.7884275829503941e-03
      2277.777777777778  -3.4487685728700835e-03  -1.5063789670678612e-03  -3.1601387228441784e-03  -1.7146202732964200e-03  -2.7896395528522700e-03  -1.7673860833022086e-03  -2.5704963807128105e-03  -1.7972534484460767e-03
      2279.279279279279  -3.4680115012816573e-03  -1.5324137912473407e-03  -3.1704271169405436e-03  -1.7339300143758168e-03  -2.7999826558304046e-03  -1.7791794611144828e-03  -2.5826493643464651e-03  -1.8060728254955588e-03
      2280.780780780781  -3.4864897246365168e-03  -1.5591123980190375e-03  -3.1801993413888402e-03  -1.7531266694122301e-03  -2.8101131349785266e-03  -1.7908537004973982e-03  -2.5946223867043456e-03  -1.8148648615073102e-03
      2282.282282282282  -3.5045588699467727e-03  -1.5864841287252748e-03  -3.1899203549775484e-03  -1.7722043948301782e-03  -2.8205918816462589e-03  -1.8024284991148152e-03  -2.6070314799224235e-03  -1.8236496550992469e-03
      2283.783783783784  -3.5217724482368329e-03  -1.6145590848180864e-03  -3.1991872365245305e-03  -1.7911244587255810e-03  -2.8309485865948779e-03  -1.8139076905753565e-03  -2.6193396509286951e-03  -1.8324230776297424e-03
      2285.285285285285  -3.5380113710867969e-03  -1.6432581508998405e-03  -3.2079997863617596e-03  -1.8098711617720118e-03  -2.8411542501107739e-03  -1.8252942519420244e-03  -2.6315126303675901e-03  -1.8411721165098097e-03
      2286.786786786787  -3.5537385766324400e-03  -1.6724850904540880e-03  -3.2170139377310594e-03  -1.8284243299404941e-03  -2.8519625399438318e-03  -1.8365833304358620e-03  -2.6444142084803049e-03  -1.8498921332915231e-03
      2288.288288288288  -3.5680227966126193e-03  -1.7021482334944888e-03  -3.2252889806317639e-03  -1.8467566651291774e-03  -2.8622410868861326e-03  -1.8477919589604988e-03  -2.6567756685826460e-03  -1.8585904252977218e-03
      2289.789789789790  -3.5816603533494538e-03  -1.7320768104594586e-03  -3.2338394580657226e-03  -1.8648379806850736e-03  -2.8731684099785617e-03  -1.8589221687637578e-03  -2.6699551901892093e-03  -1.8672850507899365e-03
      2291.291291291291  -3.5938089643378244e-03  -1.7620843208316246e-03  -3.2417476804394805e-03  -1.8826541406607405e-03  -2.8835777828952391e-03  -1.8699732050714963e-03  -2.6826295891281098e-03  -1.8759843697537151e-03
      2292.792792792793  -3.6051349688792649e-03  -1.7920070902789375e-03  -3.2498195381718054e-03  -1.9001514007970968e-03  -2.8944106993914012e-03  -1.8809132894434576e-03  -2.6958577762176256e-03  -1.8846794262827643e-03
      2294.294294294294  -3.6153129496658237e-03  -1.8217307383911340e-03  -3.2576785495020406e-03  -1.9173804868372795e-03  -2.9051863010321134e-03  -1.8917750908564305e-03  -2.7090673119280974e-03  -1.8934144822262552e-03
      2295.795795795796  -3.6244663495482283e-03  -1.8511544151686241e-03  -3.2653975657113130e-03  -1.9343501994961935e-03  -2.9159657131921537e-03  -1.9025625533252803e-03  -2.7223026988388876e-03  -1.9021967351623916e-03
      2297.297297297298  -3.6329687059024935e-03  -1.8802205246805888e-03  -3.2733897361040478e-03  -1.9510768290822115e-03  -2.9272397226137452e-03  -1.9132975075728926e-03  -2.7361118519750355e-03  -1.9110364467106091e-03
      2298.798798798799  -3.6403384942007818e-03  -1.9088425256659773e-03  -3.2810601688049272e-03  -1.9675317560584461e-03  -2.9382662285307821e-03  -1.9239663796596074e-03  -2.7496382521467822e-03  -1.9199136421662114e-03
      2300.300300300300  -3.6470014410452290e-03  -1.9368825597023164e-03  -3.2888627854389019e-03  -1.9837010511480476e-03  -2.9495723786211237e-03  -1.9345765467465659e-03  -2.7634792690727603e-03  -1.9288451877703331e-03
      2301.801801801802  -3.6530063565631192e-03  -1.9642662296280758e-03  -3.2967678657063802e-03  -1.9996204658989775e-03  -2.9610912503131473e-03  -1.9451420761060095e-03  -2.7775516409459743e-03  -1.9378612372445273e-03
      2303.303303303303  -3.6583729410508497e-03  -1.9909176191718887e-03  -3.3046976115530340e-03  -2.0152885559037155e-03  -2.9726998910045064e-03  -1.9556447835820333e-03  -2.7916957545347731e-03  -1.9469499996772855e-03
      2304.804804804805  -3.6633416793402439e-03  -2.0167915837736284e-03  -3.3127983642491673e-03  -2.0307330695665572e-03  -2.9845825602726260e-03  -1.9660897596714671e-03  -2.8060934351199752e-03  -1.9561252576849150e-03
      2306.306306306306  -3.6680322532540600e-03  -2.0419421668027497e-03  -3.3211090147356988e-03  -2.0459985069789131e-03  -2.9968114977180675e-03  -1.9765250235938801e-03  -2.8207999183965026e-03  -1.9654237600450512e-03
      2307.807807807808  -3.6724489641804386e-03  -2.0663868747902237e-03  -3.3295531111767786e-03  -2.0610969812796570e-03  -3.0093129821672279e-03  -1.9869768700097597e-03  -2.8357136009966441e-03  -1.9748562096269383e-03
      2309.309309309309  -3.6766929958571399e-03  -2.0901021318493907e-03  -3.3381795074538235e-03  -2.0760424361871027e-03  -3.0221334519965021e-03  -1.9974912879139918e-03  -2.8508713995161242e-03  -1.9844583271864595e-03
      2310.810810810811  -3.6808203656792252e-03  -2.1130550849712999e-03  -3.3469139622292823e-03  -2.0907798999381852e-03  -3.0352055718883292e-03  -2.0080726947922811e-03  -2.8661856423397251e-03  -1.9941883066087588e-03
      2312.312312312312  -3.6849038178313515e-03  -2.1352911549774455e-03  -3.3557740667211166e-03  -2.1053210969641466e-03  -3.0484980191592920e-03  -2.0187551228553107e-03  -2.8816202014122420e-03  -2.0040659298948991e-03
      2313.813813813814  -3.6890085760646380e-03  -2.1569546813846562e-03  -3.3647911804228800e-03  -2.1196796112257742e-03  -3.0620016495833918e-03  -2.0295818776187107e-03  -2.8971816950419346e-03  -2.0140995839980670e-03
      2315.315315315315  -3.6931981084091956e-03  -2.1780731070720092e-03  -3.3740342223788061e-03  -2.1338636057121113e-03  -3.0757150251166498e-03  -2.0405389861829532e-03  -2.9128777832302215e-03  -2.0242578668325769e-03
      2316.816816816817  -3.6974521454647058e-03  -2.1986894052608286e-03  -3.3835123113617549e-03  -2.1479509575061985e-03  -3.0896120123280182e-03  -2.0516686170935572e-03  -2.9286980055531825e-03  -2.0346114556205898e-03
      2318.318318318318  -3.7017731441452498e-03  -2.2188363536490559e-03  -3.3932230221065014e-03  -2.1619742838427636e-03  -3.1036725084252793e-03  -2.0629587181344058e-03  -2.9446172237842256e-03  -2.0451194865329023e-03
      2319.819819819820  -3.7062752724525277e-03  -2.2385437597431325e-03  -3.4032234851066826e-03  -2.1760104025472025e-03  -3.1179441896054018e-03  -2.0744544277159654e-03  -2.9607035067814851e-03  -2.0558098373315123e-03
      2321.321321321321  -3.7108997562275920e-03  -2.2577447028733350e-03  -3.4134950202346307e-03  -2.1901099182161962e-03  -3.1323579443270919e-03  -2.0861830872626113e-03  -2.9769021788701193e-03  -2.0667020102674754e-03
      2322.822822822823  -3.7157241792044118e-03  -2.2764801442165723e-03  -3.4239841480895126e-03  -2.2043304579159218e-03  -3.1469294788449122e-03  -2.0981912186883518e-03  -2.9932129244773968e-03  -2.0778267582321425e-03
      2324.324324324324  -3.7207931463414364e-03  -2.2947761815240611e-03  -3.4346766555190819e-03  -2.2187008330376689e-03  -3.1616214069116961e-03  -2.1105204985255367e-03  -3.0096160406107696e-03  -2.0891921452957621e-03
      2325.825825825826  -3.7262337934234548e-03  -2.3126123522072039e-03  -3.4455876202144496e-03  -2.2332245228953119e-03  -3.1764248938500072e-03  -2.1231148452609950e-03  -3.0261275959949066e-03  -2.1007476061973688e-03
      2327.327327327327  -3.7320605063782281e-03  -2.3300288000171736e-03  -3.4566631467653382e-03  -2.2478889098280943e-03  -3.1913280189019228e-03  -2.1359599992849683e-03  -3.0427534955671217e-03  -2.1124932832361346e-03
      2328.828828828829  -3.7382519265463381e-03  -2.3473919578198008e-03  -3.4678843683203704e-03  -2.2628113347073174e-03  -3.2062859912441268e-03  -2.1492251688527714e-03  -3.0594441459871418e-03  -2.1246169709242895e-03
      2330.330330330330  -3.7448586467963849e-03  -2.3645720507786080e-03  -3.4792503594922508e-03  -2.2779226976751073e-03  -3.2212937033676151e-03  -2.1627728576478259e-03  -3.0761977298572798e-03  -2.1369411600429700e-03
      2331.831831831832  -3.7519274093448926e-03  -2.3816879208740181e-03  -3.4907738971088394e-03  -2.2932680769818859e-03  -3.2363373270683556e-03  -2.1766578192817802e-03  -3.0930126984316259e-03  -2.1495118702072806e-03
      2333.333333333333  -3.7593028160270632e-03  -2.3988990646595185e-03  -3.5023585555284272e-03  -2.3088551365274502e-03  -3.2513332979402522e-03  -2.1909578266041600e-03  -3.1098555667021994e-03  -2.1623859044616572e-03
      2334.834834834835  -3.7670363269868608e-03  -2.4163696273854555e-03  -3.5140375812771404e-03  -2.3247693291515753e-03  -3.2662605223701211e-03  -2.2056943365200681e-03  -3.1267392299795240e-03  -2.1755327496780393e-03
      2336.336336336336  -3.7750491254871935e-03  -2.4340855722158406e-03  -3.5257885882514191e-03  -2.3410006809227394e-03  -3.2810104405263645e-03  -2.2208110073434198e-03  -3.1436263956709344e-03  -2.1889313216730626e-03
      2337.837837837838  -3.7832237179958464e-03  -2.4518988837718106e-03  -3.5375490905695311e-03  -2.3574158545200683e-03  -3.2955336562548471e-03  -2.2362512397907279e-03  -3.1605255087597765e-03  -2.2025943419382355e-03
      2339.339339339339  -3.7916018883945553e-03  -2.4699440016934622e-03  -3.5493350629694940e-03  -2.3740802978099739e-03  -3.3097939489390958e-03  -2.2520019036669646e-03  -3.1774362681911139e-03  -2.2165738724555331e-03
      2340.840840840841  -3.8000689150508452e-03  -2.4885212396060022e-03  -3.5610804312818239e-03  -2.3911851391843664e-03  -3.3237255206237113e-03  -2.2679798839042031e-03  -3.1943230760494426e-03  -2.2308151983812747e-03
      2342.342342342342  -3.8085339339065521e-03  -2.5073211078873634e-03  -3.5727235169308426e-03  -2.4085323058166542e-03  -3.3373308492334790e-03  -2.2840458038484077e-03  -3.2111613391838023e-03  -2.2453732886004306e-03
      2343.843843843844  -3.8169865008625559e-03  -2.5264447889542917e-03  -3.5842293651899906e-03  -2.4261627659569788e-03  -3.3506619956830807e-03  -2.3001410097313181e-03  -3.2279496218989290e-03  -2.2602703060972209e-03
      2345.345345345345  -3.8253016357397513e-03  -2.5458441240197136e-03  -3.5955176734934540e-03  -2.4440900443652826e-03  -3.3637464705021892e-03  -2.3161852712814662e-03  -3.2446559651832033e-03  -2.2754539384508177e-03
      2346.846846846847  -3.8335095942260014e-03  -2.5654776157041878e-03  -3.6065719043214652e-03  -2.4622545909958426e-03  -3.3766696027888567e-03  -2.3321662004849781e-03  -3.2612686976321390e-03  -2.2908833323898826e-03
      2348.348348348348  -3.8415979877863505e-03  -2.5852441834461975e-03  -3.6173928422322818e-03  -2.4805769189171507e-03  -3.3894483516614350e-03  -2.3481050488608052e-03  -3.2777602099876161e-03  -2.3066021648536429e-03
      2349.849849849850  -3.8496128610922744e-03  -2.6051677172167559e-03  -3.6279778373520030e-03  -2.4990773305608822e-03  -3.4021324968123642e-03  -2.3640108085384061e-03  -3.2941605659486846e-03  -2.3225660920295657e-03
      2351.351351351351  -3.8574645723502676e-03  -2.6251568764961014e-03  -3.6382946786616115e-03  -2.5176875372420939e-03  -3.4147183231869899e-03  -2.3798416234203567e-03  -3.3104381444335959e-03  -2.3387377083978426e-03
      2352.852852852853  -3.8652064288047794e-03  -2.6452141432836578e-03  -3.6483745317887565e-03  -2.5363783741159697e-03  -3.4272583264463048e-03  -2.3956208473405270e-03  -3.3266191282877011e-03  -2.3551740018279625e-03
      2354.354354354355  -3.8728415750824384e-03  -2.6653420159696490e-03  -3.6582484103934720e-03  -2.5551833442359465e-03  -3.4397535664632255e-03  -2.4113521221571874e-03  -3.3426468666814761e-03  -2.3718308506563120e-03
      2355.855855855856  -3.8804151047802807e-03  -2.6855009625737346e-03  -3.6679155416950359e-03  -2.5740834623003061e-03  -3.4522876490895001e-03  -2.4270428351948130e-03  -3.3585974163146985e-03  -2.3887123177856028e-03
      2357.357357357358  -3.8878231799256207e-03  -2.7057200317794810e-03  -3.6773265274607824e-03  -2.5930675623820191e-03  -3.4648226536465364e-03  -2.4427574896735433e-03  -3.3743890630072220e-03  -2.4058559263077455e-03
      2358.858858858859  -3.8951458479051368e-03  -2.7257900869507687e-03  -3.6864999940999588e-03  -2.6120185663405719e-03  -3.4773991566768312e-03  -2.4584075944980824e-03  -3.3900533782458509e-03  -2.4231751557070645e-03
      2360.360360360360  -3.9025002713322559e-03  -2.7460613386493062e-03  -3.6955014355994934e-03  -2.6310807194317477e-03  -3.4900353007783968e-03  -2.4741398551850658e-03  -3.4055790160561475e-03  -2.4407780568496684e-03
      2361.861861861862  -3.9097651601555320e-03  -2.7663375271475160e-03  -3.7042367034863348e-03  -2.6501009937179945e-03  -3.5027094654733887e-03  -2.4898828730277860e-03  -3.4209446286921144e-03  -2.4586055824929042e-03
      2363.363363363364  -3.9170339875886440e-03  -2.7868091568982217e-03  -3.7127760082483951e-03  -2.6690923313749206e-03  -3.5154697761605900e-03  -2.5056860774132603e-03  -3.4361336492346488e-03  -2.4767031598814100e-03
      2364.864864864865  -3.9241618946069595e-03  -2.8075833233434521e-03  -3.7210550026596486e-03  -2.6880786795344773e-03  -3.5282959992495163e-03  -2.5215283717289557e-03  -3.4511029780846169e-03  -2.4950000316009621e-03
      2366.366366366366  -3.9311412774199360e-03  -2.8285984067038189e-03  -3.7291201537255044e-03  -2.7069465999017871e-03  -3.5412511569371868e-03  -2.5374306832962952e-03  -3.4658771768838635e-03  -2.5135397238815436e-03
      2367.867867867868  -3.9378408221628558e-03  -2.8500124002998920e-03  -3.7369573348456893e-03  -2.7258106699263821e-03  -3.5543285123647910e-03  -2.5534843591010978e-03  -3.4804133419321691e-03  -2.5322484464262909e-03
      2369.369369369369  -3.9441822945862574e-03  -2.8717047522420903e-03  -3.7445653797989389e-03  -2.7445639865788488e-03  -3.5675083002912628e-03  -2.5697115157898368e-03  -3.4947205342518960e-03  -2.5511440222456528e-03
      2370.870870870871  -3.9501167663990918e-03  -2.8935943693367003e-03  -3.7519549145576397e-03  -2.7631660415886163e-03  -3.5807765760214258e-03  -2.5861189549373238e-03  -3.5087842932305484e-03  -2.5702161657176915e-03
      2372.372372372372  -3.9555550479551853e-03  -2.9156126920772611e-03  -3.7591538598315882e-03  -2.7815989534898107e-03  -3.5941605064947002e-03  -2.6027638461079759e-03  -3.5226199888841086e-03  -2.5894008306676015e-03
      2373.873873873874  -3.9605580290254169e-03  -2.9376926328368402e-03  -3.7662345134704660e-03  -2.7998911783646860e-03  -3.6075915588738936e-03  -2.6196788034776541e-03  -3.5361973160074299e-03  -2.6087173982606931e-03
      2375.375375375375  -3.9650450415694410e-03  -2.9597424026227732e-03  -3.7731581562490246e-03  -2.8180273658639354e-03  -3.6210462428541684e-03  -2.6368431970506361e-03  -3.5495418714740021e-03  -2.6281277874635094e-03
      2376.876876876877  -3.9690382672490053e-03  -2.9816064008303957e-03  -3.7799999401089274e-03  -2.8360146641923287e-03  -3.6345848894996646e-03  -2.6543489221756383e-03  -3.5626550849067011e-03  -2.6476768630435145e-03
      2378.378378378378  -3.9725836737658678e-03  -3.0032235170938835e-03  -3.7866998906371137e-03  -2.8538975918809195e-03  -3.6480817887083392e-03  -2.6721926136207812e-03  -3.5755206152279992e-03  -2.6673018983657416e-03
      2379.879879879880  -3.9757648549469705e-03  -3.0245678515686577e-03  -3.7933077272662465e-03  -2.8716435084943418e-03  -3.6615644375031630e-03  -2.6903732600934683e-03  -3.5881423435107467e-03  -2.6870025228116919e-03
      2381.381381381381  -3.9785366909855183e-03  -3.0455347176651056e-03  -3.7997515017893120e-03  -2.8892278683049139e-03  -3.6750093191873154e-03  -2.7089972785229754e-03  -3.6005169737623154e-03  -2.7067839723109786e-03
      2382.882882882883  -3.9810811236703977e-03  -3.0660180447704072e-03  -3.8060965736013159e-03  -2.9065292446286400e-03  -3.6883242465129105e-03  -2.7281053334951401e-03  -3.6126508231521907e-03  -2.7266147616275540e-03
      2384.384384384384  -3.9834526065349743e-03  -3.0861522404984189e-03  -3.8123878906988389e-03  -2.9235331051607645e-03  -3.7014485186236080e-03  -2.7476707768712069e-03  -3.6245353518497966e-03  -2.7464884152028643e-03
      2385.885885885886  -3.9856021919258628e-03  -3.1058679454987414e-03  -3.8186306541450601e-03  -2.9401611303738122e-03  -3.7143082658771158e-03  -2.7676899967126463e-03  -3.6361710212836724e-03  -2.7663758342939527e-03
      2387.387387387387  -3.9877167212128946e-03  -3.1251437208483397e-03  -3.8250071261983652e-03  -2.9563868488875975e-03  -3.7268635538669189e-03  -2.7881114871793093e-03  -3.6475773494798582e-03  -2.7862748714886356e-03
      2388.888888888889  -3.9897333138353610e-03  -3.1442513269628303e-03  -3.8315191469677611e-03  -2.9724148655649956e-03  -3.7390173749492668e-03  -2.8089267294405030e-03  -3.6587450501013950e-03  -2.8061879454164295e-03
      2390.390390390390  -3.9916609337253437e-03  -3.1629927621381472e-03  -3.8382170323389081e-03  -2.9881255321164923e-03  -3.7507483114884192e-03  -2.8300204927639533e-03  -3.6696965028631271e-03  -2.8260668455591348e-03
      2391.891891891892  -3.9934899455490716e-03  -3.1814143868162796e-03  -3.8451430950272670e-03  -3.0036248889097387e-03  -3.7620223356843235e-03  -2.8514149071900761e-03  -3.6804356537631566e-03  -2.8459307483791030e-03
      2393.393393393393  -3.9952844857544089e-03  -3.1996029967122919e-03  -3.8523591999899097e-03  -3.0190030501364238e-03  -3.7727755386028489e-03  -2.8729888307359140e-03  -3.6909652151247644e-03  -2.8657460971360663e-03
      2394.894894894895  -3.9970141046404162e-03  -3.2175423801557176e-03  -3.8598567223009760e-03  -3.0342866764696496e-03  -3.7830172009048185e-03  -2.8946341165118051e-03  -3.7013008494735985e-03  -2.8855182918952073e-03
      2396.396396396396  -3.9986453017913917e-03  -3.2351879948348812e-03  -3.8676495321277116e-03  -3.0495212822187448e-03  -3.7927608402167625e-03  -2.9163583476299712e-03  -3.7114579736370881e-03  -2.9052435644601076e-03
      2397.897897897898  -4.0002469686856047e-03  -3.2525236212680346e-03  -3.8757788385801444e-03  -3.0647422779838786e-03  -3.8020198901823361e-03  -2.9379850800456929e-03  -3.7214415534016689e-03  -2.9249167630331337e-03
      2399.399399399399  -4.0017799395706214e-03  -3.2696208701944998e-03  -3.8842190278032193e-03  -3.0800820579787438e-03  -3.8108047640569975e-03  -2.9595560478710634e-03  -3.7312451135855188e-03  -2.9445375552795095e-03
      2400.900900900901  -4.0032195688024476e-03  -3.2863480626138465e-03  -3.8929662252842065e-03  -3.0955005482199102e-03  -3.8191981770116798e-03  -2.9809771314675856e-03  -3.7408812155608944e-03  -2.9640841858490845e-03
      2402.402402402402  -4.0046631244495430e-03  -3.3026971514830963e-03  -3.9020554577937419e-03  -3.1110982937225086e-03  -3.8272063401200342e-03  -3.0022502135424621e-03  -3.7503688553682003e-03  -2.9835668655336075e-03
      2403.903903903904  -4.0061135100159379e-03  -3.3186860243855309e-03  -3.9114153502538725e-03  -3.1269496712747640e-03  -3.8348827731590242e-03  -3.0233488797384426e-03  -3.7597114078883401e-03  -3.0029724169631854e-03
      2405.405405405405  -4.0075791927224229e-03  -3.3341817066446788e-03  -3.9210135159353102e-03  -3.1430118996960237e-03  -3.8422490200970055e-03  -3.0442974200778333e-03  -3.7689104431771628e-03  -3.0223039311206845e-03
      2406.906906906907  -4.0091881666803244e-03  -3.3492179061404628e-03  -3.9308936710977776e-03  -3.1593538900825556e-03  -3.8493170905379397e-03  -3.0650843229841950e-03  -3.7779784016563345e-03  -3.0415482334105433e-03
      2408.408408408408  -4.0110133826319772e-03  -3.3638412872972101e-03  -3.9410960708228769e-03  -3.1760660075365447e-03  -3.8560861102755334e-03  -3.0856936195764709e-03  -3.7869359395005207e-03  -3.0607073595469024e-03
      2409.909909909910  -4.0130485595132040e-03  -3.3780811519540641e-03  -3.9515623492327170e-03  -3.1932311631972282e-03  -3.8625850261295802e-03  -3.1061345256928213e-03  -3.7957921553664906e-03  -3.0797796778218914e-03
      2411.411411411411  -4.0153303852044743e-03  -3.3919707790818587e-03  -3.9622686503505361e-03  -3.2109620496902154e-03  -3.8688034004438149e-03  -3.1263840503317777e-03  -3.8045473871402601e-03  -3.0987657924256133e-03
      2412.912912912913  -4.0178821067918388e-03  -3.4054659451390368e-03  -3.9730926466360556e-03  -3.2293842921533350e-03  -3.8747707451734234e-03  -3.1464136494228057e-03  -3.8132250613593264e-03  -3.1176388285619606e-03
      2414.414414414414  -4.0208226378552134e-03  -3.4186524359488776e-03  -3.9839672334659529e-03  -3.2485922266394262e-03  -3.8804837290213889e-03  -3.1662198723211312e-03  -3.8218483835510495e-03  -3.1364271131114449e-03
      2415.915915915916  -4.0241498006014561e-03  -3.4315219931591698e-03  -3.9947128458788263e-03  -3.2686224751196859e-03  -3.8859729269945971e-03  -3.1857873207600533e-03  -3.8304211898134519e-03  -3.1551473373310772e-03
      2417.417417417417  -4.0278727089666372e-03  -3.4441675465170644e-03  -4.0051720602724186e-03  -3.2894587270010122e-03  -3.8912647971650477e-03  -3.2050965989190018e-03  -3.8389483433256578e-03  -3.1738068306282519e-03
      2418.918918918919  -4.0320703468031483e-03  -3.4565935719924304e-03  -4.0152082455584210e-03  -3.3111249984869554e-03  -3.8963412567121153e-03  -3.2241654648146900e-03  -3.8474239633629727e-03  -3.1924220932825170e-03
      2420.420420420421  -4.0367635955866708e-03  -3.4688690298331835e-03  -4.0246895875442994e-03  -3.3335661887876722e-03  -3.9012552534092269e-03  -3.2429206215420741e-03  -3.8558548921872691e-03  -3.2109634438108243e-03
      2421.921921921922  -4.0419728780012251e-03  -3.4810951801032592e-03  -4.0334773969038524e-03  -3.3566555334987491e-03  -3.9060206791196872e-03  -3.2613846975718314e-03  -3.8642398833972271e-03  -3.2294788675840910e-03
      2423.423423423424  -4.0476932047706707e-03  -3.4933474567382080e-03  -4.0414178667159562e-03  -3.3802855819321546e-03  -3.9106642112183062e-03  -3.2795415262369633e-03  -3.8725824780487649e-03  -3.2479392273128734e-03
      2424.924924924925  -4.0539319831689709e-03  -3.5056375168735316e-03  -4.0484980216580766e-03  -3.4041986519002766e-03  -3.9152323294569481e-03  -3.2973780815947285e-03  -3.8809076419767741e-03  -3.2663424737199688e-03
      2426.426426426427  -4.0607569636277631e-03  -3.5180171507797533e-03  -4.0546720404435136e-03  -3.4283503812501375e-03  -3.9197465366880742e-03  -3.3149192719732247e-03  -3.8892194909348511e-03  -3.2847127467578903e-03
      2427.927927927928  -4.0681264081278137e-03  -3.5305723895182207e-03  -4.0599356224303431e-03  -3.4524193929291224e-03  -3.9242239836810378e-03  -3.3321445203349041e-03  -3.8975243990256305e-03  -3.3030669164047406e-03
      2429.429429429430  -4.0760798836599541e-03  -3.5433706884668223e-03  -4.0643410976512247e-03  -3.4764592150730777e-03  -3.9286944801042844e-03  -3.3490948145486745e-03  -3.9058278262764558e-03  -3.3214444163650160e-03
      2430.930930930931  -4.0846324495574116e-03  -3.5564221420030340e-03  -4.0678986376634779e-03  -3.5003005427552574e-03  -3.9331757754404919e-03  -3.3657227121153140e-03  -3.9141168061484957e-03  -3.3398309365163833e-03
      2432.432432432433  -4.0937655000846977e-03  -3.5698424279776387e-03  -4.0706107790173971e-03  -3.5238518622200165e-03  -3.9377001423568569e-03  -3.3820440643405891e-03  -3.9223764597476106e-03  -3.3582419327693814e-03
      2433.933933933934  -4.1034722223087447e-03  -3.5837878073883981e-03  -4.0725608982511517e-03  -3.5471020448483602e-03  -3.9423004323690808e-03  -3.3980929258771832e-03  -3.9305979214946437e-03  -3.3767010467817505e-03
      2435.435435435435  -4.1137045974287880e-03  -3.5982883978652935e-03  -4.0736965077182493e-03  -3.5699207252985086e-03  -3.9469901079998218e-03  -3.4138568077480081e-03  -3.9387821414384912e-03  -3.3951672678350711e-03
      2436.936936936937  -4.1244939369845914e-03  -3.6135869897036509e-03  -4.0740934362001871e-03  -3.5922124617608674e-03  -3.9517852690187363e-03  -3.4293544950286395e-03  -3.9469334287474808e-03  -3.4136753527199293e-03
      2438.438438438438  -4.1357348637916886e-03  -3.6297708551441535e-03  -4.0737762632922581e-03  -3.6138672643979755e-03  -3.9567157565445791e-03  -3.4445942867038842e-03  -3.9550142203228318e-03  -3.4321932237861589e-03
      2439.939939939940  -4.1473168009276400e-03  -3.6470382695935845e-03  -4.0728412524439397e-03  -3.6347587928636906e-03  -3.9617993490629350e-03  -3.4595924660264067e-03  -3.9630497174116697e-03  -3.4507226941355024e-03
      2441.441441441441  -4.1590875204651906e-03  -3.6656774228935214e-03  -4.0713985671278867e-03  -3.6547315515492928e-03  -3.9670530407324798e-03  -3.4743675450747153e-03  -3.9710466990660349e-03  -3.4692799457161153e-03
      2442.942942942943  -4.1707296944389297e-03  -3.6857555449469450e-03  -4.0696358571641732e-03  -3.6736803283684135e-03  -3.9725243353116758e-03  -3.4888794555496061e-03  -3.9790026765312587e-03  -3.4878290546566859e-03
      2444.444444444444  -4.1820550806900341e-03  -3.7073848221328099e-03  -4.0677187297729648e-03  -3.6916513264756224e-03  -3.9782463265866782e-03  -3.5032215081981137e-03  -3.9868725019724235e-03  -3.5064599975299258e-03
      2445.945945945946  -4.1927596698359314e-03  -3.7304765900252152e-03  -4.0657563418473068e-03  -3.7087229011534871e-03  -3.9842549857505268e-03  -3.5174351021189810e-03  -3.9946841721432520e-03  -3.5250792755281172e-03
      2447.447447447447  -4.2025934622948779e-03  -3.7549491547334427e-03  -4.0638768360003906e-03  -3.7249672421282116e-03  -3.9905431134643577e-03  -3.5315871003973416e-03  -4.0025008552648225e-03  -3.5436840219167714e-03
      2448.948948948949  -4.2112748006899060e-03  -3.7807370030146633e-03  -4.0621251588480473e-03  -3.7404712348835930e-03  -3.9971252814632579e-03  -3.5457237331500127e-03  -4.0102354401021171e-03  -3.5624340096013256e-03
      2450.450450450450  -4.2186336777675932e-03  -3.8075381964453774e-03  -4.0605330205553646e-03  -3.7552574332503684e-03  -4.0040070275492359e-03  -3.5598750204737821e-03  -4.0178707628515595e-03  -3.5811995082970409e-03
      2451.951951951952  -4.2243792004810991e-03  -3.8353277178348310e-03  -4.0591563760045638e-03  -3.7693775190400704e-03  -4.0111873674724425e-03  -3.5741421023842528e-03  -4.0254773430354936e-03  -3.5999948655568836e-03
      2453.453453453453  -4.2282459799547400e-03  -3.8635872941889943e-03  -4.0580458003794074e-03  -3.7829124589463144e-03  -4.0186248493927863e-03  -3.5885133401094838e-03  -4.0329877450886271e-03  -3.6188515302281246e-03
      2454.954954954955  -4.2301441550956090e-03  -3.8920265347423405e-03  -4.0572398469324649e-03  -3.7958987086634463e-03  -4.0263042090443362e-03  -3.6030412811227097e-03  -4.0404182396705695e-03  -3.6378009580302316e-03
      2456.456456456456  -4.2300268469924948e-03  -3.9202781286965683e-03  -4.0567247673312240e-03  -3.8084057257414036e-03  -4.0342166050982790e-03  -3.6177427539506486e-03  -4.0477337045747470e-03  -3.6567811857731169e-03
      2457.957957957958  -4.2278230577534335e-03  -3.9476765509773521e-03  -4.0564960872907932e-03  -3.8204197575088155e-03  -4.0423332865110765e-03  -3.6327117765045146e-03  -4.0549601178205387e-03  -3.6757801517311650e-03
      2459.459459459460  -4.2237288418791076e-03  -3.9739182012495274e-03  -4.0566176089876574e-03  -3.8320063480111119e-03  -4.0505717981058967e-03  -3.6479412068274215e-03  -4.0620983750496581e-03  -3.6948351225940743e-03
      2460.960960960961  -4.2179337954454917e-03  -3.9983987146544426e-03  -4.0571055032851229e-03  -3.8431065290733353e-03  -4.0588677976289350e-03  -3.6634758266445291e-03  -4.0691261575736106e-03  -3.7139321916156006e-03
      2462.462462462463  -4.2108805553894299e-03  -4.0207307507874254e-03  -4.0580243546666480e-03  -3.8537966957093699e-03  -4.0671860210706430e-03  -3.6793160115984238e-03  -4.0760500896938829e-03  -3.7330374261885426e-03
      2463.963963963964  -4.2030603160049711e-03  -4.0406820435968981e-03  -4.0593663117569874e-03  -3.8641191647229315e-03  -4.0754640093063335e-03  -3.6954016929769016e-03  -4.0828500356936076e-03  -3.7521975160115734e-03
      2465.465465465466  -4.1950405450586732e-03  -4.0584797668389329e-03  -4.0611836921614743e-03  -3.8741523401118107e-03  -4.0836438799248852e-03  -3.7116431680843075e-03  -4.0895421873093649e-03  -3.7713593840560770e-03
      2466.966966966967  -4.1872046151432332e-03  -4.0742732370559085e-03  -4.0634793419060105e-03  -3.8838910653268997e-03  -4.0917129512046489e-03  -3.7280830921748382e-03  -4.0961516643596083e-03  -3.7905337548473994e-03
      2468.468468468468  -4.1797616142917838e-03  -4.0882740068575512e-03  -4.0662796588696358e-03  -3.8934249352453815e-03  -4.0996659814391588e-03  -3.7446704290056880e-03  -4.1026019769343789e-03  -3.8097377057263624e-03
      2469.969969969970  -4.1729896743587010e-03  -4.1008157550114178e-03  -4.0695959350663564e-03  -3.9028511614108028e-03  -4.1075156150228078e-03  -3.7612967240722777e-03  -4.1089372450815887e-03  -3.8289867243310122e-03
      2471.471471471471  -4.1669422611673567e-03  -4.1119498460931714e-03  -4.0734354616619051e-03  -3.9121479244356942e-03  -4.1152663946505599e-03  -3.7779749963712164e-03  -4.1151732692968571e-03  -3.8482134179705675e-03
      2472.972972972973  -4.1618228445619090e-03  -4.1220046740256802e-03  -4.0777986160906582e-03  -3.9213881602531099e-03  -4.1229203041958061e-03  -3.7947354561389318e-03  -4.1212698596727534e-03  -3.8674398770860785e-03
      2474.474474474474  -4.1576669352533843e-03  -4.1311311774600420e-03  -4.0826650320493693e-03  -3.9305767189932875e-03  -4.1305438586748747e-03  -3.8114846467681299e-03  -4.1272237857842790e-03  -3.8866680544806216e-03
      2475.975975975976  -4.1545544914233018e-03  -4.1395912268183980e-03  -4.0880278521658918e-03  -3.9397674413799389e-03  -4.1381313717744278e-03  -3.8282142534175950e-03  -4.1330607398203370e-03  -3.9058513988641528e-03
      2477.477477477477  -4.1523638016251405e-03  -4.1477226673329965e-03  -4.0938633603228407e-03  -3.9489869252403538e-03  -4.1457049491504909e-03  -3.8449715300801221e-03  -4.1387788417341486e-03  -3.9250841450609994e-03
      2478.978978978979  -4.1510995063211735e-03  -4.1554306291119560e-03  -4.1001346861301831e-03  -3.9582010504688641e-03  -4.1533069083456104e-03  -3.8617283186388367e-03  -4.1443598736567592e-03  -3.9442224283459991e-03
      2480.480480480481  -4.1507955461127684e-03  -4.1632839653709848e-03  -4.1068436929059867e-03  -3.9675519972506533e-03  -4.1609317777776614e-03  -3.8785504991697053e-03  -4.1498218023087903e-03  -3.9634548098272746e-03
      2481.981981981982  -4.1511619020172929e-03  -4.1709871859417144e-03  -4.1139391081227543e-03  -3.9769316747491536e-03  -4.1685863572773173e-03  -3.8954307376663569e-03  -4.1551091003434321e-03  -3.9825995010485411e-03
      2483.483483483484  -4.1523957537466811e-03  -4.1789201192877559e-03  -4.1214929290686077e-03  -3.9864152289770648e-03  -4.1762597249589816e-03  -3.9123695708450628e-03  -4.1602989919169719e-03  -4.0017249130731205e-03
      2484.984984984985  -4.1540659072432720e-03  -4.1868902106023302e-03  -4.1294665887337389e-03  -3.9960287933954878e-03  -4.1839837678251945e-03  -3.9294771533402136e-03  -4.1653116078924409e-03  -4.0208678989810164e-03
      2486.486486486487  -4.1563551955996637e-03  -4.1949593511028203e-03  -4.1379196874196771e-03  -4.0057276301047606e-03  -4.1917398452519447e-03  -3.9466979804741818e-03  -4.1702289640119985e-03  -4.0398825624634784e-03
      2487.987987987988  -4.1589446016236410e-03  -4.2031627577784024e-03  -4.1468955608713626e-03  -4.0156595406598550e-03  -4.1995059218252109e-03  -3.9641631039637193e-03  -4.1750097693438754e-03  -4.0589537251614349e-03
      2489.489489489490  -4.1618805210159359e-03  -4.2113382057191303e-03  -4.1564085047667938e-03  -4.0258304086729221e-03  -4.2072289849125798e-03  -3.9817707021582395e-03  -4.1796158685467747e-03  -4.0779520837363947e-03
      2490.990990990991  -4.1651939725421989e-03  -4.2194588273649844e-03  -4.1665589417390209e-03  -4.0363236152921190e-03  -4.2149694172019993e-03  -3.9996999380517168e-03  -4.1841458295727614e-03  -4.0969110957107171e-03
      2492.492492492493  -4.1687471661443929e-03  -4.2275926833304058e-03  -4.1772577772299273e-03  -4.0472270976736951e-03  -4.2225396296966403e-03  -4.0178846605178021e-03  -4.1884691644348713e-03  -4.1158293910230235e-03
      2493.993993993994  -4.1727218025266683e-03  -4.2357653245570816e-03  -4.1885581461526154e-03  -4.0586845547548218e-03  -4.2300018916625543e-03  -4.0362562560447082e-03  -4.1927013442345879e-03  -4.1346905811680303e-03
      2495.495495495496  -4.1768933332861791e-03  -4.2438556084797045e-03  -4.2002909129506324e-03  -4.0707884700824674e-03  -4.2372830379837217e-03  -4.0549320459577235e-03  -4.1967330322592363e-03  -4.1535532243159598e-03
      2496.996996996997  -4.1813748343712369e-03  -4.2518960864755071e-03  -4.2124515088587493e-03  -4.0836005304144083e-03  -4.2443070773156757e-03  -4.0737786828886745e-03  -4.2005749031659191e-03  -4.1723043334165461e-03
      2498.498498498499  -4.1861327270138991e-03  -4.2596349677147868e-03  -4.2248043548006858e-03  -4.0971925880227984e-03  -4.2509986705575398e-03  -4.0928767178294960e-03  -4.2041522848830495e-03  -4.1910099739154421e-03
      2500.000000000000  -4.1912829464359480e-03  -4.2670589040980766e-03  -4.2373243476051857e-03  -4.1115924038883159e-03  -4.2572797929935529e-03  -4.1121359611292225e-03  -4.2074537634988430e-03  -4.2095959242004436e-03
      2501.501501501501  -4.1967934135365998e-03  -4.2742994955372567e-03  -4.2498660193994280e-03  -4.1268857105204110e-03  -4.2632062163980213e-03  -4.1315343419183236e-03  -4.2105044862405291e-03  -4.2280985126586070e-03
      2503.003003003003  -4.2028031723764236e-03  -4.2812261760953743e-03  -4.2623032105041812e-03  -4.1431139770232222e-03  -4.2687173025818164e-03  -4.1510532540228696e-03  -4.2132941021858555e-03  -4.2464749186989651e-03
      2504.504504504504  -4.2094945256150873e-03  -4.2879462588945125e-03  -4.2743905407123025e-03  -4.1606088437084344e-03  -4.2738366005475922e-03  -4.1706801021990404e-03  -4.2158821969782781e-03  -4.2647962567235690e-03
      2506.006006006006  -4.2167698215515546e-03  -4.2945013091853102e-03  -4.2860524040599238e-03  -4.1789232796864920e-03  -4.2784367206154580e-03  -4.1903802385585467e-03  -4.2181215022214884e-03  -4.2829937961460889e-03
      2507.507507507507  -4.2248643139149731e-03  -4.3010900957861590e-03  -4.2972326357688427e-03  -4.1979539611594792e-03  -4.2825872189196576e-03  -4.2100782264924922e-03  -4.2201392310564590e-03  -4.3010385743183447e-03
      2509.009009009009  -4.2337640951616157e-03  -4.3077738461889921e-03  -4.3077295845711568e-03  -4.2180236576868672e-03  -4.2862617301500892e-03  -4.2296068647418817e-03  -4.2218537724733902e-03  -4.3188855280522518e-03
      2510.510510510511  -4.2436726054043486e-03  -4.3146858017979600e-03  -4.3173421391046376e-03  -4.2387514020319345e-03  -4.2895888768662033e-03  -4.2490139830908494e-03  -4.2233939101219871e-03  -4.3365012553034394e-03
      2512.012012012012  -4.2544344470755819e-03  -4.3221225279270713e-03  -4.3261606579081810e-03  -4.2599002158881672e-03  -4.2924482971567045e-03  -4.2682886900797835e-03  -4.2247011400421263e-03  -4.3539250343876835e-03
      2513.513513513513  -4.2661398161872432e-03  -4.3301580171147928e-03  -4.3341788507562391e-03  -4.2814939319363518e-03  -4.2949929735890038e-03  -4.2873665008846765e-03  -4.2258593997256417e-03  -4.3711488948088035e-03
      2515.015015015015  -4.2788663977884160e-03  -4.3389272534630719e-03  -4.3411917307327836e-03  -4.3035171583645495e-03  -4.2972028809406763e-03  -4.3062910646963137e-03  -4.2268575222146236e-03  -4.3881731809895562e-03
      2516.516516516517  -4.2923667464954511e-03  -4.3486416522061167e-03  -4.3469697464473787e-03  -4.3256359710143613e-03  -4.2988943934313892e-03  -4.3249890329617969e-03  -4.2274867416640244e-03  -4.4050032180553344e-03
      2518.018018018018  -4.3066416970182148e-03  -4.3596902296720976e-03  -4.3520626728496669e-03  -4.3476105974483053e-03  -4.3003195028028535e-03  -4.3435840325723131e-03  -4.2280466864831924e-03  -4.4216775293509135e-03
      2519.519519519520  -4.3216532240729667e-03  -4.3720578271197923e-03  -4.3564306288489743e-03  -4.3695076079828974e-03  -4.3015713363953488e-03  -4.3619957663483715e-03  -4.2286086632340797e-03  -4.4381957871453470e-03
      2521.021021021021  -4.3369928029928255e-03  -4.3860604449336869e-03  -4.3598813200943394e-03  -4.3911203886946330e-03  -4.3024507185342861e-03  -4.3802354772631584e-03  -4.2289237092707826e-03  -4.4545582827410215e-03
      2522.522522522522  -4.3523278561619864e-03  -4.4019684288721713e-03  -4.3625895194960096e-03  -4.4122695739873454e-03  -4.3029031047921518e-03  -4.3982946363342757e-03  -4.2289806095212679e-03  -4.4707682280066500e-03
      2524.024024024024  -4.3673253256512907e-03  -4.4195029349247284e-03  -4.3646660477431858e-03  -4.4331653941846495e-03  -4.3029667787717971e-03  -4.4161304036045880e-03  -4.2287772166250490e-03  -4.4868062427815270e-03
      2525.525525525526  -4.3820328640977449e-03  -4.4385726800773859e-03  -4.3659684979245970e-03  -4.4537984646263818e-03  -4.3026692907710334e-03  -4.4337840795281658e-03  -4.2283572244549306e-03  -4.5026807458698965e-03
      2527.027027027027  -4.3961669020820618e-03  -4.4595417350964334e-03  -4.3668189044148379e-03  -4.4739421073169408e-03  -4.3021211685292781e-03  -4.4512045246701366e-03  -4.2278326435327158e-03  -4.5183872841078289e-03
      2528.528528528529  -4.4089941012725384e-03  -4.4824997317046500e-03  -4.3676046335888296e-03  -4.4936147268038610e-03  -4.3013603549807624e-03  -4.4683871656763701e-03  -4.2272239791037395e-03  -4.5339267971323477e-03
      2530.030030030030  -4.4208140285329090e-03  -4.5066831118232408e-03  -4.3679705655644083e-03  -4.5131579043825917e-03  -4.3003933150777829e-03  -4.4853188477007380e-03  -4.2265432737711925e-03  -4.5492776951353633e-03
      2531.531531531532  -4.4308826971623987e-03  -4.5321175987530857e-03  -4.3674221910505158e-03  -4.5324188601967696e-03  -4.2986711449049886e-03  -4.5020262828943339e-03  -4.2252255537595191e-03  -4.5644610194569488e-03
      2533.033033033033  -4.4393053142377861e-03  -4.5591990049858163e-03  -4.3669551537965871e-03  -4.5513056307944109e-03  -4.2969622560614694e-03  -4.5184486889836102e-03  -4.2240567736779207e-03  -4.5794712655864477e-03
      2534.534534534534  -4.4457540568985368e-03  -4.5868994427267175e-03  -4.3661748361268054e-03  -4.5700979893605808e-03  -4.2950389822339176e-03  -4.5346238806561702e-03  -4.2227946908838833e-03  -4.5943128136719047e-03
      2536.036036036036  -4.4506222834597526e-03  -4.6150073049729817e-03  -4.3653407242198478e-03  -4.5887255662747650e-03  -4.2931762107364033e-03  -4.5505671794893142e-03  -4.2217350692196993e-03  -4.6090175667065827e-03
      2537.537537537537  -4.4534567852545243e-03  -4.6432709116068574e-03  -4.3640586546160459e-03  -4.6072873052399391e-03  -4.2910479094202918e-03  -4.5662277805472735e-03  -4.2205282532182722e-03  -4.6235397714737159e-03
      2539.039039039039  -4.4538013989715540e-03  -4.6713006934545201e-03  -4.3621101507151597e-03  -4.6256746688585247e-03  -4.2883641667346793e-03  -4.5816537763730047e-03  -4.2188832031641987e-03  -4.6379587780368730e-03
      2540.540540540541  -4.4525989625302485e-03  -4.6986175380146870e-03  -4.3599697678246094e-03  -4.6440143114229102e-03  -4.2857388666083154e-03  -4.5967952794280405e-03  -4.2174118574540616e-03  -4.6522103987592846e-03
      2542.042042042042  -4.4502854708773059e-03  -4.7252012942633845e-03  -4.3579826066304315e-03  -4.6621786246885434e-03  -4.2834478842723924e-03  -4.6116854924160185e-03  -4.2164310335017427e-03  -4.6663799212009124e-03
      2543.543543543544  -4.4469370969838764e-03  -4.7509557373980075e-03  -4.3558875769473026e-03  -4.6802168051259417e-03  -4.2813069525505414e-03  -4.6262976954902979e-03  -4.2156872576962533e-03  -4.6804218370222412e-03
      2545.045045045045  -4.4412542202999297e-03  -4.7756337532476505e-03  -4.3522449634874807e-03  -4.6980843931163337e-03  -4.2779875254249072e-03  -4.6406360979929862e-03  -4.2138688040017185e-03  -4.6943796513434768e-03
      2546.546546546546  -4.4349563938063802e-03  -4.7984236520403995e-03  -4.3484977872332523e-03  -4.7157159487274019e-03  -4.2748188181920459e-03  -4.6547064859739145e-03  -4.2122890720396313e-03  -4.7083017900476252e-03
      2548.048048048048  -4.4308220466493702e-03  -4.8204409622764422e-03  -4.3468558539836409e-03  -4.7331397528679519e-03  -4.2740227794734334e-03  -4.6684719838238015e-03  -4.2131651773749008e-03  -4.7221338810436572e-03
      2549.549549549549  -4.4238076098086117e-03  -4.8415542454942739e-03  -4.3425603814459899e-03  -4.7503080090690580e-03  -4.2709692993602123e-03  -4.6819601081226573e-03  -4.2117870639996032e-03  -4.7359104286459237e-03
      2551.051051051051  -4.4167604993536475e-03  -4.8611025855526506e-03  -4.3379589438652961e-03  -4.7671145192924522e-03  -4.2679688240474592e-03  -4.6951831262277074e-03  -4.2104667577487626e-03  -4.7496242216283069e-03
      2552.552552552553  -4.4113406963782230e-03  -4.8800266451204206e-03  -4.3346323570570503e-03  -4.7836130474854131e-03  -4.2665413247947983e-03  -4.7080823673288025e-03  -4.2106824163306742e-03  -4.7633615936437399e-03
      2554.054054054054  -4.4057600913429669e-03  -4.8983529014850272e-03  -4.3309446038005987e-03  -4.7997747510500031e-03  -4.2650890749284746e-03  -4.7207553916936342e-03  -4.2107631822238352e-03  -4.7769923951121850e-03
      2555.555555555556  -4.3996581074622343e-03  -4.9161132598802195e-03  -4.3264173567665095e-03  -4.8155898116286466e-03  -4.2632127873981074e-03  -4.7331794775059138e-03  -4.2103733034015572e-03  -4.7906157896645835e-03
      2557.057057057057  -4.3939450019632453e-03  -4.9334028456695213e-03  -4.3220167921098080e-03  -4.8310133972992797e-03  -4.2618102840845055e-03  -4.7454142658956448e-03  -4.2102746992634336e-03  -4.8042129588063949e-03
      2558.558558558559  -4.3883516691026999e-03  -4.9503678624094891e-03  -4.3174912345588529e-03  -4.8460086795970693e-03  -4.2606308710732444e-03  -4.7575199874694803e-03  -4.2103150821367254e-03  -4.8177805634786160e-03
      2560.060060060060  -4.3832551555637814e-03  -4.9670410548862095e-03  -4.3132905870145177e-03  -4.8605757448775518e-03  -4.2600715637997957e-03  -4.7694526319216795e-03  -4.2108271608106073e-03  -4.8314438273706775e-03
      2561.561561561562  -4.3781346888366515e-03  -4.9835168970881437e-03  -4.3089952892591630e-03  -4.8747231974689120e-03  -4.2596842270498404e-03  -4.7813112045135952e-03  -4.2113755932042737e-03  -4.8450036753041378e-03
      2563.063063063063  -4.3731113161329591e-03  -4.9997267896752864e-03  -4.3047371530524018e-03  -4.8883927676652561e-03  -4.2595914456850861e-03  -4.7930053903775145e-03  -4.2120781360946991e-03  -4.8587332744816705e-03
      2564.564564564565  -4.3680523815991801e-03  -5.0158423407240084e-03  -4.3005103556634366e-03  -4.9016433782729510e-03  -4.2597125626267166e-03  -4.8046809617312549e-03  -4.2128581033428637e-03  -4.8723698913100020e-03
      2566.066066066066  -4.3625634562498008e-03  -5.0316910415726390e-03  -4.2959741659480844e-03  -4.9143912456498847e-03  -4.2597478175197745e-03  -4.8162656621437393e-03  -4.2133735389370021e-03  -4.8860903036576121e-03
      2567.567567567567  -4.3576334106515645e-03  -5.0472808317087448e-03  -4.2921571940918481e-03  -4.9266409084226317e-03  -4.2605760293238006e-03  -4.8277936689233997e-03  -4.2145325521493245e-03  -4.8998141854377335e-03
      2569.069069069069  -4.3519331312285234e-03  -5.0625645158546015e-03  -4.2878646988130636e-03  -4.9384414183266121e-03  -4.2610566599690092e-03  -4.8392861150849094e-03  -4.2151791431674392e-03  -4.9135248019014826e-03
      2570.570570570571  -4.3454218693224781e-03  -5.0775117645347591e-03  -4.2830900965025323e-03  -4.9496487953828534e-03  -4.2611225563263530e-03  -4.8507562989168083e-03  -4.2152641847988869e-03  -4.9273426667539857e-03
      2572.072072072072  -4.3410404874822993e-03  -5.0920627435219606e-03  -4.2806721109732758e-03  -4.9603333668952702e-03  -4.2633150138316079e-03  -4.8621922496901761e-03  -4.2173448273397926e-03  -4.9411519229641022e-03
      2573.573573573573  -4.3341737192084551e-03  -5.1060797945460049e-03  -4.2761984985772647e-03  -4.9705568944092941e-03  -4.2635502130912543e-03  -4.8735243020294090e-03  -4.2172185128109795e-03  -4.9550017396680357e-03
      2575.075075075075  -4.3276983923884070e-03  -5.1196972938663456e-03  -4.2725547829285827e-03  -4.9802195455615050e-03  -4.2643644923552864e-03  -4.8848700585985057e-03  -4.2175564247670218e-03  -4.9688284499069015e-03
      2576.576576576576  -4.3223219286186504e-03  -5.1326562068769099e-03  -4.2703373075929996e-03  -4.9895128636193780e-03  -4.2663612933659615e-03  -4.8960179125596441e-03  -4.2187272211983255e-03  -4.9826790427912144e-03
      2578.078078078078  -4.3149272223096998e-03  -5.1451791526674574e-03  -4.2665539108165240e-03  -4.9983812337557219e-03  -4.2667465760325863e-03  -4.9071591201781039e-03  -4.2180276985823613e-03  -4.9963387211988683e-03
      2579.579579579579  -4.3100657009377394e-03  -5.1571107063416582e-03  -4.2655911310446031e-03  -5.0069308751555866e-03  -4.2695338864740797e-03  -4.9182058463113736e-03  -4.2195304542583132e-03  -5.0098118138954470e-03
      2581.081081081081  -4.3025585120819478e-03  -5.1684409811139529e-03  -4.2624470543596782e-03  -5.0151640711367821e-03  -4.2701620171386873e-03  -4.9291608268701307e-03  -4.2186297078164320e-03  -5.0230778997604935e-03
      2582.582582582583  -4.2975551445559711e-03  -5.1792079706084434e-03  -4.2619506170676474e-03  -5.0230719258660154e-03  -4.2729953298941978e-03  -4.9400489727837544e-03  -4.2197926416444381e-03  -5.0361138122848167e-03
      2584.084084084084  -4.2902716745109593e-03  -5.1893165495887584e-03  -4.2596367362586355e-03  -5.0307301130956888e-03  -4.2740542933321661e-03  -4.9507919567439744e-03  -4.2189631426746040e-03  -5.0489510826907591e-03
      2585.585585585586  -4.2839202455425447e-03  -5.1988021595807000e-03  -4.2583878309616205e-03  -5.0380218812568611e-03  -4.2758634502725991e-03  -4.9615114718946224e-03  -4.2187901662542162e-03  -5.0615261857349780e-03
      2587.087087087087  -4.2783410950233951e-03  -5.2076475564595609e-03  -4.2580891473486468e-03  -5.0450816821431708e-03  -4.2783862172415237e-03  -4.9720905233546350e-03  -4.2191578867774807e-03  -5.0738884966905181e-03
      2588.588588588588  -4.2717551375644203e-03  -5.2158603508960536e-03  -4.2570615665965678e-03  -5.0518642145240709e-03  -4.2800695418339814e-03  -4.9826098830882326e-03  -4.2185605724872361e-03  -5.0859985920800174e-03
      2590.090090090090  -4.2662218734312654e-03  -5.2232906461229809e-03  -4.2571432514383282e-03  -5.0583560552363372e-03  -4.2825538833916287e-03  -4.9930442988963793e-03  -4.2186428106455384e-03  -5.0978555730132177e-03
      2591.591591591592  -4.2607404641801187e-03  -5.2300944544984808e-03  -4.2573778634534369e-03  -5.0645797990392484e-03  -4.2850084981393421e-03  -5.0033988541248976e-03  -4.2186005458195817e-03  -5.1094665968266966e-03
      2593.093093093093  -4.2552854512116480e-03  -5.2362045116971408e-03  -4.2576810638811297e-03  -5.0705399566518747e-03  -4.2872853203543820e-03  -5.0136983805983588e-03  -4.2183376318394661e-03  -5.1208238439879802e-03
      2594.594594594595  -4.2504068812717266e-03  -5.2415984555943228e-03  -4.2586408331965059e-03  -5.0761828257993007e-03  -4.2898862462541470e-03  -5.0239534814331271e-03  -4.2183359865100032e-03  -5.1319131654303206e-03
      2596.096096096096  -4.2465613508900551e-03  -5.2464306876404600e-03  -4.2604584344838829e-03  -5.0815596520970199e-03  -4.2929864497348860e-03  -5.0341252921225054e-03  -4.2188306926459231e-03  -5.1427506287824165e-03
      2597.597597597598  -4.2431831392773381e-03  -5.2505386375423955e-03  -4.2628712598634958e-03  -5.0866577403860568e-03  -4.2961670583177569e-03  -5.0442407358653090e-03  -4.2194115524686404e-03  -5.1533199850463405e-03
      2599.099099099099  -4.2407135906159426e-03  -5.2542484620942461e-03  -4.2661171784112804e-03  -5.0916183395341690e-03  -4.2997903713436394e-03  -5.0542014654780237e-03  -4.2204202128675603e-03  -5.1636711241586763e-03


==> anc/Fig6_left_DR.txt <==
# Fig. 6, left panel: |T_DbarKbar|; DR; rho=rho_0; f_pi=92.4 MeV
#         sqrt(s) [MeV]       |T_DbarKbar| (T=0)      |T_DbarKbar| (T=50)     |T_DbarKbar| (T=100)     |T_DbarKbar| (T=150)
      2000.000000000000   9.2653007835925607e+01   9.3003985959404474e+01   9.3348337072289539e+01   9.3859191064205277e+01
      2001.501501501501   9.3166609280784130e+01   9.3519473597884058e+01   9.3864099034381638e+01   9.4376338435965010e+01
      2003.003003003003   9.3683510563382370e+01   9.4038256701648237e+01   9.4383857781924704e+01   9.4898708992253432e+01
      2004.504504504505   9.4203811288950206e+01   9.4559818515649226e+01   9.4905374780559356e+01   9.5421017115621453e+01
      2006.006006006006   9.4727587064089505e+01   9.5084657083619462e+01   9.5430583214143653e+01   9.5947957690617585e+01
      2007.507507507507   9.5254915645413206e+01   9.5612622525388076e+01   9.5958608517211914e+01   9.6477088201064703e+01
      2009.009009009009   9.5785849813079537e+01   9.6143586119336106e+01   9.6488770147203141e+01   9.7006920531618150e+01
      2010.510510510510   9.6320539720124287e+01   9.6677993452386232e+01   9.7022680072171852e+01   9.7541016675138096e+01
      2012.012012012012   9.6859066396867817e+01   9.7215695208077975e+01   9.7559548688438142e+01   9.8077525664337784e+01
      2013.513513513514   9.7401581037907846e+01   9.7756523676597737e+01   9.8098372424106500e+01   9.8613881068656212e+01
      2015.015015015015   9.7948230565536491e+01   9.8300737353917270e+01   9.8639915984983858e+01   9.9151820631484441e+01
      2016.516516516517   9.8499184869550348e+01   9.8848397195984603e+01   9.9184220641332061e+01   9.9691358084925156e+01
      2018.018018018018   9.9054634837295168e+01   9.9399917291759806e+01   9.9732782896733013e+01   1.0023611092208031e+02
      2019.519519519520   9.9614849579960179e+01   9.9955586122441673e+01   1.0028636722576566e+02   1.0078769667176091e+02
      2021.021021021021   1.0017996258309999e+02   1.0051537323445937e+02   1.0084455161628784e+02   1.0134493810100486e+02
      2022.522522522523   1.0075008574351133e+02   1.0107929320296901e+02   1.0140718332964828e+02   1.0190734272987973e+02
      2024.024024024024   1.0132529375704136e+02   1.0164737779976159e+02   1.0197422247172152e+02   1.0247470010674405e+02
      2025.525525525526   1.0190559718471691e+02   1.0221969257012343e+02   1.0254570518554023e+02   1.0304694782407047e+02
      2027.027027027027   1.0249094430546323e+02   1.0279625241649921e+02   1.0312164261252290e+02   1.0362403087103536e+02
      2028.528528528529   1.0308139719413415e+02   1.0337713497937239e+02   1.0370210128510864e+02   1.0420596822129933e+02
      2030.030030030030   1.0367696312203542e+02   1.0396239651342401e+02   1.0428713506165816e+02   1.0479277352681056e+02
      2031.531531531532   1.0427769898993357e+02   1.0455211218814179e+02   1.0487681124010342e+02   1.0538448423617683e+02
      2033.033033033033   1.0488359999202299e+02   1.0514635890144457e+02   1.0547120757594550e+02   1.0598115918893872e+02
      2034.534534534535   1.0549481328995208e+02   1.0574522882526242e+02   1.0607040384021160e+02   1.0658285280150800e+02
      2036.036036036036   1.0611133810928287e+02   1.0634880245014345e+02   1.0667448145336533e+02   1.0718963063707480e+02
      2037.537537537537   1.0673321271032276e+02   1.0695715391155552e+02   1.0728351903862159e+02   1.0780156341001646e+02
      2039.039039039039   1.0736040940081490e+02   1.0757034704718644e+02   1.0789759162696703e+02   1.0841872266973780e+02
      2040.540540540540   1.0799299149270780e+02   1.0818847259854715e+02   1.0851679238905839e+02   1.0904119800711841e+02
      2042.042042042042   1.0863101535006092e+02   1.0881160460458813e+02   1.0914119656566803e+02   1.0966905393897621e+02
      2043.543543543543   1.0927448616870603e+02   1.0943984816080459e+02   1.0977090781188849e+02   1.1030238413658670e+02
      2045.045045045045   1.0992356344055935e+02   1.1007333219610906e+02   1.1040604370744488e+02   1.1094129407954441e+02
      2046.546546546547   1.1057827140588321e+02   1.1071214076374311e+02   1.1104668819593110e+02   1.1158585795806540e+02
      2048.048048048048   1.1123862091152704e+02   1.1135637554216049e+02   1.1169295731208221e+02   1.1223619840138771e+02
      2049.549549549550   1.1190468789173796e+02   1.1200610549448366e+02   1.1234492928023477e+02   1.1289240113597776e+02
      2051.051051051051   1.1257654634741577e+02   1.1266142382094571e+02   1.1300270962903835e+02   1.1355458586558373e+02
      2052.552552552553   1.1325415395214893e+02   1.1332238640742297e+02   1.1366636977193218e+02   1.1422283892373380e+02
      2054.054054054054   1.1393758371819415e+02   1.1398910794629296e+02   1.1433602960587129e+02   1.1489728723802300e+02
      2055.555555555556   1.1462690225031803e+02   1.1466166925290177e+02   1.1501178077579831e+02   1.1557802735272506e+02
      2057.057057057057   1.1532214993408623e+02   1.1534015313235170e+02   1.1569373557680311e+02   1.1626519580332084e+02
      2058.558558558559   1.1602327068776101e+02   1.1602462973109931e+02   1.1638198845509893e+02   1.1695889578366334e+02
      2060.060060060060   1.1673036142597422e+02   1.1671519216746009e+02   1.1707664849922415e+02   1.1765925177374146e+02
      2061.561561561562   1.1744334366624255e+02   1.1741189603501512e+02   1.1777781302080946e+02   1.1836637378211161e+02
      2063.063063063063   1.1816234921184467e+02   1.1811483818404946e+02   1.1848561161034267e+02   1.1908041558922044e+02
      2064.564564564565   1.1888734438981409e+02   1.1882409187147509e+02   1.1920015372568501e+02   1.1980149863203962e+02
      2066.066066066066   1.1961811477967923e+02   1.1953965181237371e+02   1.1992151520129489e+02   1.2052973372160763e+02
      2067.567567567567   1.2035445617495184e+02   1.2026150245377913e+02   1.2064977128235600e+02   1.2126524232806955e+02
      2069.069069069069   1.2109630017285315e+02   1.2098963256099175e+02   1.2138500954743542e+02   1.2200817441177362e+02
      2070.570570570570   1.2184342771430133e+02   1.2172406919513976e+02   1.2212730733330955e+02   1.2275862849898159e+02
      2072.072072072072   1.2259573798024434e+02   1.2246492591731911e+02   1.2287679085057756e+02   1.2351672778084085e+02
      2073.573573573573   1.2335367805745713e+02   1.2321250629378531e+02   1.2363370041157363e+02   1.2428264969041807e+02
      2075.075075075075   1.2411783389149532e+02   1.2396721282151452e+02   1.2439833816099240e+02   1.2505661192799600e+02
      2076.576576576576   1.2488844948401096e+02   1.2472938064395473e+02   1.2517097773045028e+02   1.2583880612903636e+02
      2078.078078078078   1.2566621497891575e+02   1.2549945879886234e+02   1.2595194958752316e+02   1.2662945527345866e+02
      2079.579579579579   1.2645150221746746e+02   1.2627774358220296e+02   1.2674151113346282e+02   1.2742877049075396e+02
      2081.081081081081   1.2724478182006077e+02   1.2706459999598472e+02   1.2753994694548874e+02   1.2823696626109580e+02
      2082.582582582583   1.2804626336580694e+02   1.2786026319349935e+02   1.2834747456771922e+02   1.2905423351262877e+02
      2084.084084084084   1.2885629402500820e+02   1.2866501794953504e+02   1.2916432083563845e+02   1.2988075088614457e+02
      2085.585585585586   1.2967522934161988e+02   1.2947912237170908e+02   1.2999072414549352e+02   1.3071673493416833e+02
      2087.087087087087   1.3050335951478937e+02   1.3030285225961933e+02   1.3082692038586478e+02   1.3156237384911711e+02
      2088.588588588588   1.3134100003222986e+02   1.3113644403954441e+02   1.3167314600743060e+02   1.3241788807679768e+02
      2090.090090090090   1.3218828410899087e+02   1.3198009840878433e+02   1.3252961884809770e+02   1.3328347817204633e+02
      2091.591591591592   1.3304545197177129e+02   1.3283403304834616e+02   1.3339656326270480e+02   1.3415935124335368e+02
      2093.093093093093   1.3391285369530465e+02   1.3369851695318118e+02   1.3427425322206207e+02   1.3504577651919232e+02
      2094.594594594595   1.3479057381746611e+02   1.3457371155062782e+02   1.3516288729862481e+02   1.3594294329423744e+02
      2096.096096096096   1.3567897919710117e+02   1.3545992591193348e+02   1.3606275671765394e+02   1.3685113133541978e+02
      2097.597597597598   1.3657816578414659e+02   1.3635732000900006e+02   1.3697404844966195e+02   1.3777053447384216e+02
      2099.099099099099   1.3748851549167534e+02   1.3726621732387827e+02   1.3789706633324224e+02   1.3870144913763778e+02
      2100.600600600601   1.3841003436755770e+02   1.3818678994334732e+02   1.3883200867131234e+02   1.3964409381368881e+02
      2102.102102102102   1.3934311999277210e+02   1.3911936448012631e+02   1.3977917126090333e+02   1.4059875716175736e+02
      2103.603603603603   1.4028794570175151e+02   1.4006419297301841e+02   1.4073882217813997e+02   1.4156571014047967e+02
      2105.105105105105   1.4124480907295452e+02   1.4102155585469055e+02   1.4171123800357117e+02   1.4254520718947742e+02
      2106.606606606607   1.4221413999206681e+02   1.4199183686078732e+02   1.4269677759070899e+02   1.4353757197057317e+02
      2108.108108108108   1.4319620253300442e+02   1.4297534272041239e+02   1.4369575235091648e+02   1.4454307719674438e+02
      2109.609609609610   1.4419141047571111e+02   1.4397241264463634e+02   1.4470850163603436e+02   1.4556202142626384e+02
      2111.111111111111   1.4519996853640254e+02   1.4498337962445572e+02   1.4573540406869236e+02   1.4659472286289378e+02
      2112.612612612613   1.4622238490733068e+02   1.4600860813036826e+02   1.4677683870619765e+02   1.4764148572170862e+02
      2114.114114114114   1.4725902983933068e+02   1.4704843441062400e+02   1.4783320416654647e+02   1.4870263118696633e+02
      2115.615615615616   1.4831033729706692e+02   1.4810327370069669e+02   1.4890495712882606e+02   1.4977851961641446e+02
      2117.117117117117   1.4937687908435484e+02   1.4917365856332268e+02   1.4999265937631273e+02   1.5086958086280035e+02
      2118.618618618619   1.5045930985081009e+02   1.5026019225734325e+02   1.5109688642321706e+02   1.5197625568359200e+02
      2120.120120120120   1.5155819234184094e+02   1.5136346378114305e+02   1.5221816836576733e+02   1.5309899302789552e+02
      2121.621621621622   1.5267373529791868e+02   1.5248381428763511e+02   1.5335681414170622e+02   1.5423809975950604e+02
      2123.123123123123   1.5380615702824804e+02   1.5362146260167520e+02   1.5451304124632634e+02   1.5539381709370912e+02
      2124.624624624625   1.5495516733210255e+02   1.5477623657391152e+02   1.5568676138824483e+02   1.5656617613813745e+02
      2126.126126126126   1.5612044000509152e+02   1.5594795198477004e+02   1.5687795046930339e+02   1.5775526122995791e+02
      2127.627627627628   1.5730171570434811e+02   1.5713662267957307e+02   1.5808676367892795e+02   1.5896126308777383e+02
      2129.129129129129   1.5849883170578960e+02   1.5834215537176212e+02   1.5931325383420744e+02   1.6018433349319869e+02
      2130.630630630631   1.5971164673212124e+02   1.5956469981291391e+02   1.6055764895784165e+02   1.6142474801098413e+02
      2132.132132132132   1.6094017364258900e+02   1.6080435984322429e+02   1.6182012043191008e+02   1.6268279035306114e+02
      2133.633633633634   1.6218431798161026e+02   1.6206137974031887e+02   1.6310096125042307e+02   1.6395876993103695e+02
      2135.135135135135   1.6344419240286877e+02   1.6333605372694450e+02   1.6440053401241352e+02   1.6525303406346555e+02
      2136.636636636636   1.6471990277583853e+02   1.6462873971173866e+02   1.6571929832040561e+02   1.6656598296844930e+02
      2138.138138138138   1.6601166591872621e+02   1.6593992832485594e+02   1.6705775505814583e+02   1.6789806199119002e+02
      2139.639639639640   1.6731990640543532e+02   1.6727005602950092e+02   1.6841634506436773e+02   1.6924968565368235e+02
      2141.141141141141   1.6864526775688680e+02   1.6861971049611509e+02   1.6979564401251574e+02   1.7062138173734297e+02
      2142.642642642642   1.6998843613376158e+02   1.6998960566773073e+02   1.7119629620649974e+02   1.7201375560634489e+02
      2144.144144144144   1.7134991619628727e+02   1.7138041851926641e+02   1.7261898209018904e+02   1.7342741218614933e+02
      2145.645645645645   1.7273067623751592e+02   1.7279295450437149e+02   1.7406448370173263e+02   1.7486307303579483e+02
      2147.147147147147   1.7413134162148970e+02   1.7422802713652888e+02   1.7553355219501876e+02   1.7632143777108431e+02
      2148.648648648649   1.7555249533241800e+02   1.7568632969917638e+02   1.7702683300866076e+02   1.7780312483072916e+02
      2150.150150150150   1.7699467568750978e+02   1.7716847028773614e+02   1.7854495167947564e+02   1.7930877534482141e+02
      2151.651651651652   1.7845847808298086e+02   1.7867514804596678e+02   1.8008863851650131e+02   1.8083913489263981e+02
      2153.153153153153   1.7994452687233758e+02   1.8020717583060932e+02   1.8165871584798498e+02   1.8239492010067090e+02
      2154.654654654655   1.8145324676637270e+02   1.8176529650844944e+02   1.8325612022630375e+02   1.8397683865788596e+02
      2156.156156156156   1.8298520997812349e+02   1.8335037203339434e+02   1.8488179004450268e+02   1.8558570231879000e+02
      2157.657657657658   1.8454102408532313e+02   1.8496332368710836e+02   1.8653679424066857e+02   1.8722235140703987e+02
      2159.159159159159   1.8612128763086557e+02   1.8660494535983244e+02   1.8822206443215205e+02   1.8888768320439746e+02
      2160.660660660661   1.8772695001025176e+02   1.8827621378418792e+02   1.8993881529943749e+02   1.9058265596382154e+02
      2162.162162162163   1.8935844759557762e+02   1.8997809763220673e+02   1.9168858445519425e+02   1.9230801871458900e+02
      2163.663663663664   1.9101643008279933e+02   1.9171160459232473e+02   1.9347307430200030e+02   1.9406427930896038e+02
      2165.165165165165   1.9270163617820447e+02   1.9347791260995038e+02   1.9529394103616789e+02   1.9585177019335856e+02
      2166.666666666667   1.9441441831914020e+02   1.9527865085899802e+02   1.9715232609519390e+02   1.9767093859708677e+02
      2168.168168168168   1.9615528249034853e+02   1.9711579143911254e+02   1.9904899583634557e+02   1.9952231432883855e+02
      2169.669669669670   1.9792534214416173e+02   1.9899166306050191e+02   2.0098448069756586e+02   2.0140663717519669e+02
      2171.171171171171   1.9972561785386921e+02   2.0090907530929329e+02   2.0295913948143598e+02   2.0332486802000616e+02
      2172.672672672673   2.0155687605415736e+02   2.0287084000735996e+02   2.0497361427889936e+02   2.0527799702149392e+02
      2174.174174174174   2.0342007497776598e+02   2.0487967298188002e+02   2.0702886539718602e+02   2.0726690329313899e+02
      2175.675675675676   2.0531752231930514e+02   2.0693793174961340e+02   2.0912612684060096e+02   2.0929253713084958e+02
      2177.177177177177   2.0725363626173115e+02   2.0904740940358991e+02   2.1126640498868073e+02   2.1135583202910686e+02
      2178.678678678679   2.0923470792722364e+02   2.1120958476518200e+02   2.1345103628639535e+02   2.1345804408960549e+02
      2180.180180180180   2.1126680727800721e+02   2.1342541741347895e+02   2.1568126725928107e+02   2.1560037130184014e+02
      2181.681681681682   2.1335525396960796e+02   2.1569614899830785e+02   2.1795841343403274e+02   2.1778502091050836e+02
      2183.183183183183   2.1550427611603823e+02   2.1802339238891037e+02   2.2028455423118160e+02   2.2001557619783122e+02
      2184.684684684685   2.1771660668695714e+02   2.2040911900597078e+02   2.2266150699058915e+02   2.2229621765077414e+02
      2186.186186186186   2.1999435864084390e+02   2.2285511442712567e+02   2.2509195951280211e+02   2.2463144788366509e+02
      2187.687687687688   2.2234028944583812e+02   2.2536424729343264e+02   2.2757894742999468e+02   2.2702496271765403e+02
      2189.189189189189   2.2475804422826303e+02   2.2793913260835549e+02   2.3012657814218164e+02   2.2947958322147178e+02
      2190.690690690691   2.2725306886190756e+02   2.3058270784637301e+02   2.3273904902506035e+02   2.3199929724063702e+02
      2192.192192192192   2.2982834741179573e+02   2.3329878841283377e+02   2.3542134795156272e+02   2.3458545659091425e+02
      2193.693693693694   2.3248858524162014e+02   2.3609171554188163e+02   2.3817757738459176e+02   2.3724185292390112e+02
      2195.195195195195   2.3523484004384926e+02   2.3896589420251365e+02   2.4101188862546670e+02   2.3997016326908368e+02
      2196.696696696697   2.3807081785267954e+02   2.4192658764406767e+02   2.4392846418329637e+02   2.4277426787509123e+02
      2198.198198198198   2.4099910570130959e+02   2.4497878145583906e+02   2.4693033801539585e+02   2.4565563397480736e+02
      2199.699699699700   2.4402442348459263e+02   2.4812756849588891e+02   2.5002202177357299e+02   2.4861636783033788e+02
      2201.201201201201   2.4714932408036088e+02   2.5137778562900561e+02   2.5320561250061795e+02   2.5165627348959569e+02
      2202.702702702702   2.5037737781135684e+02   2.5473466582260025e+02   2.5648512907097967e+02   2.5477419973270941e+02
      2204.204204204204   2.5371142723939664e+02   2.5820293624268794e+02   2.5986286137511729e+02   2.5797062157171814e+02
      2205.705705705705   2.5715260110237909e+02   2.6178727141736567e+02   2.6334040280233427e+02   2.6124540016454921e+02
      2207.207207207207   2.6070061788211831e+02   2.6548962040951767e+02   2.6691251947328294e+02   2.6459229978567492e+02
      2208.708708708709   2.6435746642313467e+02   2.6931477893092006e+02   2.7058069476136149e+02   2.6801215447510316e+02
      2210.210210210210   2.6812496217696417e+02   2.7326453467143733e+02   2.7434144455396557e+02   2.7150154183334888e+02
      2211.711711711712   2.7200687103403527e+02   2.7734436159661925e+02   2.7819882569896384e+02   2.7506488512748990e+02
      2213.213213213213   2.7600530548581975e+02   2.8155804948983615e+02   2.8215501252671351e+02   2.7870357218295544e+02
      2214.714714714715   2.8012335574525537e+02   2.8591176671907670e+02   2.8621774278368963e+02   2.8242581524379756e+02
      2216.216216216216   2.8436411504367146e+02   2.9040759989641964e+02   2.9038521680575462e+02   2.8623140443703170e+02
      2217.717717717718   2.8873261015928392e+02   2.9505038163943152e+02   2.9466104404715190e+02   2.9012141764714869e+02
      2219.219219219219   2.9323605044519093e+02   2.9984582206073043e+02   2.9904877824900387e+02   2.9410257988375508e+02
      2220.720720720721   2.9787962401131455e+02   3.0480108931567747e+02   3.0355304461515152e+02   2.9817651352829103e+02
      2222.222222222222   3.0267109229330600e+02   3.0992040689445446e+02   3.0817315047017820e+02   3.0234160789945207e+02
      2223.723723723724   3.0761909179570586e+02   3.1521135154018015e+02   3.1291604721007712e+02   3.0660616079246637e+02
      2225.225225225225   3.1273301975366439e+02   3.2068087381400801e+02   3.1778811000261260e+02   3.1097490429458287e+02
      2226.726726726727   3.1801953611690021e+02   3.2633381506571010e+02   3.2278900215271392e+02   3.1544080905460288e+02
      2228.228228228228   3.2349002707931805e+02   3.3218184888971331e+02   3.2792847901496049e+02   3.2001961471071519e+02
      2229.729729729730   3.2915209121091982e+02   3.3823140249614721e+02   3.3320562107575228e+02   3.2471087835685427e+02
      2231.231231231232   3.3501412092860915e+02   3.4448884586376101e+02   3.3862114749381988e+02   3.2951378870989947e+02
      2232.732732732733   3.4109068947388283e+02   3.5096543330104959e+02   3.4418360644846422e+02   3.3443731638986441e+02
      2234.234234234234   3.4739611757825116e+02   3.5767300374007425e+02   3.4989948609402290e+02   3.3949003340590798e+02
      2235.735735735735   3.5394170093110512e+02   3.6462220600847053e+02   3.5577413060053050e+02   3.4467616445345050e+02
      2237.237237237237   3.6074552413838541e+02   3.7182163834134849e+02   3.6181070160726051e+02   3.4999956876539648e+02
      2238.738738738739   3.6782780406153307e+02   3.7928291882202512e+02   3.6801473114847732e+02   3.5546688813291166e+02
      2240.240240240240   3.7520585817570958e+02   3.8701679200096743e+02   3.7438926023637339e+02   3.6107864305602817e+02
      2241.741741741742   3.8289944735975462e+02   3.9504159713474019e+02   3.8094796413577558e+02   3.6684593540426835e+02
      2243.243243243243   3.9093371815365276e+02   4.0337715440325348e+02   3.8770267579216187e+02   3.7278187934192260e+02
      2244.744744744745   3.9933212274923494e+02   4.1203346041964738e+02   3.9465491640610986e+02   3.7888376586893924e+02
      2246.246246246246   4.0812864643408921e+02   4.2102938803578638e+02   4.0181850665376658e+02   3.8516306368318811e+02
      2247.747747747748   4.1735668286980774e+02   4.3037137038500748e+02   4.0919184946218996e+02   3.9161573645422970e+02
      2249.249249249249   4.2706443402780468e+02   4.4008159554067123e+02   4.1678883202813120e+02   3.9825566949822201e+02
      2250.750750750751   4.3729579900085224e+02   4.5017925396610502e+02   4.2461288841663151e+02   4.0508213865002523e+02
      2252.252252252252   4.4810353298039070e+02   4.6069292467837460e+02   4.3267682556281477e+02   4.1210645003248118e+02
      2253.753753753754   4.5955584996617364e+02   4.7165321907560093e+02   4.4099222095513397e+02   4.1933771946750096e+02
      2255.255255255255   4.7169367637830800e+02   4.8305706667292100e+02   4.4953732464163943e+02   4.2675080853505926e+02
      2256.756756756757   4.8459516801546027e+02   4.9493719674352212e+02   4.5832782249266194e+02   4.3436123956947711e+02
      2258.258258258258   4.9836651421161736e+02   5.0734220545365463e+02   4.6740189013600298e+02   4.4220804303459431e+02
      2259.759759759760   5.1301751636997824e+02   5.2023643465246744e+02   4.7670893629393203e+02   4.5023565399224242e+02
      2261.261261261261   5.2863040345947218e+02   5.3363993301157336e+02   4.8625754214163743e+02   4.5845371133817019e+02
      2262.762762762763   5.4532135645936592e+02   5.4758436661735050e+02   4.9606625826129414e+02   4.6688098455831033e+02
      2264.264264264264   5.6318947894257360e+02   5.6207072065514808e+02   5.0613085908872262e+02   4.7551330264676869e+02
      2265.765765765766   5.8230596900857086e+02   5.7705600153426235e+02   5.1641705690063304e+02   4.8431900255350064e+02
      2267.267267267267   6.0278787471332646e+02   5.9253300711267059e+02   5.2692666870283654e+02   4.9330383974864401e+02
      2268.768768768768   6.2473624766688567e+02   6.0846736979247157e+02   5.3764542765243016e+02   5.0246305790375163e+02
      2270.270270270270   6.4825432680343999e+02   6.2482480630042903e+02   5.4855498322194535e+02   5.1178956128880299e+02
      2271.771771771771   6.7341266604653219e+02   6.4154126425348011e+02   5.5961845339966180e+02   5.2125783939466476e+02
      2273.273273273273   7.0030414104606643e+02   6.5855347996715057e+02   5.7081322715286751e+02   5.3085684507988731e+02
      2274.774774774775   7.2896361805952847e+02   6.7574759868909632e+02   5.8209226266498649e+02   5.4055030810650680e+02
      2276.276276276276   7.5945607195964089e+02   6.9301794158634971e+02   5.9342666747848557e+02   5.5032033974443414e+02
      2277.777777777778   7.9181223751100561e+02   7.1024127438958567e+02   6.0478686061815790e+02   5.6015490033911226e+02
      2279.279279279279   8.2600314123622775e+02   7.2724533428686311e+02   6.1610569747720615e+02   5.7001011957660751e+02
      2280.780780780781   8.6194998584015093e+02   7.4382019017159405e+02   6.2729491842667483e+02   5.7982751846242115e+02
      2282.282282282282   8.9964080060073502e+02   7.5986751169086176e+02   6.3835074565861953e+02   5.8962959623021811e+02
      2283.783783783784   9.3858043733515456e+02   7.7511921820843315e+02   6.4913452114098561e+02   5.9931228717657643e+02
      2285.285285285285   9.7815076512643952e+02   7.8936627754729943e+02   6.5956431246486295e+02   6.0882072422048236e+02
      2286.786786786787   1.0177271664535108e+03   8.0248565818355235e+02   6.6964639072096168e+02   6.1819070458021258e+02
      2288.288288288288   1.0558720369163027e+03   8.1407757663299321e+02   6.7915538604689812e+02   6.2722717464691084e+02
      2289.789789789790   1.0916298410548654e+03   8.2403387657419876e+02   6.8814062889188881e+02   6.3601179737937537e+02
      2291.291291291291   1.1231528788257581e+03   8.3198243286525349e+02   6.9636379320385959e+02   6.4433973914560488e+02
      2292.792792792793   1.1491590281491829e+03   8.3788973583426173e+02   7.0383833457931644e+02   6.5226284564901755e+02
      2294.294294294294   1.1678858010209544e+03   8.4157586614932541e+02   7.1040135082602694e+02   6.5965086877440581e+02
      2295.795795795796   1.1780143472208506e+03   8.4299272279769423e+02   7.1596900202423171e+02   6.6644149700551111e+02
      2297.297297297298   1.1787035287286858e+03   8.4218322307390986e+02   7.2051578822698878e+02   6.7262448595921489e+02
      2298.798798798799   1.1694920672892304e+03   8.3909592013892222e+02   7.2391022382126243e+02   6.7805434318736127e+02
      2300.300300300300   1.1510070897549101e+03   8.3384799943274004e+02   7.2616999412626694e+02   6.8272887159838251e+02
      2301.801801801802   1.1245488868975985e+03   8.2650724847841980e+02   7.2726457742768514e+02   6.8658436426738706e+02
      2303.303303303303   1.0919535412918615e+03   8.1722363358899690e+02   7.2718513099896222e+02   6.8956748761076119e+02
      2304.804804804805   1.0550328639766919e+03   8.0619503098524149e+02   7.2595839714859790e+02   6.9165702627026656e+02
      2306.306306306306   1.0153761929784902e+03   7.9366487771448476e+02   7.2360780038556891e+02   6.9282471125415577e+02
      2307.807807807808   9.7431496698140961e+02   7.7989679033058803e+02   7.2017028370997377e+02   6.9304733324862855e+02
      2309.309309309309   9.3287750883148192e+02   7.6515469893669990e+02   7.1570203012377010e+02   6.9231897718305220e+02
      2310.810810810811   8.9187837713534725e+02   7.4968372244208922e+02   7.1026610001829988e+02   6.9063661114878209e+02
      2312.312312312312   8.5198032611417966e+02   7.3370489227577127e+02   7.0393758385532055e+02   6.8801279147493017e+02
      2313.813813813814   8.1370871384632233e+02   7.1740203001388534e+02   6.9679958925327571e+02   6.8447498263983721e+02
      2315.315315315315   7.7743768348018943e+02   7.0094375722333382e+02   6.8893743757505706e+02   6.8006269053905964e+02
      2316.816816816817   7.4322655890692658e+02   6.8447578293572758e+02   6.8043953199667521e+02   6.7482770133805457e+02
      2318.318318318318   7.1121065611873951e+02   6.6813349306154771e+02   6.7139368871401859e+02   6.6882115813726068e+02
      2319.819819819820   6.8136115329665699e+02   6.5203011447741244e+02   6.6187604501237820e+02   6.6208050257558648e+02
      2321.321321321321   6.5350144082838574e+02   6.3625964261456261e+02   6.5197188448816610e+02   6.5465298224158573e+02
      2322.822822822823   6.2749450074396179e+02   6.2089183842952980e+02   6.4176337119749974e+02   6.4660271249409357e+02
      2324.324324324324   6.0324100742662051e+02   6.0597180737697852e+02   6.3131523050744659e+02   6.3798507015556675e+02
      2325.825825825826   5.8063987919220540e+02   5.9153003330192121e+02   6.2069175948361044e+02   6.2887402805642807e+02
      2327.327327327327   5.5960629241095342e+02   5.7758734678439623e+02   6.0994933415347452e+02   6.1934208555931195e+02
      2328.828828828829   5.4007470125043437e+02   5.6414125391260484e+02   5.9913327857708066e+02   6.0947066543300411e+02
      2330.330330330330   5.2197561618614748e+02   5.5120324915085598e+02   5.8828593882015298e+02   5.9933961562562195e+02
      2331.831831831832   5.0519237065542563e+02   5.3876210265988152e+02   5.7743886529002441e+02   5.8901565262781355e+02
      2333.333333333333   4.8962900356496590e+02   5.2681519387663832e+02   5.6663114096196955e+02   5.7856081685290167e+02
      2334.834834834835   4.7517697766070091e+02   5.1534409140200535e+02   5.5589364651390838e+02   5.6802320645562872e+02
      2336.336336336336   4.6175428745585526e+02   5.0433300968832896e+02   5.4525277528320419e+02   5.5744413776363342e+02
      2337.837837837838   4.4929414290160867e+02   4.9376780291234638e+02   5.3473412702491294e+02   5.4686267947242595e+02
      2339.339339339339   4.3774088913970746e+02   4.8362356254114849e+02   5.2434264015148108e+02   5.3631226129549009e+02
      2340.840840840841   4.2707003802189809e+02   4.7386833351917898e+02   5.1408189779078930e+02   5.2583496348192887e+02
      2342.342342342342   4.1725715809191342e+02   4.6449490783680039e+02   5.0396383325102460e+02   5.1546128897370704e+02
      2343.843843843844   4.0830791636689861e+02   4.5548747121367518e+02   4.9400400842899398e+02   5.0522755468348350e+02
      2345.345345345345   4.0013759086551227e+02   4.4682714572553328e+02   4.8422494885828860e+02   4.9516570583180788e+02
      2346.846846846847   3.9264235046594160e+02   4.3848753028792567e+02   4.7464215105357630e+02   4.8528395384000942e+02
      2348.348348348348   3.8573218678542719e+02   4.3045080838544345e+02   4.6527581097067764e+02   4.7560636399327211e+02
      2349.849849849850   3.7925126799191571e+02   4.2269356256570774e+02   4.5613837653040093e+02   4.6614994300869455e+02
      2351.351351351351   3.7313883266397431e+02   4.1519140168017520e+02   4.4722471743826020e+02   4.5691625682905641e+02
      2352.852852852853   3.6732448606495177e+02   4.0792677616484531e+02   4.3853256205256122e+02   4.4791157208972385e+02
      2354.354354354355   3.6177397385308666e+02   4.0089151774809636e+02   4.3006395770083594e+02   4.3914998199889948e+02
      2355.855855855856   3.5646871222847341e+02   3.9408237289662662e+02   4.2183037991518933e+02   4.3063568914356102e+02
      2357.357357357358   3.5140209488159462e+02   3.8749289208789236e+02   4.1383821805831667e+02   4.2236523374890493e+02
      2358.858858858859   3.4657201426992964e+02   3.8111641683894351e+02   4.0609662821603132e+02   4.1433458363838781e+02
      2360.360360360360   3.4196889897654307e+02   3.7493798611876048e+02   3.9862730879190468e+02   4.0654759748599571e+02
      2361.861861861862   3.3757170095526556e+02   3.6894912908617221e+02   3.9144745691055090e+02   3.9899605939136796e+02
      2363.363363363364   3.3336703578241151e+02   3.6313465845212983e+02   3.8455856834976157e+02   3.9167603196556007e+02
      2364.864864864865   3.2932973108073901e+02   3.5748884404567985e+02   3.7795784149964572e+02   3.8458192083514012e+02
      2366.366366366366   3.2544324810457357e+02   3.5201012169020436e+02   3.7162781363846454e+02   3.7770466185370333e+02
      2367.867867867868   3.2170417570991066e+02   3.4669396367224505e+02   3.6554348119469324e+02   3.7103862747588119e+02
      2369.369369369369   3.1809133457103280e+02   3.4153396426607503e+02   3.5968863994835641e+02   3.6457581373128363e+02
      2370.870870870871   3.1459664158878525e+02   3.3652053545941959e+02   3.5404566509888565e+02   3.5831296910075400e+02
      2372.372372372372   3.1120657386674651e+02   3.3163682211612121e+02   3.4859833948441724e+02   3.5223846250071404e+02
      2373.873873873874   3.0790746170878083e+02   3.2687039821596778e+02   3.4333473873159113e+02   3.4634920738710241e+02
      2375.375375375375   3.0469148325832731e+02   3.2221916259900610e+02   3.3824317122190115e+02   3.4063464344883653e+02
      2376.876876876877   3.0154097076647770e+02   3.1768872261056185e+02   3.3331586489728659e+02   3.3508936270450681e+02
      2378.378378378378   2.9845100070025148e+02   3.1328183279782240e+02   3.2853883530969642e+02   3.2969968281843757e+02
      2379.879879879880   2.9541687579909279e+02   3.0901671755812310e+02   3.2390592481040261e+02   3.2446022563807230e+02
      2381.381381381381   2.9242577213015801e+02   3.0490364757559513e+02   3.1941010989800571e+02   3.1936531222807469e+02
      2382.882882882883   2.8947117631898482e+02   3.0094863700706600e+02   3.1504461580210216e+02   3.1440928660324607e+02
      2384.384384384384   2.8655553706663477e+02   2.9715421768412421e+02   3.1080262363565811e+02   3.0959145766138829e+02
      2385.885885885886   2.8368099416753955e+02   2.9350963614215732e+02   3.0667363089235732e+02   3.0491318184391406e+02
      2387.387387387387   2.8084040707006983e+02   2.9000270929176008e+02   3.0264801182252512e+02   3.0038126045491191e+02
      2388.888888888889   2.7802782675043755e+02   2.8662283235552644e+02   2.9872132723703231e+02   2.9599445742797201e+02
      2390.390390390390   2.7524562559993421e+02   2.8336445415477237e+02   2.9488486662137325e+02   2.9175098743068196e+02
      2391.891891891892   2.7248931152148373e+02   2.8022374815775765e+02   2.9113587902852032e+02   2.8764904016647336e+02
      2393.393393393393   2.6975471568185390e+02   2.7720088315344350e+02   2.8746907596866214e+02   2.8368146426959731e+02
      2394.894894894895   2.6704078847233149e+02   2.7429663812859633e+02   2.8387859470618469e+02   2.7984279838685217e+02
      2396.396396396396   2.6435332433858383e+02   2.7150779079638562e+02   2.8035528156586150e+02   2.7612466714510157e+02
      2397.897897897898   2.6170416316231564e+02   2.6882400429652557e+02   2.7689270015840918e+02   2.7252287464258785e+02
      2399.399399399399   2.5909483118711739e+02   2.6623768042789112e+02   2.7347987092318760e+02   2.6903002814727819e+02
      2400.900900900901   2.5653592998180130e+02   2.6373542958168201e+02   2.7011009696872327e+02   2.6564244569957503e+02
      2402.402402402402   2.5403630504196599e+02   2.6130589094319492e+02   2.6678568608130621e+02   2.6235813808065302e+02
      2403.903903903904   2.5159790070471297e+02   2.5893616467303815e+02   2.6350513493298814e+02   2.5917296638880293e+02
      2405.405405405405   2.4921982651005240e+02   2.5661464622501700e+02   2.6027980700374496e+02   2.5608528067597121e+02
      2406.906906906907   2.4690119846969384e+02   2.5433215069869519e+02   2.5711855039866668e+02   2.5309239030448470e+02
      2408.408408408408   2.4463975771279451e+02   2.5208052681487246e+02   2.5404632646031828e+02   2.5019207117638740e+02
      2409.909909909910   2.4243220253147851e+02   2.4985576765498112e+02   2.5106989287815907e+02   2.4738160271155294e+02
      2411.411411411411   2.4028142209513237e+02   2.4765270710530882e+02   2.4819963828011993e+02   2.4465927479937605e+02
      2412.912912912913   2.3819051638569192e+02   2.4547034212315071e+02   2.4544200289410159e+02   2.4202237019676357e+02
      2414.414414414414   2.3616824512882098e+02   2.4330799525847885e+02   2.4279234945061893e+02   2.3946746621916583e+02
      2415.915915915916   2.3422304130684327e+02   2.4116424735776232e+02   2.4024591683800767e+02   2.3699194966326189e+02
      2417.417417417417   2.3236638443745076e+02   2.3903690812170379e+02   2.3778913645253280e+02   2.3459354950977817e+02
      2418.918918918919   2.3060069468499660e+02   2.3692194189359094e+02   2.3541331505169740e+02   2.3226898220407185e+02
      2420.420420420421   2.2892760445525738e+02   2.3481390848481331e+02   2.3310646466584529e+02   2.3001570402551764e+02
      2421.921921921922   2.2734679680712216e+02   2.3270951156768351e+02   2.3085842789517915e+02   2.2783167977968472e+02
      2423.423423423424   2.2584166050143170e+02   2.3060521659118888e+02   2.2866485473327847e+02   2.2571412147804296e+02
      2424.924924924925   2.2438970021877705e+02   2.2850175148388027e+02   2.2652348968042585e+02   2.2365999105984412e+02
      2426.426426426427   2.2296836355196302e+02   2.2640551265113811e+02   2.2443465390520356e+02   2.2166714120775032e+02
      2427.927927927928   2.2156193216128077e+02   2.2431808732249726e+02   2.2239747657735884e+02   2.1973267494384837e+02
      2429.429429429430   2.2014747050399586e+02   2.2225530085370491e+02   2.2041249658165751e+02   2.1785405119531080e+02
      2430.930930930931   2.1871697942649303e+02   2.2022490526121820e+02   2.1848106303366367e+02   2.1602943975480380e+02
      2432.432432432433   2.1726130260026846e+02   2.1823056557111201e+02   2.1660211959607918e+02   2.1425580030028854e+02
      2433.933933933934   2.1578191943157503e+02   2.1627599276073548e+02   2.1477360963585352e+02   2.1253042872753932e+02
      2435.435435435435   2.1428299162524559e+02   2.1435981584380255e+02   2.1299545485496569e+02   2.1085168001053987e+02
      2436.936936936937   2.1276801484222594e+02   2.1247754600450563e+02   2.1126585506138812e+02   2.0921724784019884e+02
      2438.438438438438   2.1123968049042003e+02   2.1061925371316678e+02   2.0958679566863776e+02   2.0762550478478033e+02
      2439.939939939940   2.0970390469951610e+02   2.0877863800725260e+02   2.0795672081881381e+02   2.0607519250196614e+02
      2441.441441441441   2.0816423181505766e+02   2.0695007422308908e+02   2.0637561579240747e+02   2.0456459687169902e+02
      2442.942942942943   2.0662647034576193e+02   2.0513190043391978e+02   2.0484369975506627e+02   2.0309323448473896e+02
      2444.444444444444   2.0509676503071830e+02   2.0332811631017424e+02   2.0335869525499987e+02   2.0165827030727985e+02
      2445.945945945946   2.0358059282414118e+02   2.0154322298321742e+02   2.0192077207246277e+02   2.0025865781539852e+02
      2447.447447447447   2.0207965875614565e+02   1.9978380053267117e+02   2.0052799411988792e+02   1.9889312411265843e+02
      2448.948948948949   2.0060692568400705e+02   1.9805665296225683e+02   1.9917830725283173e+02   1.9756055342093532e+02
      2450.450450450450   1.9915030164636460e+02   1.9636475299717065e+02   1.9787120097829771e+02   1.9626048919220943e+02
      2451.951951951952   1.9772028453836083e+02   1.9471472721426042e+02   1.9660376352745314e+02   1.9499128896766382e+02
      2453.453453453453   1.9630336505029172e+02   1.9311647949792001e+02   1.9537291067501047e+02   1.9375221653691474e+02
      2454.954954954955   1.9489680297849665e+02   1.9157641084602284e+02   1.9417612133817832e+02   1.9254240184226995e+02
      2456.456456456456   1.9349181989867927e+02   1.9010189235025177e+02   1.9301072537370544e+02   1.9135987552705242e+02
      2457.957957957958   1.9206743893425616e+02   1.8870295741474149e+02   1.9187411702039861e+02   1.9020337799756106e+02
      2459.459459459460   1.9061974437757542e+02   1.8738592224177586e+02   1.9076342185687926e+02   1.8907054407037290e+02
      2460.960960960961   1.8913566625371001e+02   1.8615653291180732e+02   1.8967815401712556e+02   1.8796085606179076e+02
      2462.462462462463   1.8760791404650891e+02   1.8501643932949156e+02   1.8861610464689142e+02   1.8687196035830968e+02
      2463.963963963964   1.8604136179554371e+02   1.8395728991322480e+02   1.8757458071537741e+02   1.8580217301783435e+02
      2465.465465465466   1.8444218272668422e+02   1.8296604959403646e+02   1.8655160016504479e+02   1.8474974360105870e+02
      2466.966966966967   1.8282641405660542e+02   1.8203108486835166e+02   1.8554642530319674e+02   1.8371294348682818e+02
      2468.468468468468   1.8120746549399573e+02   1.8114431579374696e+02   1.8455793715927470e+02   1.8268953156190710e+02
      2469.969969969970   1.7959894536978538e+02   1.8029678860353241e+02   1.8358498032800961e+02   1.8167792231302479e+02
      2471.471471471471   1.7801470028773682e+02   1.7948149086115208e+02   1.8262655744071731e+02   1.8067678906884325e+02
      2472.972972972973   1.7646300202434199e+02   1.7869479375651250e+02   1.8168270185430643e+02   1.7968515652384346e+02
      2474.474474474474   1.7496562481138406e+02   1.7792868431173790e+02   1.8075180886073395e+02   1.7870187440678720e+02
      2475.975975975976   1.7353256014861367e+02   1.7717932362493835e+02   1.7983330183278795e+02   1.7772669727827034e+02
      2477.477477477477   1.7217791509402346e+02   1.7644331046469037e+02   1.7892597437451843e+02   1.7675979740867419e+02
      2478.978978978979   1.7091515204492086e+02   1.7571690923753300e+02   1.7803000309153873e+02   1.7579991578515572e+02
      2480.480480480481   1.6975753300948151e+02   1.7499683452587226e+02   1.7714441752284336e+02   1.7484743977839807e+02
      2481.981981981982   1.6871372994657011e+02   1.7428025248545117e+02   1.7626841255172889e+02   1.7390305257768571e+02
      2483.483483483484   1.6778442790694930e+02   1.7356410385883896e+02   1.7540181513314764e+02   1.7296692305294908e+02
      2484.984984984985   1.6696129704113079e+02   1.7284778542595257e+02   1.7454504471542199e+02   1.7203822559480119e+02
      2486.486486486487   1.6623474109411768e+02   1.7213070463206409e+02   1.7369743866424454e+02   1.7111682793947486e+02
      2487.987987987988   1.6559266553302484e+02   1.7141073786070208e+02   1.7285517740578524e+02   1.7020668634598155e+02
      2489.489489489490   1.6501896188852686e+02   1.7068895170542450e+02   1.7201524512795771e+02   1.6930657703201601e+02
      2490.990990990991   1.6450128045964433e+02   1.6996676290771555e+02   1.7117658207098935e+02   1.6841360591161489e+02
      2492.492492492493   1.6401774494364111e+02   1.6924282530384258e+02   1.7033454172706732e+02   1.6753135382472692e+02
      2493.993993993994   1.6356126464105250e+02   1.6851577463747580e+02   1.6948623068309834e+02   1.6665992078232350e+02
      2495.495495495496   1.6311613848925151e+02   1.6778617619586618e+02   1.6863123302430034e+02   1.6579717184529554e+02
      2496.996996996997   1.6267562727410933e+02   1.6705416321824646e+02   1.6776767679790930e+02   1.6494276713017180e+02
      2498.498498498499   1.6222949622186420e+02   1.6631900535471442e+02   1.6689641334048324e+02   1.6409658949215702e+02
      2500.000000000000   1.6177369490352498e+02   1.6558064383161835e+02   1.6601615653935886e+02   1.6325704678522129e+02
      2501.501501501501   1.6130361453807737e+02   1.6483825283479675e+02   1.6512803074694091e+02   1.6242328410161542e+02
      2503.003003003003   1.6081456277429925e+02   1.6409068909029415e+02   1.6422994516711037e+02   1.6159253216370419e+02
      2504.504504504504   1.6030302206181992e+02   1.6333698118207971e+02   1.6331970552099551e+02   1.6076341616946826e+02
      2506.006006006006   1.5976516014514365e+02   1.6257595751875911e+02   1.6240030799195793e+02   1.5993236176406850e+02
      2507.507507507507   1.5919597820641010e+02   1.6180223355044532e+02   1.6147057115658436e+02   1.5909598849333014e+02
      2509.009009009009   1.5859143412583418e+02   1.6101020516761923e+02   1.6052342393494700e+02   1.5824905344984225e+02
      2510.510510510511   1.5794232016125952e+02   1.6018776934448240e+02   1.5955871225004555e+02   1.5738186747892152e+02
      2512.012012012012   1.5723571362799737e+02   1.5931683767084158e+02   1.5856602656644722e+02   1.5648360840484543e+02
      2513.513513513513   1.5644652859535952e+02   1.5836569534063253e+02   1.5751790496515687e+02   1.5552648139531473e+02
      2515.015015015015   1.5550067896649310e+02   1.5725140342417490e+02   1.5633749990432219e+02   1.5443271054735013e+02
      2516.516516516517   1.5323700800431217e+02   1.5478885300358849e+02   1.5385820519919611e+02   1.5204947160989437e+02
      2518.018018018018   1.5184556730515192e+02   1.5323690861885237e+02   1.5231634824477629e+02   1.5056171338660340e+02
      2519.519519519520   1.5087189111411652e+02   1.5210183858349086e+02   1.5121636925999272e+02   1.4950668363688547e+02
      2521.021021021021   1.5003178497145868e+02   1.5109435587047619e+02   1.5027296014765156e+02   1.4860052178948095e+02
      2522.522522522522   1.4926563215660161e+02   1.5015360440145321e+02   1.4942349339186390e+02   1.4778312682103675e+02
      2524.024024024024   1.4855356372179563e+02   1.4926111771311432e+02   1.4863873884052367e+02   1.4702915593544247e+02
      2525.525525525526   1.4788162866666096e+02   1.4840381560345429e+02   1.4790515485406885e+02   1.4632424978800196e+02
      2527.027027027027   1.4724240092848470e+02   1.4757062737326598e+02   1.4721231515534038e+02   1.4565987745793100e+02
      2528.528528528529   1.4663271467201076e+02   1.4676244138526249e+02   1.4655106013440241e+02   1.4502886072849910e+02
      2530.030030030030   1.4604895423807133e+02   1.4598079236122769e+02   1.4591839219865307e+02   1.4442820920871401e+02
      2531.531531531532   1.4549625156326999e+02   1.4523520704485802e+02   1.4532317408797638e+02   1.4386663073766044e+02
      2533.033033033033   1.4496041217770355e+02   1.4451164408121400e+02   1.4474537213774374e+02   1.4332564014511209e+02
      2534.534534534534   1.4443999983180871e+02   1.4382461009287650e+02   1.4418953160669361e+02   1.4280887704295566e+02
      2536.036036036036   1.4392245206008482e+02   1.4316732507725428e+02   1.4364595398846149e+02   1.4230594228358390e+02
      2537.537537537537   1.4341056252861458e+02   1.4254953826756054e+02   1.4312154395932822e+02   1.4182391784386692e+02
      2539.039039039039   1.4290007540884741e+02   1.4198043103820288e+02   1.4262113938291969e+02   1.4136697781867773e+02
      2540.540540540541   1.4237265100826514e+02   1.4144552708315771e+02   1.4212843819691227e+02   1.4091781725083720e+02
      2542.042042042042   1.4181757851843201e+02   1.4093249646738420e+02   1.4163655345152722e+02   1.4046854204358021e+02
      2543.543543543544   1.4124174716300206e+02   1.4044383860448423e+02   1.4115293276961390e+02   1.4002688959700617e+02
      2545.045045045045   1.4066197275247603e+02   1.4000071512092546e+02   1.4069955274694891e+02   1.3961374893065292e+02
      2546.546546546546   1.4003869109244300e+02   1.3957416215849156e+02   1.4024723786002312e+02   1.3919908605483408e+02
      2548.048048048048   1.3936345139547581e+02   1.3911657815416996e+02   1.3976494562580712e+02   1.3875343197779139e+02
      2549.549549549549   1.3871029548795025e+02   1.3870729719677362e+02   1.3933023152429575e+02   1.3835293090430056e+02
      2551.051051051051   1.3802711025910210e+02   1.3830238469844221e+02   1.3890104384686060e+02   1.3795493224260494e+02
      2552.552552552553   1.3731817195803634e+02   1.3787784123436367e+02   1.3845886126305882e+02   1.3754307201791795e+02
      2554.054054054054   1.3661122275316276e+02   1.3746150467740534e+02   1.3803096118872378e+02   1.3714371083502260e+02
      2555.555555555556   1.3591910905472886e+02   1.3705393078233536e+02   1.3761810729805987e+02   1.3675782889778350e+02
      2557.057057057057   1.3523238268956359e+02   1.3664441706894254e+02   1.3721022814533575e+02   1.3637581158735324e+02
      2558.558558558559   1.3456436389974937e+02   1.3623565707157456e+02   1.3681024527111364e+02   1.3600074756659299e+02
      2560.060060060060   1.3391906586839238e+02   1.3582549767898013e+02   1.3641426312575254e+02   1.3562941278415315e+02
      2561.561561561562   1.3330279472931329e+02   1.3541937846890778e+02   1.3602662931203170e+02   1.3526556410189917e+02
      2563.063063063063   1.3272543471984855e+02   1.3501699838092227e+02   1.3564631707513766e+02   1.3490850750739210e+02
      2564.564564564565   1.3221522601133313e+02   1.3461890648690263e+02   1.3527340969007764e+02   1.3455839070387862e+02
      2566.066066066066   1.3174866904247483e+02   1.3423098391820386e+02   1.3491098430424321e+02   1.3421718792159731e+02
      2567.567567567567   1.3131306959922915e+02   1.3384585697516775e+02   1.3455135869199967e+02   1.3387764958129262e+02
      2569.069069069069   1.3095336526968032e+02   1.3347544300278506e+02   1.3420369072026315e+02   1.3354805964583147e+02
      2570.570570570571   1.3064090661232061e+02   1.3312014873700664e+02   1.3386832994819881e+02   1.3322813783254185e+02
      2572.072072072072   1.3033463878797738e+02   1.3275930362817778e+02   1.3352516659617248e+02   1.3289908811102131e+02
      2573.573573573573   1.3007714461031597e+02   1.3242767613513834e+02   1.3320609419005569e+02   1.3259068805906821e+02
      2575.075075075075   1.2984268760430442e+02   1.3210334472958968e+02   1.3289083274002422e+02   1.3228260666453880e+02
      2576.576576576576   1.2960918326099159e+02   1.3178342067371929e+02   1.3257574198078979e+02   1.3197170448876795e+02
      2578.078078078078   1.2939909478384533e+02   1.3148674773723354e+02   1.3228111088043093e+02   1.3167716971892332e+02
      2579.579579579579   1.2917937322252413e+02   1.3118441613571960e+02   1.3197776094016987e+02   1.3137132554477481e+02
      2581.081081081081   1.2898311346247269e+02   1.3091003402109041e+02   1.3169852512445433e+02   1.3108481149386154e+02
      2582.582582582583   1.2877394903941141e+02   1.3063049009035231e+02   1.3141281361411143e+02   1.3078958591984278e+02
      2584.084084084084   1.2858401988288492e+02   1.3037556222078689e+02   1.3114805444246556e+02   1.3051092436710886e+02
      2585.585585585586   1.2839518638754254e+02   1.3012549073624709e+02   1.3088655841546796e+02   1.3023307840752824e+02
      2587.087087087087   1.2820560396592739e+02   1.2988098639072635e+02   1.3062871492354472e+02   1.2995633243339563e+02
      2588.588588588588   1.2802475810193437e+02   1.2965186224869032e+02   1.3038446441261772e+02   1.2969038303734641e+02
      2590.090090090090   1.2784617285416115e+02   1.2942735722461799e+02   1.3014238063025348e+02   1.2942459992370564e+02
      2591.591591591592   1.2767564234142795e+02   1.2921181050601442e+02   1.2990721322673713e+02   1.2916464622677663e+02
      2593.093093093093   1.2751171601102830e+02   1.2900547257475748e+02   1.2967862625174857e+02   1.2891185838243484e+02
      2594.594594594595   1.2735514546050673e+02   1.2880485787035047e+02   1.2945230331270159e+02   1.2866353567392079e+02
      2596.096096096096   1.2720492774944134e+02   1.2860684051446634e+02   1.2922550377179365e+02   1.2841873833961429e+02
      2597.597597597598   1.2706186263264819e+02   1.2841492251398677e+02   1.2900033658441328e+02   1.2817894154312643e+02
      2599.099099099099   1.2692475051214356e+02   1.2822436541126132e+02   1.2877300602734232e+02   1.2794284378700624e+02


==> anc/Fig6_right_DR.txt <==
# Fig. 6, right panel: |T_DbarKbar|; DR; rho=2rho_0; f_pi=92.4 MeV
#         sqrt(s) [MeV]       |T_DbarKbar| (T=0)      |T_DbarKbar| (T=50)     |T_DbarKbar| (T=100)     |T_DbarKbar| (T=150)
      2000.000000000000   9.4230003963600737e+01   9.4615701588510120e+01   9.5549594118406389e+01   9.6617111229093112e+01
      2001.501501501501   9.4779066224851107e+01   9.5158068089226333e+01   9.6091070665839723e+01   9.7138813726139546e+01
      2003.003003003003   9.5331719038089290e+01   9.5704555730332771e+01   9.6638230468208974e+01   9.7667525093482965e+01
      2004.504504504505   9.5888024215051431e+01   9.6253503979013303e+01   9.7184675017711669e+01   9.8188757326974212e+01
      2006.006006006006   9.6447918222307692e+01   9.6806375761446688e+01   9.7736633085055743e+01   9.8720434903051853e+01
      2007.507507507507   9.7011485821101232e+01   9.7362473415732069e+01   9.8290351169571025e+01   9.9248907364314263e+01
      2009.009009009009   9.7578844706590729e+01   9.7921388493718794e+01   9.8844654366917325e+01   9.9774745849536657e+01
      2010.510510510510   9.8149908687368310e+01   9.8484233514805723e+01   9.9403296561414436e+01   1.0030390067237357e+02
      2012.012012012012   9.8724725902611397e+01   9.9050473569868615e+01   9.9964276371826969e+01   1.0083312475481361e+02
      2013.513513513514   9.9303396640238432e+01   9.9619445410423211e+01   1.0052445052084387e+02   1.0135420867225359e+02
      2015.015015015015   9.9886052002260556e+01   1.0019173664343360e+02   1.0108593225685424e+02   1.0187253847579429e+02
      2016.516516516517   1.0047264237902152e+02   1.0076735796822227e+02   1.0164859799222481e+02   1.0238756927528412e+02
      2018.018018018018   1.0106318290297021e+02   1.0134737410793761e+02   1.0221691778883577e+02   1.0291159376872712e+02
      2019.519519519520   1.0165783713999926e+02   1.0193234936709088e+02   1.0279262719991742e+02   1.0344790676721500e+02
      2021.021021021021   1.0225664690549847e+02   1.0252200134004411e+02   1.0337425793795086e+02   1.0399260078317411e+02
      2022.522522522523   1.0285955614842699e+02   1.0311621627342571e+02   1.0396117686183014e+02   1.0454402531726542e+02
      2024.024024024024   1.0346656244758057e+02   1.0371496211903518e+02   1.0455314273163125e+02   1.0510143447428652e+02
      2025.525525525526   1.0407786305682735e+02   1.0431830836577382e+02   1.0515015050564899e+02   1.0566459484525205e+02
      2027.027027027027   1.0469338420843945e+02   1.0492625354098416e+02   1.0575216235155908e+02   1.0623334002824292e+02
      2028.528528528529   1.0531325409620698e+02   1.0553887955170343e+02   1.0635922268458623e+02   1.0680757560292810e+02
      2030.030030030030   1.0593752972654484e+02   1.0615624426985171e+02   1.0697136661717600e+02   1.0738726476113293e+02
      2031.531531531532   1.0656627199222135e+02   1.0677841951626766e+02   1.0758863333071645e+02   1.0797235593135548e+02
      2033.033033033033   1.0719961368243362e+02   1.0740549402512119e+02   1.0821110275623982e+02   1.0856287314751063e+02
      2034.534534534535   1.0783761832012121e+02   1.0803754812358588e+02   1.0883880602720178e+02   1.0915873655814561e+02
      2036.036036036036   1.0848037734549735e+02   1.0867467494560549e+02   1.0947181411737921e+02   1.0975997843245959e+02
      2037.537537537537   1.0912796074086536e+02   1.0931694814335424e+02   1.1011018400811651e+02   1.1036658870673548e+02
      2039.039039039039   1.0978042572155313e+02   1.0996443125852231e+02   1.1075398185612778e+02   1.1097859763759159e+02
      2040.540540540540   1.1043786532548798e+02   1.1061722253185280e+02   1.1140328347216864e+02   1.1159600896485402e+02
      2042.042042042042   1.1110027957325714e+02   1.1127540106926538e+02   1.1205810661512683e+02   1.1221876879118045e+02
      2043.543543543543   1.1176785292067605e+02   1.1193909834167110e+02   1.1271852645381279e+02   1.1284688044959420e+02
      2045.045045045045   1.1244072008466885e+02   1.1260846464668425e+02   1.1338462496169265e+02   1.1348032603176878e+02
      2046.546546546547   1.1311891480410301e+02   1.1328359330051897e+02   1.1405643166375927e+02   1.1411907281356922e+02
      2048.048048048048   1.1380260172617892e+02   1.1396460624436035e+02   1.1473405956374810e+02   1.1476316499408556e+02
      2049.549549549550   1.1449175160880733e+02   1.1465155569684116e+02   1.1541755900616812e+02   1.1541262021729075e+02
      2051.051051051051   1.1518642897773869e+02   1.1534454193754611e+02   1.1610703417740736e+02   1.1606749516734396e+02
      2052.552552552553   1.1588663748825701e+02   1.1604360276667529e+02   1.1680254658084336e+02   1.1672783239774746e+02
      2054.054054054054   1.1659251543628866e+02   1.1674886061854143e+02   1.1750421884247024e+02   1.1739369438336914e+02
      2055.555555555556   1.1730403589793639e+02   1.1746038670973688e+02   1.1821211401597384e+02   1.1806508507044020e+02
      2057.057057057057   1.1802126150006738e+02   1.1817827032750611e+02   1.1892637548116977e+02   1.1874211877994129e+02
      2058.558558558559   1.1874421908094223e+02   1.1890256020605582e+02   1.1964707548363479e+02   1.1942485784294664e+02
      2060.060060060060   1.1947293487893438e+02   1.1963334060847791e+02   1.2037432447770794e+02   1.2011338970561272e+02
      2061.561561561562   1.2020740758302418e+02   1.2037066488565053e+02   1.2110820120407925e+02   1.2080776394819068e+02
      2063.063063063063   1.2094764451477650e+02   1.2111464546976022e+02   1.2184884024698002e+02   1.2150806162179727e+02
      2064.564564564565   1.2169365179853042e+02   1.2186535546888049e+02   1.2259634744284665e+02   1.2221433721264404e+02
      2066.066066066066   1.2244529898113356e+02   1.2262276093196355e+02   1.2335080009384289e+02   1.2292667969617700e+02
      2067.567567567567   1.2320241078853215e+02   1.2338680075835913e+02   1.2411230707773005e+02   1.2364523464917096e+02
      2069.069069069069   1.2396477645932069e+02   1.2415740125175174e+02   1.2488104404779310e+02   1.2437024055272074e+02
      2070.570570570570   1.2473235748192477e+02   1.2493452828262920e+02   1.2565704559702401e+02   1.2510180569169555e+02
      2072.072072072072   1.2550533598655410e+02   1.2571828115967737e+02   1.2644038098800235e+02   1.2583996814436013e+02
      2073.573573573573   1.2628414701960853e+02   1.2650901904168975e+02   1.2723114278599736e+02   1.2658457179452445e+02
      2075.075075075075   1.2706942231953592e+02   1.2730722983915243e+02   1.2802945913920456e+02   1.2733537492451472e+02
      2076.576576576576   1.2786176835898173e+02   1.2811331499533651e+02   1.2883535404887832e+02   1.2809210406015586e+02
      2078.078078078078   1.2866193152257935e+02   1.2892783540471947e+02   1.2964892777042505e+02   1.2885457238021343e+02
      2079.579579579579   1.2947037316990884e+02   1.2975113953580311e+02   1.3047028724595748e+02   1.2962269652578553e+02
      2081.081081081081   1.3028770266867062e+02   1.3058366647916233e+02   1.3129955845615294e+02   1.3039644651072717e+02
      2082.582582582583   1.3111424314744895e+02   1.3142566744488849e+02   1.3213683903343482e+02   1.3117582176351061e+02
      2084.084084084084   1.3195040520854019e+02   1.3227742868716209e+02   1.3298220206209260e+02   1.3196087855077542e+02
      2085.585585585586   1.3279654948833993e+02   1.3313922762453490e+02   1.3383579979040766e+02   1.3275173297318005e+02
      2087.087087087087   1.3365307336447790e+02   1.3401134779941330e+02   1.3469775498210211e+02   1.3354851535355530e+02
      2088.588588588588   1.3452026941794631e+02   1.3489402804063135e+02   1.3556827727744300e+02   1.3435140226545687e+02
      2090.090090090090   1.3539838504033949e+02   1.3578749957458302e+02   1.3644753611204166e+02   1.3516055726785936e+02
      2091.591591591592   1.3628763321008415e+02   1.3669202677056740e+02   1.3733574098467540e+02   1.3597624129369186e+02
      2093.093093093093   1.3718841274848475e+02   1.3760800081613644e+02   1.3823324041393323e+02   1.3679881457983478e+02
      2094.594594594595   1.3810076983689635e+02   1.3853561434408553e+02   1.3914016560751904e+02   1.3762844238675979e+02
      2096.096096096096   1.3902524248028132e+02   1.3947525480487147e+02   1.4005682890852086e+02   1.3846540530485910e+02
      2097.597597597598   1.3996178877615000e+02   1.4042703865337967e+02   1.4098327982755950e+02   1.3930978098060103e+02
      2099.099099099099   1.4091091866677169e+02   1.4139139795640313e+02   1.4191981415917473e+02   1.4016173740530252e+02
      2100.600600600601   1.4187273293762232e+02   1.4236847925207471e+02   1.4286653204458713e+02   1.4102140593942391e+02
      2102.102102102102   1.4284765550662095e+02   1.4335867933410870e+02   1.4382368336382254e+02   1.4188894134645014e+02
      2103.603603603603   1.4383589197247858e+02   1.4436224674728646e+02   1.4479143876506441e+02   1.4276442286219520e+02
      2105.105105105105   1.4483767946742532e+02   1.4537949931310931e+02   1.4576988143524008e+02   1.4364787285434303e+02
      2106.606606606607   1.4585359986361084e+02   1.4641100450619450e+02   1.4675920957643700e+02   1.4453941398026211e+02
      2108.108108108108   1.4688392649327241e+02   1.4745711966619979e+02   1.4775948753023528e+02   1.4543907706423781e+02
      2109.609609609610   1.4792902251340078e+02   1.4851825495010542e+02   1.4877086529920510e+02   1.4634694948412164e+02
      2111.111111111111   1.4898924624079777e+02   1.4959490052364279e+02   1.4979344495030881e+02   1.4726297177864100e+02
      2112.612612612613   1.5006520568503581e+02   1.5068749778178048e+02   1.5082740848924439e+02   1.4818728849714606e+02
      2114.114114114114   1.5115738744497449e+02   1.5179652866498103e+02   1.5187288001798845e+02   1.4911987284517369e+02
      2115.615615615616   1.5226624168751732e+02   1.5292266145916847e+02   1.5293001233631998e+02   1.5006058518997679e+02
      2117.117117117117   1.5339274179634117e+02   1.5406681885976269e+02   1.5399896864914143e+02   1.5100925004761081e+02
      2118.618618618619   1.5453805801893807e+02   1.5523008932623077e+02   1.5507995683345322e+02   1.5196578356731717e+02
      2120.120120120120   1.5570318027351121e+02   1.5641329527001059e+02   1.5617318931049635e+02   1.5293012656307823e+02
      2121.621621621622   1.5688828995317107e+02   1.5761644680696503e+02   1.5727861494108035e+02   1.5390234731005680e+02
      2123.123123123123   1.5809353119913905e+02   1.5883929853820172e+02   1.5839594455999662e+02   1.5488260291001154e+02
      2124.624624624625   1.5931824351710949e+02   1.6008055173077813e+02   1.5952463914779693e+02   1.5587124483843681e+02
      2126.126126126126   1.6056134775095069e+02   1.6133910907726346e+02   1.6066404925924343e+02   1.5686831071900752e+02
      2127.627627627628   1.6182239023714709e+02   1.6261434965802277e+02   1.6181384961577982e+02   1.5787385276251086e+02
      2129.129129129129   1.6310057782689660e+02   1.6390534445558737e+02   1.6297376655195166e+02   1.5888813129197322e+02
      2130.630630630631   1.6439569899710705e+02   1.6521168686937438e+02   1.6414389646644730e+02   1.5991140689509149e+02
      2132.132132132132   1.6570717394058647e+02   1.6653286566008603e+02   1.6532437452635628e+02   1.6094411643864848e+02
      2133.633633633634   1.6703499797778713e+02   1.6786875121965596e+02   1.6651529800530824e+02   1.6198650940422272e+02
      2135.135135135135   1.6837932323658231e+02   1.6921934503926605e+02   1.6771682809647950e+02   1.6303899840322401e+02
      2136.636636636636   1.6974034308580656e+02   1.7058488394718984e+02   1.6892917084405508e+02   1.6410180922304320e+02
      2138.138138138138   1.7111850471257870e+02   1.7196581895939829e+02   1.7015270765859773e+02   1.6517545158463025e+02
      2139.639639639640   1.7251407204958093e+02   1.7336230812881146e+02   1.7138777361383572e+02   1.6626048217602204e+02
      2141.141141141141   1.7392767970827171e+02   1.7477481913940463e+02   1.7263501861202957e+02   1.6735727958281331e+02
      2142.642642642642   1.7536012938925523e+02   1.7620396682314072e+02   1.7389522998263877e+02   1.6846632787138580e+02
      2144.144144144144   1.7681218154131813e+02   1.7765038439949822e+02   1.7516893153197887e+02   1.6958778180852445e+02
      2145.645645645645   1.7828466282970740e+02   1.7911500035509073e+02   1.7645689240671439e+02   1.7072193509844448e+02
      2147.147147147147   1.7977866976134894e+02   1.8059865984577831e+02   1.7775973266867183e+02   1.7186923145472829e+02
      2148.648648648649   1.8129482731654011e+02   1.8210179433493636e+02   1.7907793956266278e+02   1.7302997480476765e+02
      2150.150150150150   1.8283331109434479e+02   1.8362485551088903e+02   1.8041225127318333e+02   1.7420489203374652e+02
      2151.651651651652   1.8439449755675906e+02   1.8516861472263597e+02   1.8176328463318117e+02   1.7539459707607750e+02
      2153.153153153153   1.8597872519273355e+02   1.8673381443984866e+02   1.8313141711250830e+02   1.7659984472093385e+02
      2154.654654654655   1.8758614452483178e+02   1.8832117010304617e+02   1.8451678543823613e+02   1.7782100829898749e+02
      2156.156156156156   1.8921702448520787e+02   1.8993149889696275e+02   1.8591985278666249e+02   1.7905868998884415e+02
      2157.657657657658   1.9087197450919666e+02   1.9156558960293557e+02   1.8734127319938420e+02   1.8031377341485370e+02
      2159.159159159159   1.9255107284904048e+02   1.9322409537752151e+02   1.8878173375725834e+02   1.8158719210421779e+02
      2160.660660660661   1.9425450363928104e+02   1.9490860240966515e+02   1.9024215927333907e+02   1.8288035378866181e+02
      2162.162162162163   1.9598289819937062e+02   1.9662099416941820e+02   1.9172348683255805e+02   1.8419507770362432e+02
      2163.663663663664   1.9773656213187994e+02   1.9836339959152482e+02   1.9322610758343080e+02   1.8553357945126152e+02
      2165.165165165165   1.9951628643497986e+02   2.0013816572346161e+02   1.9475038962714345e+02   1.8689860260319429e+02
      2166.666666666667   2.0132379947665024e+02   2.0194750041219569e+02   1.9629690645826446e+02   1.8829258348784160e+02
      2168.168168168168   2.0316154153530070e+02   2.0379304109991122e+02   1.9786651002419177e+02   1.8971715910267648e+02
      2169.669669669670   2.0503301883580639e+02   2.0567563129963958e+02   1.9946093614687300e+02   1.9117419566601282e+02
      2171.171171171171   2.0694258576182321e+02   2.0759617778214806e+02   2.0108273165412771e+02   1.9266383911962356e+02
      2172.672672672673   2.0889580649158316e+02   2.0955400764580659e+02   2.0273486758440771e+02   1.9418771466492348e+02
      2174.174174174174   2.1089798331348265e+02   2.1154790524876262e+02   2.0442131508253186e+02   1.9574547345385966e+02
      2175.675675675676   2.1295305370029604e+02   2.1357739689971592e+02   2.0614626116386069e+02   1.9733719639366799e+02
      2177.177177177177   2.1506263182114691e+02   2.1564237692711708e+02   2.0791276400777915e+02   1.9896325439392422e+02
      2178.678678678679   2.1722689857205560e+02   2.1774422056434986e+02   2.0972317745771960e+02   2.0062187666663306e+02
      2180.180180180180   2.1944342113939913e+02   2.1988443516186479e+02   2.1157844983147479e+02   2.0231094615012935e+02
      2181.681681681682   2.2170987519826670e+02   2.2206852063754116e+02   2.1348143827133717e+02   2.0402812205551004e+02
      2183.183183183183   2.2402543808173783e+02   2.2430461818588830e+02   2.1543183614725515e+02   2.0577006752520595e+02
      2184.684684684685   2.2638974532696355e+02   2.2660253764242864e+02   2.1742914695388077e+02   2.0753467142931544e+02
      2186.186186186186   2.2880597126842483e+02   2.2897137656624508e+02   2.1947516006718502e+02   2.0932016222560580e+02
      2187.687687687688   2.3128375575935942e+02   2.3141652864637570e+02   2.2156737585205968e+02   2.1112567659313535e+02
      2189.189189189189   2.3383763752190762e+02   2.3393974407686744e+02   2.2370491264293352e+02   2.1294928788886153e+02
      2190.690690690691   2.3648161017729862e+02   2.3654647870408175e+02   2.2588505703245411e+02   2.1479082003285413e+02
      2192.192192192192   2.3922911866733202e+02   2.3923361300089243e+02   2.2810268395913707e+02   2.1664992205236393e+02
      2193.693693693694   2.4208563362289237e+02   2.4200469391202594e+02   2.3035239041127676e+02   2.1852392225542823e+02
      2195.195195195195   2.4505473067066745e+02   2.4485783720490591e+02   2.3263233201596660e+02   2.2041342111700305e+02
      2196.696696696697   2.4814355152284381e+02   2.4779737965831916e+02   2.3493790085337869e+02   2.2231840122751416e+02
      2198.198198198198   2.5134869946561636e+02   2.5082094648571513e+02   2.3726606138535334e+02   2.2423898632820948e+02
      2199.699699699700   2.5468068162900875e+02   2.5392670611023757e+02   2.3961427706850543e+02   2.2617568674116271e+02
      2201.201201201201   2.5813650223006090e+02   2.5710852143320756e+02   2.4198213544097848e+02   2.2812829131461760e+02
      2202.702702702702   2.6172411566695706e+02   2.6035746938913769e+02   2.4436662681932799e+02   2.3009573998768141e+02
      2204.204204204204   2.6544195211742550e+02   2.6366834193034060e+02   2.4676734409968455e+02   2.3207942545032975e+02
      2205.705705705705   2.6928775304413222e+02   2.6703369724305196e+02   2.4917998017757756e+02   2.3407921084866393e+02
      2207.207207207207   2.7323807182577491e+02   2.7043563824867789e+02   2.5159738859168428e+02   2.3608915120066811e+02
      2208.708708708709   2.7728975921970152e+02   2.7386745656903838e+02   2.5401635747087496e+02   2.3810869572962289e+02
      2210.210210210210   2.8142812623300415e+02   2.7731646940319888e+02   2.5643371507843051e+02   2.4013583895108778e+02
      2211.711711711712   2.8565568288429120e+02   2.8078239421338890e+02   2.5885311237782037e+02   2.4217546150648053e+02
      2213.213213213213   2.8996899663477512e+02   2.8426171520793764e+02   2.6127431406486352e+02   2.4423070190863658e+02
      2214.714714714715   2.9437313206757727e+02   2.8776094016333326e+02   2.6370454279723083e+02   2.4630993684637974e+02
      2216.216216216216   2.9885182654896118e+02   2.9127571502739875e+02   2.6614242371015666e+02   2.4841153842618942e+02
      2217.717717717718   3.0340300227188010e+02   2.9479978157390468e+02   2.6859124004004622e+02   2.5053665357817795e+02
      2219.219219219219   3.0801962095702970e+02   2.9833754000906197e+02   2.7105604977202501e+02   2.5268963454440922e+02
      2220.720720720721   3.1269920933596518e+02   3.0188138081055837e+02   2.7354002973870530e+02   2.5487220801470920e+02
      2222.222222222222   3.1743220302578601e+02   3.0542458924830174e+02   2.7603806976088543e+02   2.5707874338802810e+02
      2223.723723723724   3.2221396258890860e+02   3.0897253797829757e+02   2.7856260670274673e+02   2.5931624461307933e+02
      2225.225225225225   3.2704551122423800e+02   3.1252786849048726e+02   2.8111479011647049e+02   2.6158697453891659e+02
      2226.726726726727   3.3192350629948106e+02   3.1607166243047152e+02   2.8369000992744111e+02   2.6388378977492368e+02
      2228.228228228228   3.3684170852251521e+02   3.1962462335297226e+02   2.8630367063222468e+02   2.6622061206185930e+02
      2229.729729729730   3.4178310895768493e+02   3.2318207791852421e+02   2.8894696359055229e+02   2.6859105294603518e+02
      2231.231231231232   3.4674585090780784e+02   3.2673816007764810e+02   2.9161174848659999e+02   2.7098709456671787e+02
      2232.732732732733   3.5174169588986308e+02   3.3030017165139520e+02   2.9430724223207443e+02   2.7341473556735377e+02
      2234.234234234234   3.5676865106259521e+02   3.3387490218611777e+02   2.9703532449839298e+02   2.7587617745728028e+02
      2235.735735735735   3.6182624669919102e+02   3.3746195249197848e+02   2.9979545632402483e+02   2.7837038744201209e+02
      2237.237237237237   3.6692066109705928e+02   3.4106179398398245e+02   3.0258519203643874e+02   2.8089336182439268e+02
      2238.738738738739   3.7205530232389862e+02   3.4467884221570131e+02   3.0540962464856648e+02   2.8344652975157737e+02
      2240.240240240240   3.7722298066826431e+02   3.4830570530188925e+02   3.0825940791398739e+02   2.8602134933789478e+02
      2241.741741741742   3.8242834312858190e+02   3.5194832292091513e+02   3.1114109505012368e+02   2.8862481758718587e+02
      2243.243243243243   3.8767760842457261e+02   3.5561711937882916e+02   3.1406073821557464e+02   2.9126255783374103e+02
      2244.744744744745   3.9296399895372542e+02   3.5930513596742441e+02   3.1700597339297826e+02   2.9392327184636400e+02
      2246.246246246246   3.9829722832453263e+02   3.6302205508451880e+02   3.1997939659388845e+02   2.9661201295161868e+02
      2247.747747747748   4.0367189545873356e+02   3.6675639610904085e+02   3.2296350980302316e+02   2.9931592000143905e+02
      2249.249249249249   4.0909743449736987e+02   3.7052064003117471e+02   3.2596675631807017e+02   3.0204529867052923e+02
      2250.750750750751   4.1457168244021591e+02   3.7430206343222835e+02   3.2898124620147456e+02   3.0479578234528219e+02
      2252.252252252252   4.2009990954104006e+02   3.7810425937124211e+02   3.3200845889997703e+02   3.0757408894265944e+02
      2253.753753753754   4.2570050345238906e+02   3.8192318058403515e+02   3.3505042552207283e+02   3.1038623511252212e+02
      2255.255255255255   4.3133884679833852e+02   3.8571072580788496e+02   3.3806826405693101e+02   3.1319784188185974e+02
      2256.756756756757   4.3703858392434120e+02   3.8947004512837174e+02   3.4107785147197666e+02   3.1602475626933978e+02
      2258.258258258258   4.4284707180690947e+02   3.9323504089965041e+02   3.4411988311113998e+02   3.1890960552813664e+02
      2259.759759759760   4.4867386548442846e+02   3.9691690915741214e+02   3.4712808059579316e+02   3.2179066374480476e+02
      2261.261261261261   4.5450526453679606e+02   4.0050665411016178e+02   3.5011539408612242e+02   3.2468129170886692e+02
      2262.762762762763   4.6034438552549233e+02   4.0400951440891913e+02   3.5310729648643877e+02   3.2760668453796302e+02
      2264.264264264264   4.6615651386391517e+02   4.0740991038743914e+02   3.5610419053990034e+02   3.3056658270179861e+02
      2265.765765765766   4.7186378143507136e+02   4.1066855411756092e+02   3.5907623926171789e+02   3.3353259332173690e+02
      2267.267267267267   4.7744593790327741e+02   4.1379053305079503e+02   3.6203318652381716e+02   3.3651507336521388e+02
      2268.768768768768   4.8285215764338454e+02   4.1677606510348261e+02   3.6497980049325832e+02   3.3951775711379946e+02
      2270.270270270270   4.8801189917683075e+02   4.1962677491056684e+02   3.6791924711157196e+02   3.4254449055614674e+02
      2271.771771771771   4.9284110466920305e+02   4.2232486540166536e+02   3.7083973288732534e+02   3.4558492726338363e+02
      2273.273273273273   4.9726547882109037e+02   4.2487559632282898e+02   3.7374700885147075e+02   3.4864415019732212e+02
      2274.774774774775   5.0121350250947950e+02   4.2726623110440812e+02   3.7662911766734567e+02   3.5170975940389820e+02
      2276.276276276276   5.0465826947650987e+02   4.2950266849632527e+02   3.7949237709802816e+02   3.5478768558916335e+02
      2277.777777777778   5.0758548244810834e+02   4.3159865624175001e+02   3.8235025909153819e+02   3.5788971016586305e+02
      2279.279279279279   5.0995255450156378e+02   4.3353921255830727e+02   3.8518822903450604e+02   3.6099980137246462e+02
      2280.780780780781   5.1170701043840916e+02   4.3530709558657600e+02   3.8798417208418164e+02   3.6409345342543844e+02
      2282.282282282282   5.1288967648971754e+02   4.3695832890895554e+02   3.9079415404383371e+02   3.6722781522465419e+02
      2283.783783783784   5.1341709559152525e+02   4.3844804579218123e+02   3.9356408079816254e+02   3.7034729970871803e+02
      2285.285285285285   5.1329218185734521e+02   4.3977886125227172e+02   3.9628756901043118e+02   3.7344670067854418e+02
      2286.786786786787   5.1261131670662508e+02   4.4103035024931216e+02   3.9904391142792781e+02   3.7661133715993651e+02
      2288.288288288288   5.1128557782586370e+02   4.4209812742422804e+02   4.0170531940950531e+02   3.7970885931487004e+02
      2289.789789789790   5.0948541922617210e+02   4.4310345218979842e+02   4.0439578535924409e+02   3.8287278368042405e+02
      2291.291291291291   5.0717958983636140e+02   4.4394719366605318e+02   4.0698604481626387e+02   3.8596345866498206e+02
      2292.792792792793   5.0452107047210507e+02   4.4472831913038442e+02   4.0957821410920604e+02   3.8908675924680381e+02
      2294.294294294294   5.0153356562737395e+02   4.4539886756502324e+02   4.1211304085795882e+02   3.9217503610054592e+02
      2295.795795795796   4.9828889381606837e+02   4.4596682817972618e+02   4.1459308302616193e+02   3.9522754524570377e+02
      2297.297297297298   4.9486703248246465e+02   4.4647160531302546e+02   4.1706323887866898e+02   3.9829472270057676e+02
      2298.798798798799   4.9127223334527639e+02   4.4686011247374199e+02   4.1944322513557506e+02   4.0128579798572969e+02
      2300.300300300300   4.8760022689715095e+02   4.4718046347774157e+02   4.2178322216416518e+02   4.0425498857475964e+02
      2301.801801801802   4.8389263892958246e+02   4.4742373728362708e+02   4.2406965589587440e+02   4.0718420613667314e+02
      2303.303303303303   4.8018601097446339e+02   4.4758377186908046e+02   4.2628822657610345e+02   4.1005271715215440e+02
      2304.804804804805   4.7652120446374266e+02   4.4766884751150519e+02   4.2845226374932275e+02   4.1287095595038619e+02
      2306.306306306306   4.7290408718286540e+02   4.4767371612490865e+02   4.3055621448328418e+02   4.1563256232679578e+02
      2307.807807807808   4.6933928089087630e+02   4.4758958882436258e+02   4.3258285778758517e+02   4.1831849224820672e+02
      2309.309309309309   4.6584400002833780e+02   4.4741766047553671e+02   4.3452309283519594e+02   4.2091955107346041e+02
      2310.810810810811   4.6243261372036017e+02   4.4716274537464835e+02   4.3636334029270228e+02   4.2342547487142366e+02
      2312.312312312312   4.5910215837896845e+02   4.4682465344037388e+02   4.3808870597675730e+02   4.2582229341469042e+02
      2313.813813813814   4.5582796985974647e+02   4.4640358891324911e+02   4.3968459482388363e+02   4.2810176526765792e+02
      2315.315315315315   4.5260891837534973e+02   4.4590275741064227e+02   4.4114686914803582e+02   4.3026206839093641e+02
      2316.816816816817   4.4943722992331510e+02   4.4530787908483512e+02   4.4245976979351809e+02   4.3228343731759333e+02
      2318.318318318318   4.4630817630873582e+02   4.4461253569473638e+02   4.4361793654351214e+02   4.3416288603953114e+02
      2319.819819819820   4.4322037013523214e+02   4.4380513743408920e+02   4.4461148003315321e+02   4.3589455425316839e+02
      2321.321321321321   4.4018598931225165e+02   4.4287488777410817e+02   4.4542470713040717e+02   4.3746330480567661e+02
      2322.822822822823   4.3719914508750281e+02   4.4180867270486965e+02   4.4604547626323938e+02   4.3885704213459400e+02
      2324.324324324324   4.3425556319483502e+02   4.4060158595626552e+02   4.4645912795388807e+02   4.4006640265940109e+02
      2325.825825825826   4.3136033055206764e+02   4.3925525119665957e+02   4.4667231426434586e+02   4.4109593665842544e+02
      2327.327327327327   4.2850464833331057e+02   4.3777218721433542e+02   4.4668477431675734e+02   4.4194109698158070e+02
      2328.828828828829   4.2562059759453490e+02   4.3613267252708886e+02   4.4646033946757314e+02   4.4255962659816339e+02
      2330.330330330330   4.2273292243809294e+02   4.3435337818975813e+02   4.4602481282377767e+02   4.4298029963702288e+02
      2331.831831831832   4.1982083306939523e+02   4.3243025416224430e+02   4.4536798317942225e+02   4.4319208209698184e+02
      2333.333333333333   4.1685714766600785e+02   4.3036429149767872e+02   4.4447313301204400e+02   4.4318072973362473e+02
      2334.834834834835   4.1381657684070359e+02   4.2814621072351895e+02   4.4333919488733960e+02   4.4295212159397204e+02
      2336.336336336336   4.1070570013619295e+02   4.2578363919122876e+02   4.4197813793816601e+02   4.4250877791923983e+02
      2337.837837837838   4.0755419622359932e+02   4.2330632994071573e+02   4.4040642703635126e+02   4.4185038011375826e+02
      2339.339339339339   4.0434368446939021e+02   4.2070948191883087e+02   4.3863396732737095e+02   4.4096953744883780e+02
      2340.840840840841   4.0103182464617481e+02   4.1796632526483995e+02   4.3668415964827591e+02   4.3987874908947435e+02
      2342.342342342342   3.9767631592770152e+02   4.1511972122019773e+02   4.3459342970776976e+02   4.3857147526601977e+02
      2343.843843843844   3.9426718636382958e+02   4.1217078602973930e+02   4.3238347320670874e+02   4.3704936807967442e+02
      2345.345345345345   3.9081992895720299e+02   4.0912596264027843e+02   4.3007846711747317e+02   4.3532817380664522e+02
      2346.846846846847   3.8734640280228109e+02   4.0600420765134112e+02   4.2768994055109135e+02   4.3342292156062052e+02
      2348.348348348348   3.8386699836016834e+02   4.0282686906066988e+02   4.2522134524447210e+02   4.3133321000092224e+02
      2349.849849849850   3.8038166583507751e+02   3.9959823576143202e+02   4.2267836031557022e+02   4.2907677179605616e+02
      2351.351351351351   3.7690910720437182e+02   3.9633667389747717e+02   4.2007475258104085e+02   4.2666900192980694e+02
      2352.852852852853   3.7345110565563738e+02   3.9305287899164921e+02   4.1741253405146932e+02   4.2410921458739443e+02
      2354.354354354355   3.7001010905325546e+02   3.8974713945259271e+02   4.1469663126894454e+02   4.2141450591873195e+02
      2355.855855855856   3.6659290733069781e+02   3.8642782520483536e+02   4.1193089683881152e+02   4.1859425609848694e+02
      2357.357357357358   3.6320023054773770e+02   3.8310243187192162e+02   4.0910945222564152e+02   4.1565126009532963e+02
      2358.858858858859   3.5985886364491961e+02   3.7979217724399825e+02   4.0625183057262393e+02   4.1261031486910258e+02
      2360.360360360360   3.5652241486712580e+02   3.7647896134687522e+02   4.0333823560385002e+02   4.0946247733576541e+02
      2361.861861861862   3.5322055842843560e+02   3.7318983006635165e+02   4.0038540323707417e+02   4.0622750961102088e+02
      2363.363363363364   3.4992911702944485e+02   3.6992434273172495e+02   3.9738937292634114e+02   4.0290751525629031e+02
      2364.864864864865   3.4664177737891362e+02   3.6668320768693718e+02   3.9435820818786664e+02   3.9952378645726930e+02
      2366.366366366366   3.4336883813618277e+02   3.6348260683524626e+02   3.9129185900097082e+02   3.9607795161645004e+02
      2367.867867867868   3.4009869050047041e+02   3.6030957368434957e+02   3.8818079094623710e+02   3.9259064888338503e+02
      2369.369369369369   3.3685022486767622e+02   3.5717947674618358e+02   3.8502680502603550e+02   3.8906680825842471e+02
      2370.870870870871   3.3363593034286464e+02   3.5409799222954001e+02   3.8183400692191333e+02   3.8551566249938304e+02
      2372.372372372372   3.3046720634889300e+02   3.5106703367246433e+02   3.7859839273650351e+02   3.8195306672969264e+02
      2373.873873873874   3.2735011659517176e+02   3.4808146668074977e+02   3.7532214217703859e+02   3.7838282489752049e+02
      2375.375375375375   3.2429658660074517e+02   3.4514428607342080e+02   3.7201398602271541e+02   3.7481528333875349e+02
      2376.876876876877   3.2132093329844628e+02   3.4225257152762941e+02   3.6866501774957857e+02   3.7124915435627844e+02
      2378.378378378378   3.1842626366079992e+02   3.3940293726369305e+02   3.6528467876660864e+02   3.6769798814521909e+02
      2379.879879879880   3.1561072005608429e+02   3.3659766486214494e+02   3.6187775201852213e+02   3.6416564131309190e+02
      2381.381381381381   3.1288343251373311e+02   3.3384132303180752e+02   3.5843680950339871e+02   3.6065506838968867e+02
      2382.882882882883   3.1024622456470530e+02   3.3114446824917559e+02   3.5496557218941501e+02   3.5717322316668992e+02
      2384.384384384384   3.0768246548463964e+02   3.2850612949820561e+02   3.5147516825129514e+02   3.5372376988733572e+02
      2385.885885885886   3.0519757680712263e+02   3.2593287627342454e+02   3.4797396887886373e+02   3.5031244300995780e+02
      2387.387387387387   3.0278547728123146e+02   3.2342011717408218e+02   3.4447440899629595e+02   3.4694067210936947e+02
      2388.888888888889   3.0042247527632412e+02   3.2094579663325595e+02   3.4098517045389480e+02   3.4360995886555509e+02
      2390.390390390390   2.9812379067764158e+02   3.1851911795101091e+02   3.3752363942651476e+02   3.4032625687838555e+02
      2391.891891891892   2.9588396890689597e+02   3.1612728849107754e+02   3.3409148818622589e+02   3.3708806320119601e+02
      2393.393393393393   2.9369242567331321e+02   3.1375908545161366e+02   3.3070617996571451e+02   3.3389954688096628e+02
      2394.894894894895   2.9155010438215965e+02   3.1141189519049743e+02   3.2737989350381696e+02   3.3075992174716743e+02
      2396.396396396396   2.8946020911138652e+02   3.0908087632037802e+02   3.2411189146397726e+02   3.2766924996207638e+02
      2397.897897897898   2.8742056459545631e+02   3.0676148863707158e+02   3.2091915675119321e+02   3.2462791831319350e+02
      2399.399399399399   2.8542546781048605e+02   3.0444311333365198e+02   3.1779636431960677e+02   3.2163607601886412e+02
      2400.900900900901   2.8348438471575253e+02   3.0212998071616221e+02   3.1474858978222221e+02   3.1869520719309554e+02
      2402.402402402402   2.8159354545711574e+02   2.9981301076433118e+02   3.1177398026302973e+02   3.1580332290725568e+02
      2403.903903903904   2.7975008871783024e+02   2.9748931850167816e+02   3.0887158038054542e+02   3.1296112377981814e+02
      2405.405405405405   2.7796192810002486e+02   2.9516466203452995e+02   3.0603691038010948e+02   3.1016775180111949e+02
      2406.906906906907   2.7622126076500297e+02   2.9283317493088725e+02   3.0326906312362468e+02   3.0742340243346365e+02
      2408.408408408408   2.7452120720841532e+02   2.9048780325160169e+02   3.0056787272985446e+02   3.0472654925557708e+02
      2409.909909909910   2.7285862139584901e+02   2.8812576749420867e+02   2.9793001007587554e+02   3.0207635393402575e+02
      2411.411411411411   2.7122900718298939e+02   2.8574137069883994e+02   2.9535615844280534e+02   2.9947205507236708e+02
      2412.912912912913   2.6963359950629905e+02   2.8333175000096912e+02   2.9284598483949242e+02   2.9691435201907694e+02
      2414.414414414414   2.6806219853644609e+02   2.8089512017082581e+02   2.9039818303593847e+02   2.9439935897501221e+02
      2415.915915915916   2.6651454915983095e+02   2.7843778842957522e+02   2.8801125943328742e+02   2.9192492743167446e+02
      2417.417417417417   2.6498358282752662e+02   2.7596897618024633e+02   2.8568413551126508e+02   2.8948969264620166e+02
      2418.918918918919   2.6346616560049176e+02   2.7349413431740140e+02   2.8341442404445900e+02   2.8709198989188263e+02
      2420.420420420421   2.6195684626638695e+02   2.7102363522231695e+02   2.8120413148854141e+02   2.8473324449667780e+02
      2421.921921921922   2.6044845154214812e+02   2.6857209017206827e+02   2.7904944819023132e+02   2.8240932822717656e+02
      2423.423423423424   2.5893645768850593e+02   2.6615232461907374e+02   2.7694904088650839e+02   2.8012172096636681e+02
      2424.924924924925   2.5742006307154827e+02   2.6378132650619523e+02   2.7490073013700720e+02   2.7786915036105631e+02
      2426.426426426427   2.5589442556982809e+02   2.6146258810569395e+02   2.7290060580207540e+02   2.7564921911112384e+02
      2427.927927927928   2.5435602293820693e+02   2.5921466877524881e+02   2.7094809179850859e+02   2.7346007330507149e+02
      2429.429429429430   2.5280037635450037e+02   2.5703083571402578e+02   2.6903817400497320e+02   2.7129847633974458e+02
      2430.930930930931   2.5122718044899972e+02   2.5491884547148970e+02   2.6717213155387350e+02   2.6916546489268484e+02
      2432.432432432433   2.4963126244918186e+02   2.5288160537925282e+02   2.6534665615208070e+02   2.6706014611961223e+02
      2433.933933933934   2.4800529606608649e+02   2.5091492819460728e+02   2.6355741891812477e+02   2.6498097675705992e+02
      2435.435435435435   2.4635044285455038e+02   2.4902521939329014e+02   2.6180373015519251e+02   2.6293018729056695e+02
      2436.936936936937   2.4465447860318309e+02   2.4721296713791745e+02   2.6008292869071630e+02   2.6090512183332675e+02
      2438.438438438438   2.4291794871331163e+02   2.4548076582959399e+02   2.5839266988529033e+02   2.5890853999696952e+02
      2439.939939939940   2.4113611653301791e+02   2.4382992578570628e+02   2.5673058364990396e+02   2.5693912839606924e+02
      2441.441441441441   2.3930149764746145e+02   2.4226278381221559e+02   2.5509428828710449e+02   2.5499533116353578e+02
      2442.942942942943   2.3742290498562181e+02   2.4077685449985623e+02   2.5348391154414793e+02   2.5307888449434350e+02
      2444.444444444444   2.3550337873150355e+02   2.3936265827181188e+02   2.5189245651666258e+02   2.5118565792181118e+02
      2445.945945945946   2.3355870570103423e+02   2.3801103836486169e+02   2.5031605091647776e+02   2.4931967505432158e+02
      2447.447447447447   2.3160211051196904e+02   2.3671305020900698e+02   2.4875088077784650e+02   2.4747872728288792e+02
      2448.948948948949   2.2964613304388661e+02   2.3546157918355868e+02   2.4719381423796278e+02   2.4565645451954592e+02
      2450.450450450450   2.2771026887627207e+02   2.3425326372389085e+02   2.4564299684498934e+02   2.4385999032462519e+02
      2451.951951951952   2.2580345295663227e+02   2.3308285113395701e+02   2.4409316441041176e+02   2.4208611187115940e+02
      2453.453453453453   2.2395473222126250e+02   2.3194403643165734e+02   2.4254631119825959e+02   2.4033478341768500e+02
      2454.954954954955   2.2217703420094935e+02   2.3083313334155696e+02   2.4100037081439223e+02   2.3860364125382145e+02
      2456.456456456456   2.2048450944207843e+02   2.2974638721965889e+02   2.3945500961439743e+02   2.3689641541788041e+02
      2457.957957957958   2.1890328635198335e+02   2.2868376080707949e+02   2.3790671917288026e+02   2.3521251546874072e+02
      2459.459459459460   2.1743688166706133e+02   2.2763988903329385e+02   2.3635863273890087e+02   2.3354970730757142e+02
      2460.960960960961   2.1610101942411313e+02   2.2661634297439221e+02   2.3481081334944400e+02   2.3190887437552894e+02
      2462.462462462463   2.1489634350813017e+02   2.2560738824661317e+02   2.3326464824647209e+02   2.3029096398944870e+02
      2463.963963963964   2.1381652575991933e+02   2.2461077035846753e+02   2.3172500726065127e+02   2.2869393135636497e+02
      2465.465465465466   2.1283606085602926e+02   2.2362124580814191e+02   2.3019773036649801e+02   2.2711928500854199e+02
      2466.966966966967   2.1193774688364923e+02   2.2263854455897211e+02   2.2868120198747218e+02   2.2556538951922690e+02
      2468.468468468468   2.1110657413022022e+02   2.2165778134755817e+02   2.2717780560720303e+02   2.2403304775123280e+02
      2469.969969969970   2.1032183721165819e+02   2.2067429211049918e+02   2.2569176410191582e+02   2.2251997595550438e+02
      2471.471471471471   2.0957911681841631e+02   2.1968862374122696e+02   2.2422205349967430e+02   2.2102813955026588e+02
      2472.972972972973   2.0886035271208902e+02   2.1869755987696524e+02   2.2276702416568381e+02   2.1955710910361879e+02
      2474.474474474474   2.0815825315316056e+02   2.1770127962073460e+02   2.2132850565444286e+02   2.1810635141078407e+02
      2475.975975975976   2.0746059850515826e+02   2.1669766021915535e+02   2.1990655695373644e+02   2.1667653583346186e+02
      2477.477477477477   2.0675710976693620e+02   2.1568615558330268e+02   2.1849825508303343e+02   2.1526341328054963e+02
      2478.978978978979   2.0605081067961200e+02   2.1466894564084953e+02   2.1710325757298537e+02   2.1387253215556726e+02
      2480.480480480481   2.0532001417948965e+02   2.1364036021036614e+02   2.1571873213911960e+02   2.1249556983617308e+02
      2481.981981981982   2.0458167425507321e+02   2.1260582509050755e+02   2.1434447485111937e+02   2.1114028122634440e+02
      2483.483483483484   2.0381777410057930e+02   2.1156064233742151e+02   2.1298039448184227e+02   2.0980154520042279e+02
      2484.984984984985   2.0304452229932025e+02   2.1050473047658545e+02   2.1162121842216919e+02   2.0847931010008281e+02
      2486.486486486487   2.0225561744191370e+02   2.0943827807912595e+02   2.1026923559180736e+02   2.0717627291034935e+02
      2487.987987987988   2.0145660283130104e+02   2.0835476717685782e+02   2.0891989679515899e+02   2.0588603357002847e+02
      2489.489489489490   2.0065180158702401e+02   2.0725371115398696e+02   2.0757791374945734e+02   2.0461339333888830e+02
      2490.990990990991   1.9984104375107114e+02   2.0612982071558122e+02   2.0623509335767773e+02   2.0335409146130181e+02
      2492.492492492493   1.9902451442926161e+02   2.0498224040974011e+02   2.0489798883441998e+02   2.0211033472774423e+02
      2493.993993993994   1.9819696164125426e+02   2.0380494010079133e+02   2.0356695122558654e+02   2.0087913058003946e+02
      2495.495495495496   1.9736654647088642e+02   2.0259900673536248e+02   2.0223907316529352e+02   1.9965999054736307e+02
      2496.996996996997   1.9652895218018310e+02   2.0136273930764733e+02   2.0091983916445108e+02   1.9845527690681214e+02
      2498.498498498499   1.9569195135263649e+02   2.0009936730303221e+02   1.9960726009221057e+02   1.9726311888618525e+02
      2500.000000000000   1.9485205501943290e+02   1.9880854691096295e+02   1.9830476228464968e+02   1.9608458842911236e+02
      2501.501501501501   1.9400408048016288e+02   1.9749056223759536e+02   1.9701007812013859e+02   1.9491610637349649e+02
      2503.003003003003   1.9314712233794776e+02   1.9614632634298749e+02   1.9572305029278411e+02   1.9375700510899134e+02
      2504.504504504504   1.9227139118789214e+02   1.9476990657010830e+02   1.9444083799480856e+02   1.9260105272254978e+02
      2506.006006006006   1.9137427730768530e+02   1.9337482500393546e+02   1.9316375651331379e+02   1.9144992689182868e+02
      2507.507507507507   1.9044031837702411e+02   1.9196168295399565e+02   1.9188762584340870e+02   1.9029695935595419e+02
      2509.009009009009   1.8946149647835074e+02   1.9051941863410437e+02   1.9061084386630927e+02   1.8913824843740102e+02
      2510.510510510511   1.8841951868428563e+02   1.8905384035426027e+02   1.8931820432090797e+02   1.8796141357976171e+02
      2512.012012012012   1.8729142791535273e+02   1.8755188525172736e+02   1.8799389772101642e+02   1.8674828522053008e+02
      2513.513513513513   1.8603690562482663e+02   1.8597586456952752e+02   1.8659862007309411e+02   1.8546041397604256e+02
      2515.015015015015   1.8454473949541577e+02   1.8422347007099989e+02   1.8502338998521546e+02   1.8399230607992311e+02
      2516.516516516517   1.8118580221199338e+02   1.8069107288813476e+02   1.8163409097630714e+02   1.8070691009499552e+02
      2518.018018018018   1.7901051330211791e+02   1.7843788165383876e+02   1.7950501941553958e+02   1.7863248956587344e+02
      2519.519519519520   1.7740704053851925e+02   1.7681199420670345e+02   1.7800087822633819e+02   1.7718489415118688e+02
      2521.021021021021   1.7596758477687320e+02   1.7541738464345769e+02   1.7671488022195030e+02   1.7595364976859108e+02
      2522.522522522522   1.7460506733219688e+02   1.7416704202971536e+02   1.7555965065197788e+02   1.7484944816099730e+02
      2524.024024024024   1.7329619559400450e+02   1.7301586715360492e+02   1.7449761896489602e+02   1.7383466461362983e+02
      2525.525525525526   1.7202294095821111e+02   1.7194588907020909e+02   1.7350664648781506e+02   1.7288764473081648e+02
      2527.027027027027   1.7077012631613479e+02   1.7094374005804474e+02   1.7257322713627755e+02   1.7199380107976489e+02
      2528.528528528529   1.6954088848778025e+02   1.6999346243261391e+02   1.7168818636728952e+02   1.7114420915402889e+02
      2530.030030030030   1.6834198051589198e+02   1.6908698064448285e+02   1.7084554095235751e+02   1.7033307243265054e+02
      2531.531531531532   1.6718073539210354e+02   1.6823132119219102e+02   1.7004927755235227e+02   1.6956460483655701e+02
      2533.033033033033   1.6604263370819871e+02   1.6740809140339951e+02   1.6928404828081210e+02   1.6882231360918615e+02
      2534.534534534534   1.6495257362148769e+02   1.6661462540027591e+02   1.6854994848192950e+02   1.6810730269453836e+02
      2536.036036036036   1.6390545232604623e+02   1.6584596151254723e+02   1.6783976056843443e+02   1.6741183067496365e+02
      2537.537537537537   1.6291089876710353e+02   1.6510429929509846e+02   1.6715806962320852e+02   1.6674070076735384e+02
      2539.039039039039   1.6198121962717778e+02   1.6439371248404635e+02   1.6650668538673986e+02   1.6609499579973911e+02
      2540.540540540541   1.6110896051889969e+02   1.6370239221540837e+02   1.6587540280541566e+02   1.6546520514060728e+02
      2542.042042042042   1.6028546265604311e+02   1.6302662624219568e+02   1.6525800262347082e+02   1.6484348642602606e+02
      2543.543543543544   1.5950955604211728e+02   1.6236840293465568e+02   1.6465706618502296e+02   1.6423393003480845e+02
      2545.045045045045   1.5880345184471199e+02   1.6174942459676922e+02   1.6409208947292768e+02   1.6365449911588047e+02
      2546.546546546546   1.5815648742767112e+02   1.6114810331246707e+02   1.6354137448684671e+02   1.6308337241262439e+02
      2548.048048048048   1.5750474474801962e+02   1.6053049777962963e+02   1.6297146934617251e+02   1.6248843424570589e+02
      2549.549549549549   1.5692220864504776e+02   1.5996739337372438e+02   1.6245144602277196e+02   1.6193821891738637e+02
      2551.051051051051   1.5638029870008268e+02   1.5942533420532172e+02   1.6194522756840266e+02   1.6139792430909148e+02
      2552.552552552553   1.5583635849629925e+02   1.5887985068121804e+02   1.6143112245206220e+02   1.6084392854591465e+02
      2554.054054054054   1.5531442462279412e+02   1.5835477932465264e+02   1.6093046751048726e+02   1.6030300661156602e+02
      2555.555555555556   1.5481815998845357e+02   1.5785644411928783e+02   1.6044908600905566e+02   1.5977732897517805e+02
      2557.057057057057   1.5433278272592113e+02   1.5737151755706535e+02   1.5997219498386860e+02   1.5925604982691308e+02
      2558.558558558559   1.5385873600037996e+02   1.5690386053249952e+02   1.5950189174748098e+02   1.5874111759304958e+02
      2560.060060060060   1.5339008710846468e+02   1.5644684112431480e+02   1.5903317940612291e+02   1.5822503463649045e+02
      2561.561561561562   1.5293166868584316e+02   1.5600573702499165e+02   1.5857018788962216e+02   1.5771781031426727e+02
      2563.063063063063   1.5248294061595593e+02   1.5557954976582707e+02   1.5811283539264190e+02   1.5721191236906429e+02
      2564.564564564565   1.5204206659727558e+02   1.5516684507656385e+02   1.5765903975662292e+02   1.5671361806615289e+02
      2566.066066066066   1.5161715271766047e+02   1.5477353723566853e+02   1.5721426546869213e+02   1.5622368350389996e+02
      2567.567567567567   1.5119512022103081e+02   1.5438549332476842e+02   1.5676545319956105e+02   1.5573133308222287e+02
      2569.069069069069   1.5079352602525591e+02   1.5401738641819171e+02   1.5632777874360434e+02   1.5525221769308703e+02
      2570.570570570571   1.5041299856969493e+02   1.5367174446295172e+02   1.5590160269864231e+02   1.5478422860839262e+02
      2572.072072072072   1.5001772324547244e+02   1.5330981778883370e+02   1.5545252423827546e+02   1.5429591434781889e+02
      2573.573573573573   1.4966748066050013e+02   1.5298782480605345e+02   1.5503715901675531e+02   1.5384127085674237e+02
      2575.075075075075   1.4932367635050142e+02   1.5266985201519253e+02   1.5461863113775809e+02   1.5338633657383934e+02
      2576.576576576576   1.4898241602965757e+02   1.5234447783942457e+02   1.5419309538989791e+02   1.5292542894302349e+02
      2578.078078078078   1.4867726387872875e+02   1.5205102463648694e+02   1.5379376730199701e+02   1.5249721737087367e+02
      2579.579579579579   1.4835577398913480e+02   1.5173126880053707e+02   1.5336916069712723e+02   1.5204943609086362e+02
      2581.081081081081   1.4808031944473396e+02   1.5144871633351198e+02   1.5297915943491535e+02   1.5164071394843563e+02
      2582.582582582583   1.4778829926189181e+02   1.5114223161020834e+02   1.5256598680831667e+02   1.5121494241512971e+02
      2584.084084084084   1.4753828948454566e+02   1.5086660147539092e+02   1.5218288486652619e+02   1.5082216343821233e+02
      2585.585585585586   1.4729127221995824e+02   1.5058763585241334e+02   1.5179456846378460e+02   1.5043027924447429e+02
      2587.087087087087   1.4704942594986170e+02   1.5030422747646884e+02   1.5140377459689878e+02   1.5003974813846574e+02
      2588.588588588588   1.4683330796718658e+02   1.5003803278204140e+02   1.5102872372634249e+02   1.4966963228493211e+02
      2590.090090090090   1.4662142171516453e+02   1.4976638402877816e+02   1.5064886065967571e+02   1.4929964158330733e+02
      2591.591591591592   1.4642250795284778e+02   1.4950063557932683e+02   1.5027458615886931e+02   1.4893932382386711e+02
      2593.093093093093   1.4623794053910976e+02   1.4924163154579753e+02   1.4990717549298418e+02   1.4858980502221800e+02
      2594.594594594595   1.4606166773674906e+02   1.4898307018886590e+02   1.4954004309441490e+02   1.4824540848614708e+02
      2596.096096096096   1.4588561544515971e+02   1.4872150003036737e+02   1.4917169943776307e+02   1.4790295284234199e+02
      2597.597597597598   1.4571913996262268e+02   1.4846032051926156e+02   1.4880680887467571e+02   1.4756753600235197e+02
      2599.099099099099   1.4555129159879209e+02   1.4819400444756650e+02   1.4844264014123240e+02   1.4723410972555445e+02


==> anc/Fig7_left_fpiT_DR.txt <==
# Fig. 7, left panel: |T_DK|, DR, rho = rho_0, f_pi(T)
#        sqrt(s) [MeV]         |T_DK| (T=0 MeV)        |T_DK| (T=50 MeV)       |T_DK| (T=100 MeV)       |T_DK| (T=150 MeV)
     2000.000000000000   9.2084385377174328e+01   9.6765172692027988e+01   1.1200348341834300e+02   1.4711494530179871e+02
     2001.501501501501   9.2584288706572764e+01   9.7301927515256494e+01   1.1263779092971077e+02   1.4798327952626857e+02
     2003.003003003003   9.3087249943060698e+01   9.7842759520306885e+01   1.1327793530710372e+02   1.4886136688043243e+02
     2004.504504504505   9.3593347286981270e+01   9.8387948715358547e+01   1.1392452180336161e+02   1.4975017476722834e+02
     2006.006006006006   9.4102677669738014e+01   9.8937817612829988e+01   1.1457825710823361e+02   1.5065012209254846e+02
     2007.507507507507   9.4615366741914173e+01   9.9492225655596513e+01   1.1523857211612106e+02   1.5156082845646131e+02
     2009.009009009009   9.5131502037365706e+01   1.0005094685529441e+02   1.1590467663020607e+02   1.5248091024469366e+02
     2010.510510510510   9.5651186068856873e+01   1.0061366334963806e+02   1.1657552974930876e+02   1.5340968051819530e+02
     2012.012012012012   9.6174489384718100e+01   1.0118066191005833e+02   1.1725176961347969e+02   1.5434685291538884e+02
     2013.513513513514   9.6701477668253006e+01   1.0175196794466780e+02   1.1793330183614742e+02   1.5529271701155133e+02
     2015.015015015015   9.7232218556024065e+01   1.0232762596688684e+02   1.1862007981393388e+02   1.5624723932035363e+02
     2016.516516516517   9.7766783208756351e+01   1.0290772525711907e+02   1.1931217893238309e+02   1.5721065882392546e+02
     2018.018018018018   9.8305229533921676e+01   1.0349245924774677e+02   1.2000997127952076e+02   1.5818318692702110e+02
     2019.519519519520   9.8847605689791948e+01   1.0408185962507983e+02   1.2071336585575490e+02   1.5916520948879989e+02
     2021.021021021021   9.9393990476268641e+01   1.0467610829509975e+02   1.2142272131228597e+02   1.6015646349474295e+02
     2022.522522522523   9.9944471208034059e+01   1.0527501714234531e+02   1.2213730989933427e+02   1.6115782897851562e+02
     2024.024024024024   1.0049912307706667e+02   1.0587929307057058e+02   1.2285897874657549e+02   1.6217006755847387e+02
     2025.525525525526   1.0105801890508668e+02   1.0648905069581866e+02   1.2358787608306538e+02   1.6319110797635844e+02
     2027.027027027027   1.0162132405984624e+02   1.0710243340308296e+02   1.2431846549173822e+02   1.6422177917785388e+02
     2028.528528528529   1.0218910145263608e+02   1.0772184530033090e+02   1.2505748105588627e+02   1.6526355498920276e+02
     2030.030030030030   1.0276147653776502e+02   1.0834779175376346e+02   1.2580619978876064e+02   1.6631618311595025e+02
     2031.531531531532   1.0333864282422959e+02   1.0897745055407080e+02   1.2655620927058744e+02   1.6738204122498331e+02
     2033.033033033033   1.0392062842217126e+02   1.0961464163428163e+02   1.2731852320794552e+02   1.6845629175237968e+02
     2034.534534534535   1.0450773775227343e+02   1.1025585760906803e+02   1.2808249968452114e+02   1.6954469829617403e+02
     2036.036036036036   1.0509994772579805e+02   1.1090424681315272e+02   1.2885732465386542e+02   1.7064240389839142e+02
     2037.537537537537   1.0569764192498523e+02   1.1155771952998840e+02   1.2963643923514002e+02   1.7175338102312216e+02
     2039.039039039039   1.0630073804098181e+02   1.1221757715676117e+02   1.3042368520479440e+02   1.7287615215173108e+02
     2040.540540540540   1.0690957523290213e+02   1.1288410993299635e+02   1.3121945081323321e+02   1.7401178115637470e+02
     2042.042042042042   1.0752419264748683e+02   1.1355640577294960e+02   1.3202108292533205e+02   1.7516202563350078e+02
     2043.543543543543   1.0814463393202750e+02   1.1423630398355054e+02   1.3283374819338800e+02   1.7632574981033889e+02
     2045.045045045045   1.0877119125054882e+02   1.1492252107839313e+02   1.3365313406006794e+02   1.7750417451538428e+02
     2046.546546546547   1.0940370312036144e+02   1.1561531494678114e+02   1.3448021938951251e+02   1.7869498227767914e+02
     2048.048048048048   1.1004259525890659e+02   1.1631485240981033e+02   1.3531471933820094e+02   1.7989976984242045e+02
     2049.549549549550   1.1068763135837891e+02   1.1702153096816302e+02   1.3615821272864338e+02   1.8111736906164967e+02
     2051.051051051051   1.1133932724796784e+02   1.1773471724261610e+02   1.3700783347854764e+02   1.8235057211653066e+02
     2052.552552552553   1.1199751527859220e+02   1.1845601862803601e+02   1.3786901340200089e+02   1.8359763743589957e+02
     2054.054054054054   1.1266262839607275e+02   1.1918411389304443e+02   1.3873668118422776e+02   1.8486401653525280e+02
     2055.555555555556   1.1333470640495963e+02   1.1992142551084790e+02   1.3961885038251623e+02   1.8614374962128551e+02
     2057.057057057057   1.1401407044223311e+02   1.2066430769278132e+02   1.4050329478871737e+02   1.8744056545202312e+02
     2058.558558558559   1.1470093892999257e+02   1.2141584801488081e+02   1.4139984879958544e+02   1.8875528646261142e+02
     2060.060060060060   1.1539553015551729e+02   1.2217747283792121e+02   1.4231238814421167e+02   1.9008669230260526e+02
     2061.561561561562   1.1609816374693396e+02   1.2294419367160464e+02   1.4322514521415258e+02   1.9143581259330355e+02
     2063.063063063063   1.1680877793361711e+02   1.2372031844191690e+02   1.4415159807641822e+02   1.9279971940185615e+02
     2064.564564564565   1.1752798533815287e+02   1.2450532529413927e+02   1.4508935590770847e+02   1.9418258662970530e+02
     2066.066066066066   1.1825538135187604e+02   1.2529770056343939e+02   1.4603391409723912e+02   1.9558447495948050e+02
     2067.567567567567   1.1899177273232411e+02   1.2609969303055652e+02   1.4699197825135641e+02   1.9700751787825178e+02
     2069.069069069069   1.1973688675005133e+02   1.2691182575176744e+02   1.4796483002447982e+02   1.9844871192731728e+02
     2070.570570570570   1.2049128538684154e+02   1.2773033974306689e+02   1.4893991640521963e+02   1.9991089683253171e+02
     2072.072072072072   1.2125509013014253e+02   1.2855973437768287e+02   1.4993241164687302e+02   2.0139275115816039e+02
     2073.573573573573   1.2202878936898024e+02   1.2939884005582516e+02   1.5093750549006424e+02   2.0289573331621278e+02
     2075.075075075075   1.2281252486666668e+02   1.3024552525813544e+02   1.5194755201838430e+02   2.0442639805165868e+02
     2076.576576576576   1.2360706796248682e+02   1.3110620284192743e+02   1.5298453003135560e+02   2.0597578946003335e+02
     2078.078078078078   1.2441228026154447e+02   1.3197312128668625e+02   1.5402106920445129e+02   2.0754301138337590e+02
     2079.579579579579   1.2522881251967145e+02   1.3284651647542208e+02   1.5506004398746998e+02   2.0913761170215301e+02
     2081.081081081081   1.2605704148944766e+02   1.3373905589406809e+02   1.5614064824011604e+02   2.1075603362935962e+02
     2082.582582582583   1.2689698209193922e+02   1.3463650930766119e+02   1.5721600704060489e+02   2.1239633150680521e+02
     2084.084084084084   1.2774903600681256e+02   1.3553975091533033e+02   1.5829021309978930e+02   2.1406572872167132e+02
     2085.585585585586   1.2861388449622865e+02   1.3646534855006632e+02   1.5941655628024225e+02   2.1576014879764043e+02
     2087.087087087087   1.2949192260305747e+02   1.3739478903668243e+02   1.6053235785653249e+02   2.1747571035504538e+02
     2088.588588588588   1.3038306941695160e+02   1.3832819285223655e+02   1.6164051166699883e+02   2.1922445005159051e+02
     2090.090090090090   1.3128931000890444e+02   1.3928934728009736e+02   1.6281811853529612e+02   2.2100012300866069e+02
     2091.591591591592   1.3221007363208938e+02   1.4025232003119538e+02   1.6397696138869094e+02   2.2279947671838539e+02
     2093.093093093093   1.3314591057403356e+02   1.4121792379886449e+02   1.6512266088651728e+02   2.2462628840276724e+02
     2094.594594594595   1.3409836657444868e+02   1.4221284874996599e+02   1.6634252975659794e+02   2.2648548501285146e+02
     2096.096096096096   1.3506723864918573e+02   1.4321248373597544e+02   1.6755210888928639e+02   2.2837934147964583e+02
     2097.597597597598   1.3605341013442069e+02   1.4421592789640238e+02   1.6875098244268523e+02   2.3028935893040446e+02
     2099.099099099099   1.3705813274312388e+02   1.4524038493144982e+02   1.6999625714104033e+02   2.3224969521852944e+02
     2100.600600600601   1.3808241905324192e+02   1.4628411381943434e+02   1.7127995730964000e+02   2.3424825493137720e+02
     2102.102102102102   1.3912678277518805e+02   1.4732851161438788e+02   1.7253874331366544e+02   2.3626494338211481e+02
     2103.603603603603   1.4019244461088536e+02   1.4838459693123892e+02   1.7381214124530209e+02   2.3832386651055310e+02
     2105.105105105105   1.4128126644859785e+02   1.4947007078305100e+02   1.7515808884672077e+02   2.4042849148719466e+02
     2106.606606606607   1.4239432839465087e+02   1.5055866301979049e+02   1.7648555072227131e+02   2.4256005205438748e+02
     2108.108108108108   1.4353234242418742e+02   1.5165112070787504e+02   1.7779947906556066e+02   2.4473062163887587e+02
     2109.609609609610   1.4469896426017260e+02   1.5277783130753596e+02   1.7920223044981626e+02   2.4693778550703769e+02
     2111.111111111111   1.4589449707975513e+02   1.5390777665902769e+02   1.8058448789310199e+02   2.4919138048854518e+02
     2112.612612612613   1.4712201331720084e+02   1.5504554130611618e+02   1.8196599932592008e+02   2.5148240449058278e+02
     2114.114114114114   1.4838266245412146e+02   1.5621412547281923e+02   1.8342265481440324e+02   2.5381836602797520e+02
     2115.615615615616   1.4968038532945798e+02   1.5738958895836350e+02   1.8487052207842765e+02   2.5620556795582814e+02
     2117.117117117117   1.5101522496788940e+02   1.5857581082624984e+02   1.8632529758948110e+02   2.5862991985068612e+02
     2118.618618618619   1.5238848458554207e+02   1.5978715730568405e+02   1.8783465738926782e+02   2.6109803475086079e+02
     2120.120120120120   1.5379847661651243e+02   1.6100897662212182e+02   1.8934548775648921e+02   2.6363036036159866e+02
     2121.621621621622   1.5523952109027235e+02   1.6224978863045362e+02   1.9089020466660369e+02   2.6620636165041890e+02
     2123.123123123123   1.5670244349603806e+02   1.6350900610560774e+02   1.9246286450364917e+02   2.6883488260318444e+02
     2124.624624624625   1.5817460031172820e+02   1.6478064564898344e+02   1.9404472886220111e+02   2.7151651154331199e+02
     2126.126126126126   1.5964745922450604e+02   1.6607386010824123e+02   1.9566466876316360e+02   2.7425167666604898e+02
     2127.627627627628   1.6111207602150728e+02   1.6738484409030110e+02   1.9731032170416933e+02   2.7704777164081622e+02
     2129.129129129129   1.6256614277445181e+02   1.6871242467129079e+02   1.9897638357363564e+02   2.7990276187208582e+02
     2130.630630630631   1.6401237494894883e+02   1.7006077652692534e+02   2.0067602378902168e+02   2.8281791364201808e+02
     2132.132132132132   1.6545200800099965e+02   1.7142833911173113e+02   2.0240397125580222e+02   2.8579937334147877e+02
     2133.633633633634   1.6688747905371090e+02   1.7281466627462117e+02   2.0415763407481921e+02   2.8883782850901304e+02
     2135.135135135135   1.6832615287180863e+02   1.7421995697801890e+02   2.0593538281370672e+02   2.9195845005867272e+02
     2136.636636636636   1.6976253563989746e+02   1.7565286407149756e+02   2.0776969614467930e+02   2.9513862016160755e+02
     2138.138138138138   1.7120807685499730e+02   1.7709930328891130e+02   2.0960618510711166e+02   2.9838578943968884e+02
     2139.639639639640   1.7265665002514328e+02   1.7856500892705381e+02   2.1146823405512512e+02   3.0172396493921218e+02
     2141.141141141141   1.7411576622847861e+02   1.8006902669075728e+02   2.1341964991634191e+02   3.0513353747521535e+02
     2142.642642642642   1.7558255521428703e+02   1.8158107366588166e+02   2.1535106133888584e+02   3.0861390541327933e+02
     2144.144144144144   1.7706462925760272e+02   1.8311191495100371e+02   2.1730301607190702e+02   3.1219877360105932e+02
     2145.645645645645   1.7855486277433772e+02   1.8469326366019396e+02   2.1938552194038937e+02   3.1586634437637991e+02
     2147.147147147147   1.8007727333534612e+02   1.8627766826549379e+02   2.2142501829123907e+02   3.1960399186814328e+02
     2148.648648648649   1.8160267449160958e+02   1.8787578988341690e+02   2.2346385414111089e+02   3.2342092546452170e+02
     2150.150150150150   1.8316987826928937e+02   1.8952761641432582e+02   2.2564223313044127e+02   3.2739368013992032e+02
     2151.651651651652   1.8474995466812263e+02   1.9120807747657767e+02   2.2786769681868259e+02   3.3145069869254274e+02
     2153.153153153153   1.8636232965228245e+02   1.9288568414614298e+02   2.3002178119586321e+02   3.3555170378514339e+02
     2154.654654654655   1.8799244525720079e+02   1.9459894138048875e+02   2.3225011209477736e+02   3.3979171813725736e+02
     2156.156156156156   1.8966038524321016e+02   1.9637345272129636e+02   2.3464045090550621e+02   3.4418531569144784e+02
     2157.657657657658   1.9134271797322282e+02   1.9815404331580245e+02   2.3698563385239115e+02   3.4867879407893503e+02
     2159.159159159159   1.9306102925048026e+02   1.9995148364457953e+02   2.3933068173521693e+02   3.5320745477033569e+02
     2160.660660660661   1.9479659587294978e+02   2.0178869405871967e+02   2.4175626317596075e+02   3.5796157074383183e+02
     2162.162162162163   1.9656842366156980e+02   2.0369112528432183e+02   2.4435392799203782e+02   3.6287007534075184e+02
     2163.663663663664   1.9836020984618091e+02   2.0559985453360090e+02   2.4689716053894057e+02   3.6788588823003670e+02
     2165.165165165165   2.0018467665625687e+02   2.0752828033402949e+02   2.4944263812587681e+02   3.7293759827739888e+02
     2166.666666666667   2.0203724989543142e+02   2.0949889510499796e+02   2.5207244796072743e+02   3.7823995310352223e+02
     2168.168168168168   2.0391872850597747e+02   2.1153930986849059e+02   2.5488418758309749e+02   3.8373340494171373e+02
     2169.669669669670   2.0583709535443279e+02   2.1359634762450870e+02   2.5766804021346906e+02   3.8937551278033129e+02
     2171.171171171171   2.0778586751562514e+02   2.1567580966251134e+02   2.6045839355200411e+02   3.9506592401631463e+02
     2172.672672672673   2.0977196620138281e+02   2.1779442726872281e+02   2.6331204162484721e+02   4.0102031880802161e+02
     2174.174174174174   2.1179582943818633e+02   2.1998922558123962e+02   2.6636321807686198e+02   4.0729074568478984e+02
     2175.675675675676   2.1384569711401613e+02   2.2222987128832139e+02   2.6949450281372549e+02   4.1367184535959711e+02
     2177.177177177177   2.1595131095163507e+02   2.2446274735824426e+02   2.7249307476594288e+02   4.2012440270514298e+02
     2178.678678678679   2.1807172539242745e+02   2.2674962682796601e+02   2.7560608541444094e+02   4.2678119644755469e+02
     2180.180180180180   2.2025693727190412e+02   2.2912083858684275e+02   2.7894077799510802e+02   4.3387816501231794e+02
     2181.681681681682   2.2246221164568439e+02   2.3154577519355510e+02   2.8237470549443805e+02   4.4112333599858431e+02
     2183.183183183183   2.2472972592488841e+02   2.3396643947057782e+02   2.8567235387167023e+02   4.4848246254441318e+02
     2184.684684684685   2.2702693248122614e+02   2.3644922849051031e+02   2.8910624110491830e+02   4.5610922702361557e+02
     2186.186186186186   2.2939504283086509e+02   2.3902771789180224e+02   2.9279601676770704e+02   4.6407017913569706e+02
     2187.687687687688   2.3178836500249241e+02   2.4162870099044838e+02   2.9643956842602012e+02   4.7232610507116988e+02
     2189.189189189189   2.3426226793867582e+02   2.4427785379122599e+02   3.0015393291249922e+02   4.8076921866929240e+02
     2190.690690690691   2.3676238506119179e+02   2.4699460051763549e+02   3.0400556256613663e+02   4.8971605686709040e+02
     2192.192192192192   2.3933772945714469e+02   2.4980576557096234e+02   3.0809417381029760e+02   4.9891731432851384e+02
     2193.693693693694   2.4195781075555135e+02   2.5263191452761575e+02   3.1209154982861151e+02   5.0839383951490828e+02
     2195.195195195195   2.4463670568993885e+02   2.5551627384492426e+02   3.1618346885153386e+02   5.1821988891348383e+02
     2196.696696696697   2.4737489494390479e+02   2.5851248383257513e+02   3.2057472187868893e+02   5.2839730559308305e+02
     2198.198198198198   2.5017370746966233e+02   2.6153367070737659e+02   3.2489887777054287e+02   5.3902020575518316e+02
     2199.699699699700   2.5303888547903634e+02   2.6463058170250292e+02   3.2937946266809848e+02   5.5002285571534549e+02
     2201.201201201201   2.5595931512085656e+02   2.6782501378621600e+02   3.3408541054624885e+02   5.6145272056668352e+02
     2202.702702702702   2.5896278957616960e+02   2.7106420886336588e+02   3.3878764562206504e+02   5.7340456051694855e+02
     2204.204204204204   2.6201813586123120e+02   2.7439613137806043e+02   3.4370498750213983e+02   5.8569748415319975e+02
     2205.705705705705   2.6515617097936405e+02   2.7780305095709014e+02   3.4873022429389778e+02   5.9852201103446293e+02
     2207.207207207207   2.6836363118623268e+02   2.8128199522133679e+02   3.5385888007156399e+02   6.1181093352087998e+02
     2208.708708708709   2.7165110157266724e+02   2.8485415751419885e+02   3.5917675506947160e+02   6.2562318627717980e+02
     2210.210210210210   2.7500511157862002e+02   2.8850610811539269e+02   3.6461870886712296e+02   6.4018379864910673e+02
     2211.711711711712   2.7846074241142054e+02   2.9226984768983158e+02   3.7031618405402668e+02   6.5523888861151147e+02
     2213.213213213213   2.8198025473510012e+02   2.9610325383261141e+02   3.7606651187636459e+02   6.7110587597312974e+02
     2214.714714714715   2.8560761498203846e+02   3.0005617037574228e+02   3.8210846749053252e+02   6.8726655176762210e+02
     2216.216216216216   2.8930838979201468e+02   3.0406905862161494e+02   3.8814051144308206e+02   7.0428160338718567e+02
     2217.717717717718   2.9310475607470011e+02   3.0821171471932058e+02   3.9448819315400294e+02   7.2212945931809645e+02
     2219.219219219219   2.9700501766977197e+02   3.1248700285287919e+02   4.0116042423753220e+02   7.4044438017403240e+02
     2220.720720720721   3.0097891644597200e+02   3.1679588125674184e+02   4.0766294610192364e+02   7.5952584372381295e+02
     2222.222222222222   3.0507043590268046e+02   3.2125941376317519e+02   4.1459315082778329e+02   7.7955779137039258e+02
     2223.723723723724   3.0925361648211293e+02   3.2589551506827382e+02   4.2199204499781820e+02   8.0011365329460932e+02
     2225.225225225225   3.1353255739838460e+02   3.3054776033931915e+02   4.2909595642364474e+02   8.2131765955923197e+02
     2226.726726726727   3.1792599942605847e+02   3.3533822532413745e+02   4.3654986249510262e+02   8.4328000558614019e+02
     2228.228228228228   3.2241983239209236e+02   3.4032737545870884e+02   4.4457639193528382e+02   8.6714976742327190e+02
     2229.729729729730   3.2703041858228454e+02   3.4547010077699002e+02   4.5293969928381182e+02   8.9055036543205551e+02
     2231.231231231232   3.3175807273545689e+02   3.5058587386474045e+02   4.6075350418125254e+02   9.1432050488558059e+02
     2232.732732732733   3.3658693122820620e+02   3.5591744171068979e+02   4.6924316106583638e+02   9.3874265575704646e+02
     2234.234234234234   3.4155127091324061e+02   3.6145625163276588e+02   4.7834574705177545e+02   9.6566812968454076e+02
     2235.735735735735   3.4663571673267575e+02   3.6718236410647131e+02   4.8788621058967794e+02   9.9105991964276188e+02
     2237.237237237237   3.5183999100177772e+02   3.7285088661119755e+02   4.9663061288790823e+02   1.0162397072990057e+03
     2238.738738738739   3.5719170588953961e+02   3.7874370111882610e+02   5.0612819589292218e+02   1.0413135400059080e+03
     2240.240240240240   3.6266212506901331e+02   3.8487448684926807e+02   5.1632000359044741e+02   1.0691394905493603e+03
     2241.741741741742   3.6828405214863596e+02   3.9125415559271522e+02   5.2724473280420250e+02   1.0938612566275940e+03
     2243.243243243243   3.7403389850819406e+02   3.9753343831221247e+02   5.3701130313465558e+02   1.1174755058639757e+03
     2244.744744744745   3.7993697308582091e+02   4.0405030773978751e+02   5.4763710116194761e+02   1.1394025696811289e+03
     2246.246246246246   3.8598730595760526e+02   4.1079156536745211e+02   5.5887767904923601e+02   1.1633530289974976e+03
     2247.747747747748   3.9219212605980852e+02   4.1779654086655086e+02   5.7086616377151199e+02   1.1865894324666401e+03
     2249.249249249249   3.9853722569565758e+02   4.2498680533115908e+02   5.8328415367572268e+02   1.2031081966494355e+03
     2250.750750750751   4.0504303998919869e+02   4.3201096655738297e+02   5.9400180389280433e+02   1.2164435015299314e+03
     2252.252252252252   4.1168806689225255e+02   4.3935890230252994e+02   6.0610497088601312e+02   1.2264104141582541e+03
     2253.753753753754   4.1850668434552506e+02   4.4697072470712175e+02   6.1898073821522064e+02   1.2378479490514978e+03
     2255.255255255255   4.2546623804053507e+02   4.5485251150028154e+02   6.3266048986478256e+02   1.2410492571778520e+03
     2256.756756756757   4.3257520080118616e+02   4.6253916851744412e+02   6.4425906220434297e+02   1.2404123561188399e+03
     2258.258258258258   4.3982836680780321e+02   4.7052453692097964e+02   6.5733152680024807e+02   1.2355233363581892e+03
     2259.759759759760   4.4722058334453726e+02   4.7868597209535966e+02   6.7070600483711553e+02   1.2317072888900802e+03
     2261.261261261261   4.5475362325510821e+02   4.8707364602773168e+02   6.8468937227701360e+02   1.2243354730258111e+03
     2262.762762762763   4.6243651824786065e+02   4.9570495455934696e+02   6.9926544610045335e+02   1.2088545450806985e+03
     2264.264264264264   4.7017725477452399e+02   5.0390264975500673e+02   7.1046629429126108e+02   1.1902875500144803e+03
     2265.765765765766   4.7806933562020714e+02   5.1245185520319001e+02   7.2357329911130455e+02   1.1688056903232507e+03
     2267.267267267267   4.8602984756105002e+02   5.2116566038548888e+02   7.3703770334817807e+02   1.1494635114541761e+03
     2268.768768768768   4.9404154661305546e+02   5.3003599730393955e+02   7.5081664548741480e+02   1.1242810381529653e+03
     2270.270270270270   5.0214926776483173e+02   5.3847346970975855e+02   7.6085474582350116e+02   1.0975911971286066e+03
     2271.771771771771   5.1021985763875307e+02   5.4717561632572063e+02   7.7295285576389813e+02   1.0698912802825341e+03
     2273.273273273273   5.1829972252945083e+02   5.5582804230301190e+02   7.8443936112797087e+02   1.0450016930269578e+03
     2274.774774774775   5.2636531641101067e+02   5.6454392618675627e+02   7.9581187340397946e+02   1.0191906833066442e+03
     2276.276276276276   5.3429797651582726e+02   5.7317646044591584e+02   8.0658737572998552e+02   9.9055211489887495e+02
     2277.777777777778   5.4214461622328429e+02   5.8094654569000238e+02   8.1195951945271099e+02   9.6216477359381656e+02
     2279.279279279279   5.4977462687611012e+02   5.8896194763443373e+02   8.1972128426786935e+02   9.3404369576152055e+02
     2280.780780780781   5.5728697496646873e+02   5.9684434779503374e+02   8.2683320121547433e+02   9.0857900185947858e+02
     2282.282282282282   5.6441727671645742e+02   6.0444366769667454e+02   8.3280570076885851e+02   8.8180037075862526e+02
     2283.783783783784   5.7123737201427969e+02   6.1092477821869727e+02   8.3302084131444883e+02   8.5576334179714115e+02
     2285.285285285285   5.7773163673536135e+02   6.1752597905229936e+02   8.3558163367495274e+02   8.3034784288337494e+02
     2286.786786786787   5.8374708131795455e+02   6.2377143451591007e+02   8.3705513511484730e+02   8.0619336447966157e+02
     2288.288288288288   5.8924335869490585e+02   6.2875773196956402e+02   8.3320936915152322e+02   7.8271666632504571e+02
     2289.789789789790   5.9424616166787632e+02   6.3370006601204500e+02   8.3128405634792796e+02   7.6005897798580986e+02
     2291.291291291291   5.9859828112853825e+02   6.3803235358478275e+02   8.2803351338377911e+02   7.3857189440869752e+02
     2292.792792792793   6.0225797268899748e+02   6.4106667283552417e+02   8.2039235488830661e+02   7.1778106025129557e+02
     2294.294294294294   6.0524036128559680e+02   6.4387852010944221e+02   8.1424003929102639e+02   6.9735506185853524e+02
     2295.795795795796   6.0761259654711012e+02   6.4551704447735574e+02   8.0478725194742742e+02   6.7840225626123890e+02
     2297.297297297298   6.0898721692194806e+02   6.4670150017176013e+02   7.9622586384370550e+02   6.5991695230669120e+02
     2298.798798798799   6.0964112041255453e+02   6.4679498414516161e+02   7.8535736651312857e+02   6.4255064281965542e+02
     2300.300300300300   6.0962392033107426e+02   6.4622441704163077e+02   7.7435637116623298e+02   6.2587276129405598e+02
     2301.801801801802   6.0864848841963385e+02   6.4493187035459516e+02   7.6310376807584566e+02   6.1002872815577393e+02
     2303.303303303303   6.0689180788695660e+02   6.4287406955083145e+02   7.5114462021668544e+02   5.9478143405920582e+02
     2304.804804804805   6.0445598540126946e+02   6.4005655939870235e+02   7.3861475075635019e+02   5.8000705176145652e+02
     2306.306306306306   6.0120581252103477e+02   6.3648769510872319e+02   7.2559641949276147e+02   5.6572017401831874e+02
     2307.807807807808   5.9720491653731892e+02   6.3217664335036920e+02   7.1217574584991280e+02   5.5191705519722427e+02
     2309.309309309309   5.9256995284167567e+02   6.2721392143849403e+02   6.9849747157120078e+02   5.3858133316971123e+02
     2310.810810810811   5.8738630680661504e+02   6.2164527401853229e+02   6.8461269630873016e+02   5.2571066743209667e+02
     2312.312312312312   5.8150415547468572e+02   6.1545497860263652e+02   6.7061405437605526e+02   5.1327815422616914e+02
     2313.813813813814   5.7515587629672302e+02   6.0875838772626059e+02   6.5657452374549177e+02   5.0127681455945577e+02
     2315.315315315315   5.6848301372633159e+02   6.0162669535286670e+02   6.4257182565956498e+02   4.8968478574367731e+02
     2316.816816816817   5.6126697892376319e+02   5.9405028151457827e+02   6.2864068260692682e+02   4.7849046683951917e+02
     2318.318318318318   5.5377703793870603e+02   5.8612983371754785e+02   6.1484877602561357e+02   4.6767332821595920e+02
     2319.819819819820   5.4607777225646339e+02   5.7791924442993150e+02   6.0121869426774390e+02   4.5722322650137295e+02
     2321.321321321321   5.3813955814977226e+02   5.6946401472190360e+02   5.8781393355416969e+02   4.4711819724884748e+02
     2322.822822822823   5.3000147867714850e+02   5.6079368869463178e+02   5.7461949914350555e+02   4.3735458505853921e+02
     2324.324324324324   5.2179729671579162e+02   5.5199388899339851e+02   5.6171369213518756e+02   4.2790722914289324e+02
     2325.825825825826   5.1353240219652810e+02   5.4308793935590836e+02   5.4905971766701225e+02   4.1877270239643713e+02
     2327.327327327327   5.0520179797213297e+02   5.3409719390672160e+02   5.3670605945450689e+02   4.0993231755632974e+02
     2328.828828828829   4.9691641765844844e+02   5.2510087660869056e+02   5.2466169200775300e+02   4.0137593421206208e+02
     2330.330330330330   4.8864894632712895e+02   5.1608707459317975e+02   5.1290043214803597e+02   3.9309368122407983e+02
     2331.831831831832   4.8045584962910380e+02   5.0711437261910714e+02   5.0147019259953709e+02   3.8507393090627011e+02
     2333.333333333333   4.7232045394141079e+02   4.9819697079157942e+02   4.9035325340232083e+02   3.7730728640735686e+02
     2334.834834834835   4.6433791931463151e+02   4.8935719397670368e+02   4.7953406927654152e+02   3.6978337419678434e+02
     2336.336336336336   4.5645684279319886e+02   4.8062205478983964e+02   4.6903973398774957e+02   3.6249061166383825e+02
     2337.837837837838   4.4867813727119841e+02   4.7198625636857537e+02   4.5884126896473532e+02   3.5542718338332639e+02
     2339.339339339339   4.4108643782225062e+02   4.6349469450717305e+02   4.4895928418965968e+02   3.4857984698417414e+02
     2340.840840840841   4.3363135147264501e+02   4.5514015877553828e+02   4.3936987641533705e+02   3.4194461749487022e+02
     2342.342342342342   4.2633074990743637e+02   4.4693330780332064e+02   4.3007543502179851e+02   3.3551088703277532e+02
     2343.843843843844   4.1917681122384278e+02   4.3887944995167783e+02   4.2106359058915183e+02   3.2927607265076085e+02
     2345.345345345345   4.1221902074322782e+02   4.3099993872911722e+02   4.1234260503806632e+02   3.2323379408815583e+02
     2346.846846846847   4.0542003920826755e+02   4.2329227342090138e+02   4.0389809067274240e+02   3.1737823839257680e+02
     2348.348348348348   3.9876666165490525e+02   4.1574501093548554e+02   3.9571345711803093e+02   3.1170208158317854e+02
     2349.849849849850   3.9227578521070018e+02   4.0836666675482235e+02   3.8778797343626945e+02   3.0620350521055900e+02
     2351.351351351351   3.8598972477557948e+02   4.0118866398927770e+02   3.8013347897060095e+02   3.0087904996975038e+02
     2352.852852852853   3.7982002763597666e+02   3.9417077457324791e+02   3.7272034283540785e+02   2.9572425404281421e+02
     2354.354354354355   3.7382421415172308e+02   3.8732685682258864e+02   3.6554577544905976e+02   2.9073252414750004e+02
     2355.855855855856   3.6797984039613920e+02   3.8065693591697067e+02   3.5860489519510543e+02   2.8590438081060915e+02
     2357.357357357358   3.6230692379449624e+02   3.7417887266556647e+02   3.5190814835585496e+02   2.8123574201317433e+02
     2358.858858858859   3.5675955322937716e+02   3.6785540701290921e+02   3.4542425945244548e+02   2.7672430144593068e+02
     2360.360360360360   3.5135781258316587e+02   3.6170491457127883e+02   3.3915957149114257e+02   2.7236387589285528e+02
     2361.861861861862   3.4611400147830938e+02   3.5572601167579148e+02   3.3310429886241860e+02   2.6815576984962416e+02
     2363.363363363364   3.4100168536094850e+02   3.4991686535399310e+02   3.2726457735978522e+02   2.6409449703150983e+02
     2364.864864864865   3.3600337385070947e+02   3.4425451558841195e+02   3.2161350647778988e+02   2.6017941763196382e+02
     2366.366366366366   3.3116896341212527e+02   3.3877184812007999e+02   3.1616738858843763e+02   2.5640297383727102e+02
     2367.867867867868   3.2643368000010571e+02   3.3343247912721210e+02   3.1090213499561179e+02   2.5276526780178804e+02
     2369.369369369369   3.2182634759331836e+02   3.2825093192604942e+02   3.0582789114697636e+02   2.4925902600263115e+02
     2370.870870870871   3.1734036082733923e+02   3.2321539756051811e+02   3.0092581569276189e+02   2.4588368546589626e+02
     2372.372372372372   3.1297479027615645e+02   3.1833593901267608e+02   2.9620218356937795e+02   2.4263318374689305e+02
     2373.873873873874   3.0871744059994973e+02   3.1359438022998387e+02   2.9164183405570282e+02   2.3950643477418561e+02
     2375.375375375375   3.0455364187902978e+02   3.0899089304195343e+02   2.8724585603744083e+02   2.3649835041339344e+02
     2376.876876876877   3.0052282980821906e+02   3.0453377113843112e+02   2.8300919602534543e+02   2.3360506071755205e+02
     2378.378378378378   2.9657659965098821e+02   3.0020142476742456e+02   2.7891986480348640e+02   2.3082257095371872e+02
     2379.879879879880   2.9272625750666163e+02   2.9600389498550231e+02   2.7498161869686453e+02   2.2814523395131098e+02
     2381.381381381381   2.8897976252127671e+02   2.9192969994993689e+02   2.7117945424010560e+02   2.2557134969175297e+02
     2382.882882882883   2.8532817345219212e+02   2.8798581388918075e+02   2.6752082185514286e+02   2.2309534391934824e+02
     2384.384384384384   2.8176326025463464e+02   2.8415867310047071e+02   2.6399194370891644e+02   2.2071389289166083e+02
     2385.885885885886   2.7828596415006916e+02   2.8044851601870045e+02   2.6058826660004121e+02   2.1842278289082648e+02
     2387.387387387387   2.7490905103493230e+02   2.7686077841637598e+02   2.5731194548004811e+02   2.1621702692541712e+02
     2388.888888888889   2.7160466508406392e+02   2.7337510801178320e+02   2.5414884342165107e+02   2.1409329392954194e+02
     2390.390390390390   2.6837116284799578e+02   2.6999429046152073e+02   2.5109536086871506e+02   2.1204675371073944e+02
     2391.891891891892   2.6524804635896493e+02   2.6673141503351417e+02   2.4815705178756568e+02   2.1007387369723384e+02
     2393.393393393393   2.6218261796626388e+02   2.6355810869752213e+02   2.4531496691015815e+02   2.0817030306265445e+02
     2394.894894894895   2.5918037213965260e+02   2.6048046950096096e+02   2.4257168959307376e+02   2.0633226458731110e+02
     2396.396396396396   2.5628264521234786e+02   2.5750619576699199e+02   2.3992517381088194e+02   2.0455706183747824e+02
     2397.897897897898   2.5344232974542052e+02   2.5461990895095192e+02   2.3736774800356608e+02   2.0284235890688961e+02
     2399.399399399399   2.5066603721389203e+02   2.5181990995793274e+02   2.3489614402622576e+02   2.0118380859776667e+02
     2400.900900900901   2.4795927305281629e+02   2.4910357617974660e+02   2.3250423803559011e+02   1.9958004059318333e+02
     2402.402402402402   2.4534183719088963e+02   2.4648038428363708e+02   2.3019799520328780e+02   1.9802808527974443e+02
     2403.903903903904   2.4276400616298409e+02   2.4392574138218609e+02   2.2796165866603664e+02   1.9652320982900022e+02
     2405.405405405405   2.4025002314633838e+02   2.4144649526847351e+02   2.2579151517419885e+02   1.9506640180727206e+02
     2406.906906906907   2.3782371605844557e+02   2.3905527529084111e+02   2.2370326919007408e+02   1.9365033716308233e+02
     2408.408408408408   2.3543100520906444e+02   2.3671782759838962e+02   2.2166451739117306e+02   1.9228059730993166e+02
     2409.909909909910   2.3310650173001378e+02   2.3446275830321053e+02   2.1970313033418202e+02   1.9094787194258416e+02
     2411.411411411411   2.3085516158996521e+02   2.3227279797694931e+02   2.1779504881115079e+02   1.8965664583782853e+02
     2412.912912912913   2.2864683093678551e+02   2.3014400899475277e+02   2.1594532545532985e+02   1.8839868605776587e+02
     2414.414414414414   2.2648288862221540e+02   2.2807330035836833e+02   2.1414582126100302e+02   1.8717846094083234e+02
     2415.915915915916   2.2439241305989563e+02   2.2607234561961477e+02   2.1240898185167717e+02   1.8598788785818081e+02
     2417.417417417417   2.2235621929922354e+02   2.2411897593742091e+02   2.1070741282215656e+02   1.8483409569022461e+02
     2418.918918918919   2.2035133917502935e+02   2.2222946488007472e+02   2.0907238491805785e+02   1.8370598521669999e+02
     2420.420420420421   2.1840993228078278e+02   2.2038600201389315e+02   2.0746651490911196e+02   1.8261100865978008e+02
     2421.921921921922   2.1652393194013129e+02   2.1859948995954224e+02   2.0591358228010179e+02   1.8154016695834997e+02
     2423.423423423424   2.1468057816682159e+02   2.1686162181744646e+02   2.0440149039720720e+02   1.8049866262697623e+02
     2424.924924924925   2.1287563401691907e+02   2.1516869552127079e+02   2.0292933635289444e+02   1.7948343437230426e+02
     2426.426426426427   2.1113728537161450e+02   2.1353094533548105e+02   2.0150123212512611e+02   1.7849157622681466e+02
     2427.927927927928   2.0943399833195193e+02   2.1192641298188190e+02   2.0010024028476087e+02   1.7752533550414267e+02
     2429.429429429430   2.0777521436255756e+02   2.1037404174667867e+02   1.9874637020560004e+02   1.7657974115055518e+02
     2430.930930930931   2.0616500261423315e+02   2.0885873895334095e+02   1.9741980198963969e+02   1.7565934145006818e+02
     2432.432432432433   2.0460476068721147e+02   2.0738896036913545e+02   1.9613349293414041e+02   1.7475927494621749e+02
     2433.933933933934   2.0307523457507580e+02   2.0595248648235585e+02   1.9487535084475201e+02   1.7387972535512031e+02
     2435.435435435435   2.0159770290340694e+02   2.0455381198487257e+02   1.9364504741905967e+02   1.7302030723508264e+02
     2436.936936936937   2.0016400355077005e+02   2.0319659546450376e+02   1.9245214277916790e+02   1.7217933851473143e+02
     2438.438438438438   1.9876482116276429e+02   2.0186836682268677e+02   1.9128273781764807e+02   1.7135930482515968e+02
     2439.939939939940   1.9741931041072846e+02   2.0058153541162159e+02   1.9014610384046728e+02   1.7055606641874675e+02
     2441.441441441441   1.9610540221197624e+02   1.9932197404998931e+02   1.8903290530467046e+02   1.6977175617120994e+02
     2442.942942942943   1.9483540045415916e+02   1.9809567211888657e+02   1.8794792205415553e+02   1.6900230798964606e+02
     2444.444444444444   1.9360843685063134e+02   1.9689924034583282e+02   1.8688382854833702e+02   1.6825289561709803e+02
     2445.945945945946   1.9242534192068553e+02   1.9574280318103305e+02   1.8585784005884810e+02   1.6751494349390546e+02
     2447.447447447447   1.9126531963336868e+02   1.9459594343904760e+02   1.8483385423673025e+02   1.6679889684585331e+02
     2448.948948948949   1.9015840977196788e+02   1.9349505288364429e+02   1.8385522541993137e+02   1.6609188964105709e+02
     2450.450450450450   1.8908852016112613e+02   1.9241188320364930e+02   1.8288208908086531e+02   1.6540582715874922e+02
     2451.951951951952   1.8804907766815626e+02   1.9135825041092508e+02   1.8194090263368039e+02   1.6473037375390294e+02
     2453.453453453453   1.8705033989988976e+02   1.9033027711501370e+02   1.8101804149089773e+02   1.6407296636387935e+02
     2454.954954954955   1.8609194654476912e+02   1.8932854686921868e+02   1.8011641683661449e+02   1.6342982543425234e+02
     2456.456456456456   1.8516143904595225e+02   1.8835027094230699e+02   1.7923683735678239e+02   1.6279692626180562e+02
     2457.957957957958   1.8426686740340017e+02   1.8738878341043463e+02   1.7836558055103674e+02   1.6217861011051491e+02
     2459.459459459460   1.8341198102410411e+02   1.8645945394109100e+02   1.7752546312780854e+02   1.6157302660550056e+02
     2460.960960960961   1.8258857266120609e+02   1.8555224542645269e+02   1.7670336286514623e+02   1.6097953008118932e+02
     2462.462462462463   1.8178378292446465e+02   1.8465198813556836e+02   1.7588354093588345e+02   1.6039905249124260e+02
     2463.963963963964   1.8102402440669954e+02   1.8378891805720806e+02   1.7509882782917347e+02   1.5982655107389598e+02
     2465.465465465466   1.8028833631431095e+02   1.8293610774841815e+02   1.7431885186345784e+02   1.5926957594629522e+02
     2466.966966966967   1.7957853085631962e+02   1.8210511010946490e+02   1.7355958487125130e+02   1.5872212885561262e+02
     2468.468468468468   1.7890364794139461e+02   1.8129623499626743e+02   1.7281888317152442e+02   1.5818501739709811e+02
     2469.969969969970   1.7824985792324614e+02   1.8050040963019336e+02   1.7208510871849987e+02   1.5765891102847291e+02
     2471.471471471471   1.7761801711695580e+02   1.7972365165629830e+02   1.7137190720927859e+02   1.5714044066770217e+02
     2472.972972972973   1.7701399246156325e+02   1.7896352274151536e+02   1.7066974529395952e+02   1.5663321104588260e+02
     2474.474474474474   1.7643820544568749e+02   1.7822198075501348e+02   1.6998166605807432e+02   1.5613539346870053e+02
     2475.975975975976   1.7587667584197524e+02   1.7749622657743194e+02   1.6931037436559598e+02   1.5564308617473137e+02
     2477.477477477477   1.7532567133074915e+02   1.7677458409160130e+02   1.6863808315342683e+02   1.5516141613643987e+02
     2478.978978978979   1.7481675161318952e+02   1.7608366456906467e+02   1.6799341288880089e+02   1.5468392465954034e+02
     2480.480480480481   1.7430753179478270e+02   1.7539428645482047e+02   1.6734865360086664e+02   1.5421681491822403e+02
     2481.981981981982   1.7381171843619157e+02   1.7471866500565025e+02   1.6671674248500611e+02   1.5375580378659578e+02
     2483.483483483484   1.7334439215460765e+02   1.7406314420308723e+02   1.6610128555322476e+02   1.5330045317858659e+02
     2484.984984984985   1.7288874875356515e+02   1.7341227645567534e+02   1.6548536186650722e+02   1.5285206977081376e+02
     2486.486486486487   1.7243226338435204e+02   1.7277149168205870e+02   1.6488260146536578e+02   1.5240825842300572e+02
     2487.987987987988   1.7199214391977256e+02   1.7214393523908376e+02   1.6429030022230151e+02   1.5197110460604793e+02
     2489.489489489490   1.7157308824470675e+02   1.7152574114506538e+02   1.6370143767457805e+02   1.5153706417899099e+02
     2490.990990990991   1.7114313445115863e+02   1.7090835820109305e+02   1.6311637286861546e+02   1.5110797157732307e+02
     2492.492492492493   1.7072370798277299e+02   1.7030565526464622e+02   1.6254522904174465e+02   1.5068467022347886e+02
     2493.993993993994   1.7031997133830532e+02   1.6971130651561364e+02   1.6197915197234485e+02   1.5026204701773858e+02
     2495.495495495496   1.6990577995302516e+02   1.6910923816318495e+02   1.6140333605159321e+02   1.4984584226438869e+02
     2496.996996996997   1.6950549548329380e+02   1.6853052036561243e+02   1.6085497219338674e+02   1.4942851160730365e+02
     2498.498498498499   1.6910142077999797e+02   1.6794189133346444e+02   1.6029085641844125e+02   1.4901972162169147e+02
     2500.000000000000   1.6870825293170401e+02   1.6736610703964416e+02   1.5974203842084486e+02   1.4860687837704157e+02
     2501.501501501501   1.6829544167271865e+02   1.6678135727772056e+02   1.5918512098767866e+02   1.4819888648323374e+02
     2503.003003003003   1.6789224678112689e+02   1.6620468114645524e+02   1.5863524923415540e+02   1.4778916626055783e+02
     2504.504504504504   1.6747926041416812e+02   1.6562114912194903e+02   1.5808017337830526e+02   1.4737998018043498e+02
     2506.006006006006   1.6705397480828927e+02   1.6503273627230882e+02   1.5752248015142735e+02   1.4696700578217687e+02
     2507.507507507507   1.6661265132216670e+02   1.6443510751078622e+02   1.5695748008098414e+02   1.4655245739232117e+02
     2509.009009009009   1.6617048639506416e+02   1.6383217117413164e+02   1.5638918053702704e+02   1.4612769736569027e+02
     2510.510510510511   1.6568398445991278e+02   1.6319389121408574e+02   1.5578971635736613e+02   1.4569408530398303e+02
     2512.012012012012   1.6516737029222799e+02   1.6253499796775506e+02   1.5517758188940138e+02   1.4523701045846389e+02
     2513.513513513513   1.6458795633676939e+02   1.6181218775468517e+02   1.5450976307179971e+02   1.4474286336893920e+02
     2515.015015015015   1.6386294830053782e+02   1.6095561940475542e+02   1.5373337653924082e+02   1.4398792330127173e+02
     2516.516516516517   1.6165864783511586e+02   1.5873448215403019e+02   1.5189191688085273e+02   1.4313572786599622e+02
     2518.018018018018   1.6017032697349694e+02   1.5727644228410443e+02   1.5072282509995554e+02   1.4228848662174869e+02
     2519.519519519520   1.5924302192810654e+02   1.5631799856141939e+02   1.4993050906455622e+02   1.4169454899453768e+02
     2521.021021021021   1.5847749346248270e+02   1.5551455125545925e+02   1.4925430470053431e+02   1.4121716936212826e+02
     2522.522522522522   1.5781764023191514e+02   1.5480510510603330e+02   1.4864841254232562e+02   1.4078836567641173e+02
     2524.024024024024   1.5721910218362657e+02   1.5415703197913297e+02   1.4809195982644334e+02   1.4038952110253661e+02
     2525.525525525526   1.5666003071165429e+02   1.5354855883853247e+02   1.4756364253538928e+02   1.4001556181885579e+02
     2527.027027027027   1.5614928394347427e+02   1.5298654509806602e+02   1.4707352246123733e+02   1.3965530348701887e+02
     2528.528528528529   1.5564879402382786e+02   1.5243781216382447e+02   1.4659132493492982e+02   1.3931398908022643e+02
     2530.030030030030   1.5518744922552077e+02   1.5192866500259720e+02   1.4614441848758685e+02   1.3898085007163354e+02
     2531.531531531532   1.5473270731697863e+02   1.5142963888089491e+02   1.4570174148613094e+02   1.3866342181644711e+02
     2533.033033033033   1.5430432288669689e+02   1.5095788839339642e+02   1.4528498341177590e+02   1.3835246712405296e+02
     2534.534534534534   1.5387586444297983e+02   1.5049297791958134e+02   1.4487281185269887e+02   1.3805274644370567e+02
     2536.036036036036   1.5347270717936911e+02   1.5005092920596573e+02   1.4447906967962030e+02   1.3775702507613553e+02
     2537.537537537537   1.5306927817346690e+02   1.4961322829797626e+02   1.4408757746821803e+02   1.3747120226405255e+02
     2539.039039039039   1.5267955670641641e+02   1.4919513278927937e+02   1.4371717847881530e+02   1.3719058096780338e+02
     2540.540540540541   1.5229729498226291e+02   1.4878342905882420e+02   1.4334843395095578e+02   1.3691878408349243e+02
     2542.042042042042   1.5192671923646560e+02   1.4838689539369463e+02   1.4299396129635642e+02   1.3664909103626715e+02
     2543.543543543544   1.5155270955509641e+02   1.4799097443746535e+02   1.4263971221699313e+02   1.3638811642291810e+02
     2545.045045045045   1.5119136320395009e+02   1.4761389756702749e+02   1.4230441742714672e+02   1.3612879242323399e+02
     2546.546546546546   1.5083544558997548e+02   1.4723627922392836e+02   1.4196354318487988e+02   1.3587876488162237e+02
     2548.048048048048   1.5048590452972226e+02   1.4687723275277983e+02   1.4164482265427597e+02   1.3562981818017869e+02
     2549.549549549549   1.5012948746926693e+02   1.4651338487142175e+02   1.4131958373900611e+02   1.3539034853456906e+02
     2551.051051051051   1.4979500617300573e+02   1.4616924443878804e+02   1.4101213514672463e+02   1.3515029046510068e+02
     2552.552552552553   1.4945403503622768e+02   1.4582144940435333e+02   1.4069943958942000e+02   1.3491871440818591e+02
     2554.054054054054   1.4911945051011557e+02   1.4548973235026085e+02   1.4040563596681449e+02   1.3468774972970323e+02
     2555.555555555556   1.4878733321240952e+02   1.4515649368188508e+02   1.4010645530592959e+02   1.3446594011800025e+02
     2557.057057057057   1.4847012112783230e+02   1.4483948869460156e+02   1.3982348690755532e+02   1.3424345529839741e+02
     2558.558558558559   1.4813809968110036e+02   1.4451643206753491e+02   1.3953473586820689e+02   1.3402883653559650e+02
     2560.060060060060   1.4782321191878205e+02   1.4421113037885584e+02   1.3926393060045007e+02   1.3381497508973766e+02
     2561.561561561562   1.4750874262544818e+02   1.4390366930238332e+02   1.3898834896324735e+02   1.3360986024603253e+02
     2563.063063063063   1.4720359790639594e+02   1.4361068748801989e+02   1.3872745092469791e+02   1.3340514427123517e+02
     2564.564564564565   1.4689046938332726e+02   1.4331417021076743e+02   1.3846289163928301e+02   1.3320753028561396e+02
     2566.066066066066   1.4659542362773075e+02   1.4303310908431027e+02   1.3821306696381370e+02   1.3301221334490816e+02
     2567.567567567567   1.4630298182149033e+02   1.4275538979320504e+02   1.3796486952462712e+02   1.3282324633982572e+02
     2569.069069069069   1.4600430678438687e+02   1.4247930037449524e+02   1.3771943292933244e+02   1.3263850389425403e+02
     2570.570570570571   1.4571968249846930e+02   1.4221541556384881e+02   1.3748525323133299e+02   1.3245761199637982e+02
     2572.072072072072   1.4543963821280005e+02   1.4195460042176492e+02   1.3725274137623305e+02   1.3228121214410641e+02
     2573.573573573573   1.4516031029355216e+02   1.4169947950293565e+02   1.3702591161682597e+02   1.3210896093589309e+02
     2575.075075075075   1.4488912996784012e+02   1.4145258827899568e+02   1.3680691915002174e+02   1.3194402777692164e+02
     2576.576576576576   1.4462757190074970e+02   1.4121416203873500e+02   1.3659550357392970e+02   1.3178173028843810e+02
     2578.078078078078   1.4436387756911910e+02   1.4097460573386704e+02   1.3638164475488989e+02   1.3162528642913094e+02
     2579.579579579579   1.4410930994706857e+02   1.4074933328962453e+02   1.3618333634545982e+02   1.3147053036199895e+02
     2581.081081081081   1.4385614789252381e+02   1.4052282490306970e+02   1.3598218870295989e+02   1.3132495741604109e+02
     2582.582582582583   1.4361930264398308e+02   1.4031058568524622e+02   1.3579394442329638e+02   1.3118215156333784e+02
     2584.084084084084   1.4338036815941015e+02   1.4009961585102769e+02   1.3560729126772534e+02   1.3104565456780119e+02
     2585.585585585586   1.4314950675633105e+02   1.3989664599759973e+02   1.3542811801922744e+02   1.3091260036242383e+02
     2587.087087087087   1.4292808416992838e+02   1.3970176329662681e+02   1.3525576381374714e+02   1.3078535357312575e+02
     2588.588588588588   1.4271018455511398e+02   1.3951041332595386e+02   1.3508612273105155e+02   1.3066430958477116e+02
     2590.090090090090   1.4250050918851079e+02   1.3932890800908655e+02   1.3492644170628230e+02   1.3054720488435476e+02
     2591.591591591592   1.4229590501812149e+02   1.3915106111090634e+02   1.3476925936811446e+02   1.3043467962236389e+02
     2593.093093093093   1.4210192787813764e+02   1.3898214964892250e+02   1.3461945273034803e+02   1.3032794261687556e+02
     2594.594594594595   1.4191716005214329e+02   1.3882272386534879e+02   1.3447873832207819e+02   1.3022565286537559e+02
     2596.096096096096   1.4173123533762575e+02   1.3866103705368332e+02   1.3433463109260421e+02   1.3012821094766190e+02
     2597.597597597598   1.4156000611708555e+02   1.3851354049652377e+02   1.3420399617766478e+02   1.3003379264864935e+02
     2599.099099099099   1.4139642434353564e+02   1.3837163894437569e+02   1.3407736425651615e+02   1.2994494992812204e+02


==> anc/Fig7_right_fpiTrho_DR.txt <==
# Fig. 7, right panel: |T_DK|, DR, rho = rho_0, f_pi(T,rho)
#        sqrt(s) [MeV]         |T_DK| (T=0 MeV)        |T_DK| (T=50 MeV)       |T_DK| (T=100 MeV)       |T_DK| (T=150 MeV)
     2000.000000000000   1.3888960223030185e+02   1.4599838115850744e+02   1.6831119359642332e+02   2.1962724150638482e+02
     2001.501501501501   1.3968556857008448e+02   1.4686064807360157e+02   1.6933195186534579e+02   2.2102839464225869e+02
     2003.003003003003   1.4048808190844380e+02   1.4773177883071980e+02   1.7036551993366331e+02   2.2245035207483170e+02
     2004.504504504505   1.4129732324402738e+02   1.4861242100102558e+02   1.7141319725520330e+02   2.2389531317536918e+02
     2006.006006006006   1.4211351713671382e+02   1.4950332190469823e+02   1.7247556638695747e+02   2.2536425950273085e+02
     2007.507507507507   1.4293695468184166e+02   1.5040417380784683e+02   1.7355215768309813e+02   2.2685638764442382e+02
     2009.009009009009   1.4376784114027657e+02   1.5131447322334955e+02   1.7464118024020894e+02   2.2836864519739609e+02
     2010.510510510510   1.4460641703179857e+02   1.5223350542574951e+02   1.7574175231536785e+02   2.2989953407808230e+02
     2012.012012012012   1.4545285093116169e+02   1.5316193898121170e+02   1.7685351617156132e+02   2.3144845032165074e+02
     2013.513513513514   1.4630730126396497e+02   1.5409984605823223e+02   1.7797686758219683e+02   2.3301608264779605e+02
     2015.015015015015   1.4716993191368547e+02   1.5504734357453000e+02   1.7911177768378414e+02   2.3460239809768674e+02
     2016.516516516517   1.4804091587168995e+02   1.5600465243830010e+02   1.8025857371592684e+02   2.3620798138315928e+02
     2018.018018018018   1.4892039680138711e+02   1.5697223475441905e+02   1.8141754548403819e+02   2.3783334955907111e+02
     2019.519519519520   1.4980849698426317e+02   1.5795018088027823e+02   1.8258921295416090e+02   2.3947943810669619e+02
     2021.021021021021   1.5070541010538963e+02   1.5893893351489950e+02   1.8377324761694894e+02   2.4114569867192205e+02
     2022.522522522523   1.5161135068152606e+02   1.5993807747262548e+02   1.8497081056326545e+02   2.4283419683629228e+02
     2024.024024024024   1.5252650666618186e+02   1.6094926968874435e+02   1.8618289946949986e+02   2.4454671819730248e+02
     2025.525525525526   1.5345106183767069e+02   1.6197280074856099e+02   1.8740682448056501e+02   2.4627859872052082e+02
     2027.027027027027   1.5438541488373306e+02   1.6300439892526305e+02   1.8864368812468371e+02   2.4803186250839258e+02
     2028.528528528529   1.5532973002533345e+02   1.6404967047803316e+02   1.8989538705338825e+02   2.4980988461381025e+02
     2030.030030030030   1.5628431744527418e+02   1.6510979594952059e+02   1.9116162614692490e+02   2.5161212232253999e+02
     2031.531531531532   1.5724964693391641e+02   1.6617826579930767e+02   1.9244551218194127e+02   2.5344422566788728e+02
     2033.033033033033   1.5822580767074723e+02   1.6726402360783308e+02   1.9374081513623250e+02   2.5529508666304187e+02
     2034.534534534535   1.5921353121765037e+02   1.6835888596866320e+02   1.9505505363313137e+02   2.5717822978051032e+02
     2036.036036036036   1.6021279240745829e+02   1.6947029614541918e+02   1.9638194147440404e+02   2.5908227813427612e+02
     2037.537537537537   1.6122451285979801e+02   1.7059333737735849e+02   1.9772669601164594e+02   2.6101684758650549e+02
     2039.039039039039   1.6224853444710374e+02   1.7173118840605622e+02   1.9908737797422313e+02   2.6297822540324302e+02
     2040.540540540540   1.6328568219198158e+02   1.7288446519694202e+02   2.0046548664907357e+02   2.6496948365832810e+02
     2042.042042042042   1.6433608580843185e+02   1.7405120669217237e+02   2.0186328022828769e+02   2.6699466402513343e+02
     2043.543543543543   1.6539988716542680e+02   1.7523572458684401e+02   2.0327931387979220e+02   2.6905113089302085e+02
     2045.045045045045   1.6647781208674411e+02   1.7643496618111291e+02   2.0471520353493850e+02   2.7114203197149470e+02
     2046.546546546547   1.6756952757951888e+02   1.7764977410393180e+02   2.0616796546921512e+02   2.7326164174057425e+02
     2048.048048048048   1.6867607918545954e+02   1.7888040023394299e+02   2.0763982240796278e+02   2.7541469959379788e+02
     2049.549549549550   1.6979696231269992e+02   1.8012806670829653e+02   2.0912920998658871e+02   2.7759770327712351e+02
     2051.051051051051   1.7093344284151891e+02   1.8139110060997183e+02   2.1063990720991072e+02   2.7981841095007826e+02
     2052.552552552553   1.7208518269164736e+02   1.8267363992565828e+02   2.1216956923095006e+02   2.8207185138272854e+02
     2054.054054054054   1.7325326278486654e+02   1.8397235214477917e+02   2.1372539470614427e+02   2.8437226597289020e+02
     2055.555555555556   1.7443784167507181e+02   1.8529337089047235e+02   2.1529964593070756e+02   2.8670461552748850e+02
     2057.057057057057   1.7563974770460109e+02   1.8662778865981991e+02   2.1689739148058877e+02   2.8907919338169853e+02
     2058.558558558559   1.7685957275940123e+02   1.8798335890857322e+02   2.1851944985811923e+02   2.9149708895431718e+02
     2060.060060060060   1.7809791397421228e+02   1.8936331043671737e+02   2.2016452726875144e+02   2.9395625812735602e+02
     2061.561561561562   1.7935561682014756e+02   1.9075592812320122e+02   2.2183390170641439e+02   2.9645907213571263e+02
     2063.063063063063   1.8063262300232014e+02   1.9217166805336942e+02   2.2352399335368904e+02   2.9899900330165696e+02
     2064.564564564565   1.8193049148227675e+02   1.9360925680986057e+02   2.2524016961170153e+02   3.0158627415125557e+02
     2066.066066066066   1.8324835354217572e+02   1.9506524545159203e+02   2.2698272099554788e+02   3.0422200924236148e+02
     2067.567567567567   1.8458825019222499e+02   1.9654534392428531e+02   2.2875423422503570e+02   3.0691100889094434e+02
     2069.069069069069   1.8594963837606960e+02   1.9805052636959275e+02   2.3055094703679652e+02   3.0964580032639213e+02
     2070.570570570570   1.8733399047887272e+02   1.9957192152030271e+02   2.3237670479797541e+02   3.1243468229941465e+02
     2072.072072072072   1.8874172755323707e+02   2.0112106022151661e+02   2.3423022149954465e+02   3.1527583123399575e+02
     2073.573573573573   1.9017416761278255e+02   2.0269491108116006e+02   2.3611299892944018e+02   3.1817131778150235e+02
     2075.075075075075   1.9163179991453279e+02   2.0428782099808896e+02   2.3803355922311195e+02   3.2113878000634139e+02
     2076.576576576576   1.9311665928430378e+02   2.0591676820189707e+02   2.3998017917130585e+02   3.2415364956172868e+02
     2078.078078078078   1.9462857640422794e+02   2.0756159440652505e+02   2.4195290360335662e+02   3.2721888582411287e+02
     2079.579579579579   1.9616932190006062e+02   2.0922434172362509e+02   2.4396345323819719e+02   3.3035719739022920e+02
     2081.081081081081   1.9774001323030950e+02   2.1093595447094603e+02   2.4600720759134947e+02   3.3355864703415330e+02
     2082.582582582583   1.9934089092039042e+02   2.1266030219888063e+02   2.4808214750304580e+02   3.3682015640114020e+02
     2084.084084084084   2.0097316170372665e+02   2.1440152726686370e+02   2.5019750248727581e+02   3.4016120193669281e+02
     2085.585585585586   2.0263874220109236e+02   2.1620037830779810e+02   2.5234798098826568e+02   3.4356999769140128e+02
     2087.087087087087   2.0433886367741974e+02   2.1800940166277843e+02   2.5452929029963141e+02   3.4703883427783205e+02
     2088.588588588588   2.0607359197295185e+02   2.1983144205454045e+02   2.5675659452475014e+02   3.5060009215364931e+02
     2090.090090090090   2.0784817331041293e+02   2.2172560706449065e+02   2.5902188014924940e+02   3.5423587816992739e+02
     2091.591591591592   2.0966150155510419e+02   2.2362492505275941e+02   2.6132180932588562e+02   3.5794028556195838e+02
     2093.093093093093   2.1151529571873135e+02   2.2553465888733618e+02   2.6366117926778571e+02   3.6172524555987724e+02
     2094.594594594595   2.1341382200723911e+02   2.2752157747220153e+02   2.6604588880554940e+02   3.6560120973166050e+02
     2096.096096096096   2.1535696998522346e+02   2.2952112476453468e+02   2.6847952784456510e+02   3.6957702873919618e+02
     2097.597597597598   2.1734741456965455e+02   2.3153497856416550e+02   2.7093914859110600e+02   3.7360654405819099e+02
     2099.099099099099   2.1938881805837420e+02   2.3360578164774341e+02   2.7346935209546757e+02   3.7778804142766330e+02
     2100.600600600601   2.2148429834637352e+02   2.3572954588100225e+02   2.7605130427807160e+02   3.8207180899021967e+02
     2102.102102102102   2.2363574372749025e+02   2.3785554346636056e+02   2.7866243021185426e+02   3.8641698986757666e+02
     2103.603603603603   2.2584693237443602e+02   2.4001773482167295e+02   2.8133316619146370e+02   3.9089028435776692e+02
     2105.105105105105   2.2812338447473755e+02   2.4226038728236000e+02   2.8406753951302824e+02   3.9549815918100086e+02
     2106.606606606607   2.3046868884272155e+02   2.4451190860508538e+02   2.8684297253504485e+02   4.0019433634081327e+02
     2108.108108108108   2.3288556535861761e+02   2.4678031025067409e+02   2.8967495131558519e+02   4.0501515005725776e+02
     2109.609609609610   2.3538458326442006e+02   2.4914351100833639e+02   2.9256008023898170e+02   4.0995102365843354e+02
     2111.111111111111   2.3796763248145226e+02   2.5151620548679679e+02   2.9551171111523496e+02   4.1503333599065201e+02
     2112.612612612613   2.4064409563220178e+02   2.5391746419644105e+02   2.9851907677253280e+02   4.2024160660911349e+02
     2114.114114114114   2.4341840147038249e+02   2.5640612718408261e+02   3.0159119513902073e+02   4.2559417858621180e+02
     2115.615615615616   2.4630265559767739e+02   2.5891459902646449e+02   3.0473709243121158e+02   4.3111369554017330e+02
     2117.117117117117   2.4929869719601854e+02   2.6146088605707661e+02   3.0793955775478867e+02   4.3676479353302176e+02
     2118.618618618619   2.5241183560720464e+02   2.6408100159226802e+02   3.1120675493848347e+02   4.4256459893672292e+02
     2120.120120120120   2.5563922897349090e+02   2.6673146823175330e+02   3.1456559321943621e+02   4.4857735400792956e+02
     2121.621621621622   2.5896681526796851e+02   2.6944387742648860e+02   3.1798733467061385e+02   4.5473148833059486e+02
     2123.123123123123   2.6237014941584715e+02   2.7220965047694335e+02   3.2149007253517772e+02   4.6108668344775407e+02
     2124.624624624625   2.6581428560377441e+02   2.7502005914328805e+02   3.2506926783121389e+02   4.6761908104416074e+02
     2126.126126126126   2.6927487087511673e+02   2.7789430061874515e+02   3.2872980523081713e+02   4.7435245282451206e+02
     2127.627627627628   2.7272587751044802e+02   2.8082638943485136e+02   3.3247893506414192e+02   4.8129833279039349e+02
     2129.129129129129   2.7615984280683659e+02   2.8381293389004117e+02   3.3631682242782495e+02   4.8846574260826475e+02
     2130.630630630631   2.7958375895034220e+02   2.8686569122445530e+02   3.4024358862189121e+02   4.9585148440049721e+02
     2132.132132132132   2.8300052738022799e+02   2.8997977592211708e+02   3.4427139639161953e+02   5.0349770575011399e+02
     2133.633633633634   2.8641682662950944e+02   2.9316021013754238e+02   3.4838386858222475e+02   5.1135302300970375e+02
     2135.135135135135   2.8985374321791721e+02   2.9639833729265547e+02   3.5262099962393359e+02   5.1953877010325834e+02
     2136.636636636636   2.9329546355846657e+02   2.9973179563642850e+02   3.5694368705385506e+02   5.2792940586915802e+02
     2138.138138138138   2.9677509751257799e+02   3.0310641477776289e+02   3.6137472883235165e+02   5.3662255084004369e+02
     2139.639639639640   3.0027536594433855e+02   3.0655593554838072e+02   3.6594159867003611e+02   5.4567976253376128e+02
     2141.141141141141   3.0381902573162836e+02   3.1012958501094738e+02   3.7061584514384685e+02   5.5501708352455262e+02
     2142.642642642642   3.0739637817534083e+02   3.1372693303788333e+02   3.7540151298623539e+02   5.6466387469720212e+02
     2144.144144144144   3.1103360696810239e+02   3.1740357049047543e+02   3.8034377006073373e+02   5.7474725405681590e+02
     2145.645645645645   3.1470728882830889e+02   3.2124483124358773e+02   3.8541050592048089e+02   5.8516393972198773e+02
     2147.147147147147   3.1849381818767631e+02   3.2509316667553560e+02   3.9059116240488186e+02   5.9591176664054638e+02
     2148.648648648649   3.2230245068652954e+02   3.2901191955723124e+02   3.9589928568145200e+02   6.0704103849222815e+02
     2150.150150150150   3.2625807393098592e+02   3.3310978872316150e+02   4.0144968529420669e+02   6.1890678197911427e+02
     2151.651651651652   3.3026606306291706e+02   3.3731216052960480e+02   4.0711674073472039e+02   6.3105153608737521e+02
     2153.153153153153   3.3439341619569058e+02   3.4149974511061549e+02   4.1286909941736354e+02   6.4348144981208350e+02
     2154.654654654655   3.3859131174940148e+02   3.4583611499353555e+02   4.1883314587940237e+02   6.5655955293072350e+02
     2156.156156156156   3.4292775800372527e+02   3.5038342574490315e+02   4.2502252755825435e+02   6.7027761977193393e+02
     2157.657657657658   3.4732678312967766e+02   3.5494193713838848e+02   4.3137598207802534e+02   6.8452066940869622e+02
     2159.159159159159   3.5186099294695964e+02   3.5959928463734298e+02   4.3780913712961359e+02   6.9906759353812140e+02
     2160.660660660661   3.5647036141126466e+02   3.6440492818878312e+02   4.4459999971488133e+02   7.1482954144922473e+02
     2162.162162162163   3.6121869511297064e+02   3.6944446115398250e+02   4.5159924547304593e+02   7.3111460763655646e+02
     2163.663663663664   3.6605215813215614e+02   3.7449170186477306e+02   4.5878067847762105e+02   7.4802694970938251e+02
     2165.165165165165   3.7101673958956161e+02   3.7966104693431225e+02   4.6605005077431395e+02   7.6530744992013319e+02
     2166.666666666667   3.7609790858176581e+02   3.8499504375493962e+02   4.7372941327737755e+02   7.8409642054310473e+02
     2168.168168168168   3.8130035849064842e+02   3.9058971966262880e+02   4.8166546353233002e+02   8.0352948928619026e+02
     2169.669669669670   3.8664938062886546e+02   3.9622205047489120e+02   4.8984883006511308e+02   8.2385441570113744e+02
     2171.171171171171   3.9213394872387022e+02   4.0200239432733207e+02   4.9814576217596414e+02   8.4467398949462745e+02
     2172.672672672673   3.9776909616917476e+02   4.0794726263775271e+02   5.0689339947356632e+02   8.6731478294950261e+02
     2174.174174174174   4.0356884027685203e+02   4.1418809449337692e+02   5.1612861282642314e+02   8.9172847257219530e+02
     2175.675675675676   4.0948444793420163e+02   4.2062422726204733e+02   5.2550568906734452e+02   9.1630620623482264e+02
     2177.177177177177   4.1563009502748116e+02   4.2700270315428440e+02   5.3503798973733024e+02   9.4156205628843952e+02
     2178.678678678679   4.2185633802354533e+02   4.3366792991909739e+02   5.4491078229232778e+02   9.6815346704632248e+02
     2180.180180180180   4.2835890290572462e+02   4.4067462387828300e+02   5.5551542307348882e+02   9.9784327646538895e+02
     2181.681681681682   4.3495593041734406e+02   4.4791854134150071e+02   5.6630520462829884e+02   1.0276193689108516e+03
     2183.183183183183   4.4182654383010970e+02   4.5510506332625982e+02   5.7731991509943373e+02   1.0583304381821242e+03
     2184.684684684685   4.4883903001418247e+02   4.6263786041495104e+02   5.8877620204457651e+02   1.0907687074417993e+03
     2186.186186186186   4.5615828357691959e+02   4.7057362342731687e+02   6.0074491361823550e+02   1.1247429235727850e+03
     2187.687687687688   4.6360711144403695e+02   4.7854949684396024e+02   6.1319983272539935e+02   1.1605348366487815e+03
     2189.189189189189   4.7140952512790881e+02   4.8683858776195348e+02   6.2599153314693751e+02   1.1975431996923994e+03
     2190.690690690691   4.7934846879518039e+02   4.9543637480426020e+02   6.3966160625406008e+02   1.2385889497656119e+03
     2192.192192192192   4.8763275457413670e+02   5.0445557155563603e+02   6.5363862414951757e+02   1.2790365526954856e+03
     2193.693693693694   4.9612416166932508e+02   5.1347135410734529e+02   6.6808073989067532e+02   1.3208189198617322e+03
     2195.195195195195   5.0489296633646205e+02   5.2287136445161809e+02   6.8309246147778003e+02   1.3640827962886774e+03
     2196.696696696697   5.1395466027759835e+02   5.3277603152481186e+02   6.9864025175548659e+02   1.4077316812003937e+03
     2198.198198198198   5.2328970492080066e+02   5.4271166565863734e+02   7.1488950722618904e+02   1.4527406906308379e+03
     2199.699699699700   5.3294171881964121e+02   5.5312068958540522e+02   7.3174151616014854e+02   1.4981733545340010e+03
     2201.201201201201   5.4287311521846095e+02   5.6398640447002208e+02   7.4922331940091772e+02   1.5429551184913651e+03
     2202.702702702702   5.5317314631047975e+02   5.7496283437966179e+02   7.6749305237397459e+02   1.5876086797957362e+03
     2204.204204204204   5.6373528588482804e+02   5.8649337226744774e+02   7.8612272282023230e+02   1.6274364534159263e+03
     2205.705705705705   5.7469644977324663e+02   5.9827649871130347e+02   8.0554919778798649e+02   1.6658852703531529e+03
     2207.207207207207   5.8595090512076945e+02   6.1043473871457013e+02   8.2551001680952561e+02   1.6989739799608144e+03
     2208.708708708709   5.9759382941903652e+02   6.2302404447658125e+02   8.4615653695264075e+02   1.7278999040691792e+03
     2210.210210210210   6.0954115704771982e+02   6.3596437791465110e+02   8.6786142024131891e+02   1.7539391105662830e+03
     2211.711711711712   6.2193340823241851e+02   6.4949861564140281e+02   8.8996502392446916e+02   1.7712326394664231e+03
     2213.213213213213   6.3461161480059900e+02   6.6317063939795889e+02   9.1311899984505078e+02   1.7841279821123899e+03
     2214.714714714715   6.4773495823195231e+02   6.7752225949347394e+02   9.3600287119038330e+02   1.7831696190972000e+03
     2216.216216216216   6.6113370821036710e+02   6.9184209216228828e+02   9.5991376245505614e+02   1.7786067111562343e+03
     2217.717717717718   6.7492128073622303e+02   7.0693118481637623e+02   9.8448376867054390e+02   1.7660855627794233e+03
     2219.219219219219   6.8906821360978108e+02   7.2254364162104127e+02   1.0088030018635880e+03   1.7450178477954851e+03
     2220.720720720721   7.0340641547087637e+02   7.3775416795586659e+02   1.0333964817353965e+03   1.7172168822101344e+03
     2222.222222222222   7.1815546270225138e+02   7.5390026976781905e+02   1.0582774421868608e+03   1.6829061282800149e+03
     2223.723723723724   7.3306118027342870e+02   7.7062806528645831e+02   1.0823554435655110e+03   1.6437512215114978e+03
     2225.225225225225   7.4817754253271096e+02   7.8652107301521460e+02   1.1059568709729833e+03   1.6008854461889673e+03
     2226.726726726727   7.6349430868204627e+02   8.0327650141622303e+02   1.1288637566873833e+03   1.5547439011464651e+03
     2228.228228228228   7.7881048730546229e+02   8.2052539658023227e+02   1.1531342113831035e+03   1.5130614388170698e+03
     2229.729729729730   7.9435385548456736e+02   8.3797577344887804e+02   1.1733859077771879e+03   1.4643089341019759e+03
     2231.231231231232   8.0972945678350868e+02   8.5368968240930599e+02   1.1917484292780484e+03   1.4154041708525060e+03
     2232.732732732733   8.2495496094525129e+02   8.7054644314360087e+02   1.2080930472210293e+03   1.3664405680600441e+03
     2234.234234234234   8.4012224369851924e+02   8.8747104558391436e+02   1.2255314300200862e+03   1.3230352757296960e+03
     2235.735735735735   8.5475673493495970e+02   9.0419451766194811e+02   1.2366398038260018e+03   1.2760453345193962e+03
     2237.237237237237   8.6916423517417741e+02   9.1809805327369838e+02   1.2445335819039715e+03   1.2308237833199169e+03
     2238.738738738739   8.8291981654541325e+02   9.3295190710749773e+02   1.2490192215364814e+03   1.1871780032771919e+03
     2240.240240240240   8.9593904183625011e+02   9.4729881177130233e+02   1.2542593174341782e+03   1.1484791673988379e+03
     2241.741741741742   9.0827842539468168e+02   9.6092187561774858e+02   1.2520028687050396e+03   1.1078110075952802e+03
     2243.243243243243   9.1932132841578982e+02   9.7044513893862904e+02   1.2462287482873394e+03   1.0692281151024808e+03
     2244.744744744745   9.2950126859361330e+02   9.8068922542292944e+02   1.2367770262481106e+03   1.0328667007625418e+03
     2246.246246246246   9.3834515914078429e+02   9.8957361508566885e+02   1.2283559787225042e+03   1.0007727178078019e+03
     2247.747747747748   9.4569836973015242e+02   9.9699393651615799e+02   1.2169975935559639e+03   9.6925520242076436e+02
     2249.249249249249   9.5158836903342581e+02   1.0025482879227487e+03   1.1988992812784927e+03   9.3719096993084213e+02
     2250.750750750751   9.5563284556027702e+02   1.0028733492276174e+03   1.1784210981669282e+03   9.0713543086948869e+02
     2252.252252252252   9.5802425905302221e+02   1.0039756466039438e+03   1.1557916243091568e+03   8.7870793184043964e+02
     2253.753753753754   9.5871941847941252e+02   1.0032025134012686e+03   1.1352563814519465e+03   8.5309279128914477e+02
     2255.255255255255   9.5737329913872054e+02   1.0004629240980041e+03   1.1099542567643443e+03   8.2681273935817910e+02
     2256.756756756757   9.5425873620483492e+02   9.9258699561107403e+02   1.0837217515351035e+03   8.0193824228709639e+02
     2258.258258258258   9.4927938747413498e+02   9.8561846849165113e+02   1.0569131331386682e+03   7.7864612140593294e+02
     2259.759759759760   9.4256168568068210e+02   9.7686783126857506e+02   1.0328477014110515e+03   7.5781891761891291e+02
     2261.261261261261   9.3428431429398563e+02   9.6646284839977898e+02   1.0080743535143491e+03   7.3737556587233939e+02
     2262.762762762763   9.2430546702487607e+02   9.5450293027658984e+02   9.8086128518430371e+02   7.1672884250579602e+02
     2264.264264264264   9.1293018125624121e+02   9.3852210323240070e+02   9.5404206000416491e+02   6.9728655985562239e+02
     2265.765765765766   9.0028298409870024e+02   9.2406300372027943e+02   9.2772302462174287e+02   6.7899064264760602e+02
     2267.267267267267   8.8653508961791920e+02   9.0859021621489944e+02   9.0396572031970834e+02   6.6227618148751117e+02
     2268.768768768768   8.7177347286454756e+02   8.9223770574391688e+02   8.7874747036636359e+02   6.4521871771438123e+02
     2270.270270270270   8.5622306426674356e+02   8.7319644868923660e+02   8.5413968850979802e+02   6.2890284924512036e+02
     2271.771771771771   8.4002782735800167e+02   8.5584418164812496e+02   8.3038943478764929e+02   6.1350387783411566e+02
     2273.273273273273   8.2342163057066045e+02   8.3822977800284218e+02   8.0894460868480030e+02   5.9945784625105466e+02
     2274.774774774775   8.0628448164186079e+02   8.2027173124013814e+02   7.8789068274825240e+02   5.8574106885798142e+02
     2276.276276276276   7.8904901820663815e+02   8.0224429763279295e+02   7.6634566676474628e+02   5.7197873670483250e+02
     2277.777777777778   7.7167563936731494e+02   7.8285357887776161e+02   7.4568590661818564e+02   5.5892611331780597e+02
     2279.279279279279   7.5416023609482340e+02   7.6515542045380153e+02   7.2579780120690725e+02   5.4645347010138903e+02
     2280.780780780781   7.3701642929170021e+02   7.4759651485001086e+02   7.0754535907703166e+02   5.3482615264437288e+02
     2282.282282282282   7.1975025231487496e+02   7.3019051755872465e+02   6.8911710074883717e+02   5.2317824926278251e+02
     2283.783783783784   7.0272402180714903e+02   7.1217595953680450e+02   6.7144638196174958e+02   5.1205244086042023e+02
     2285.285285285285   6.8619151576240586e+02   6.9564661014498483e+02   6.5440529337992200e+02   5.0132489263113962e+02
     2286.786786786787   6.6977187770369176e+02   6.7932980206780087e+02   6.3819650749085451e+02   4.9105567235399400e+02
     2288.288288288288   6.5379442313450295e+02   6.6278685411426341e+02   6.2253973504178737e+02   4.8111227952515173e+02
     2289.789789789790   6.3817719427681141e+02   6.4743787269346126e+02   6.0750155655521712e+02   4.7155492652829940e+02
     2291.291291291291   6.2304045615445341e+02   6.3247512966769136e+02   5.9318127284737204e+02   4.6239510094574138e+02
     2292.792792792793   6.0822429540913424e+02   6.1747700848789668e+02   5.7935165167367802e+02   4.5351298029695710e+02
     2294.294294294294   5.9385452799954112e+02   6.0342220728692325e+02   5.6584293267266492e+02   4.4484143565308420e+02
     2295.795795795796   5.8006190585348384e+02   5.8952071567777375e+02   5.5316854985453392e+02   4.3663354242874630e+02
     2297.297297297298   5.6649756519581445e+02   5.7633422034313662e+02   5.4083298045966114e+02   4.2862648035828636e+02
     2298.798798798799   5.5340892529140012e+02   5.6342057257222586e+02   5.2915095395774017e+02   4.2099983149624370e+02
     2300.300300300300   5.4090600961793621e+02   5.5108740339632391e+02   5.1790662469824474e+02   4.1362966820159932e+02
     2301.801801801802   5.2867348113017658e+02   5.3920318504155637e+02   5.0715648801637076e+02   4.0652590746934732e+02
     2303.303303303303   5.1684293060875075e+02   5.2766578191186227e+02   4.9677263374128995e+02   3.9960634933164363e+02
     2304.804804804805   5.0552039612597991e+02   5.1653757584521293e+02   4.8668709477696927e+02   3.9283444101965114e+02
     2306.306306306306   4.9454012660284860e+02   5.0576298622280291e+02   4.7690616122368760e+02   3.8622136993343150e+02
     2307.807807807808   4.8389715872796529e+02   4.9530718201972127e+02   4.6742615975540565e+02   3.7976877973964872e+02
     2309.309309309309   4.7369756930291760e+02   4.8523986864349945e+02   4.5823398905242266e+02   3.7347129857214128e+02
     2310.810810810811   4.6384087940626972e+02   4.7547736611016353e+02   4.4933021872350531e+02   3.6733190079469983e+02
     2312.312312312312   4.5430693210491984e+02   4.6603911733961996e+02   4.4069466829459947e+02   3.6133992023747379e+02
     2313.813813813814   4.4511084129499807e+02   4.5690696160402143e+02   4.3232620074731398e+02   3.5549620872833657e+02
     2315.315315315315   4.3630729292206814e+02   4.4808639208483009e+02   4.2420980537390699e+02   3.4979286806767112e+02
     2316.816816816817   4.2773546608022752e+02   4.3953645300523277e+02   4.1633953221692752e+02   3.4422798896107861e+02
     2318.318318318318   4.1950566834077335e+02   4.3127018003227960e+02   4.0870185743855865e+02   3.3879457535868733e+02
     2319.819819819820   4.1158056045402986e+02   4.2326435722470239e+02   4.0129332300462460e+02   3.3349131254108153e+02
     2321.321321321321   4.0393392094821911e+02   4.1552528400009027e+02   3.9409836185101369e+02   3.2831006511007382e+02
     2322.822822822823   3.9652468371743987e+02   4.0800862474620345e+02   3.8711839317535555e+02   3.2325316442805104e+02
     2324.324324324324   3.8942449301636810e+02   4.0075606805046942e+02   3.8033495752282874e+02   3.1831000493652846e+02
     2325.825825825826   3.8254277415689018e+02   3.9370965003366462e+02   3.7374932225426681e+02   3.1348280685327910e+02
     2327.327327327327   3.7590905134276124e+02   3.8688480427832820e+02   3.6734877104084080e+02   3.0876450948802909e+02
     2328.828828828829   3.6951620269484164e+02   3.8028047571015253e+02   3.6112755893017089e+02   3.0415294582443966e+02
     2330.330330330330   3.6332305657028729e+02   3.7385634530005740e+02   3.5508081179740435e+02   2.9964598205634474e+02
     2331.831831831832   3.5735823167084311e+02   3.6764201920860273e+02   3.4920122599186192e+02   2.9524026585551104e+02
     2333.333333333333   3.5159278135842618e+02   3.6161527121769319e+02   3.4348406285494406e+02   2.9093352254633851e+02
     2334.834834834835   3.4601487707897803e+02   3.5575280891729517e+02   3.3792279467854092e+02   2.8672284100210408e+02
     2336.336336336336   3.4063250334999168e+02   3.5007603928515744e+02   3.3250924110077318e+02   2.8260417387056310e+02
     2337.837837837838   3.3540451269121417e+02   3.4455217085987573e+02   3.2724523035914706e+02   2.7857983495970961e+02
     2339.339339339339   3.3037338681490149e+02   3.3920072943287653e+02   3.2212084367676226e+02   2.7464436377385806e+02
     2340.840840840841   3.2548815546788791e+02   3.3399647215915905e+02   3.1713507160169888e+02   2.7079834090648126e+02
     2342.342342342342   3.2076464107884692e+02   3.2894218883002088e+02   3.1227963179193449e+02   2.6703766573435496e+02
     2343.843843843844   3.1617362547793061e+02   3.2402448748654177e+02   3.0755467615004329e+02   2.6336366516022571e+02
     2345.345345345345   3.1174693095263888e+02   3.1925485496824632e+02   3.0295601878663376e+02   2.5977475569899883e+02
     2346.846846846847   3.0745213503249181e+02   3.1461904089330420e+02   2.9847986289748911e+02   2.5626977534847879e+02
     2348.348348348348   3.0327348076793339e+02   3.1010312336682023e+02   2.9412019404625028e+02   2.5284627005012584e+02
     2349.849849849850   2.9921437047820712e+02   3.0570818901672556e+02   2.8987722323181708e+02   2.4950556290560320e+02
     2351.351351351351   2.9530136124075136e+02   3.0144990873105252e+02   2.8574872195244518e+02   2.4624773196006308e+02
     2352.852852852853   2.9148035496780085e+02   2.9729980470917542e+02   2.8173158573205393e+02   2.4307195972889926e+02
     2354.354354354355   2.8777028027474574e+02   2.9325828449601880e+02   2.7781970174622421e+02   2.3997593648589810e+02
     2355.855855855856   2.8415790188092120e+02   2.8932445192536261e+02   2.7401519286199056e+02   2.3696211125871730e+02
     2357.357357357358   2.8066725310698808e+02   2.8551067756068056e+02   2.7031486882935070e+02   2.3402984261389366e+02
     2358.858858858859   2.7725381408952370e+02   2.8178836917295604e+02   2.6671743241028878e+02   2.3117947086845959e+02
     2360.360360360360   2.7393274394375118e+02   2.7816742138967868e+02   2.6321711171450090e+02   2.2840851401160461e+02
     2361.861861861862   2.7070307352071080e+02   2.7464295451892445e+02   2.5981652277482584e+02   2.2571973832328274e+02
     2363.363363363364   2.6756531533498719e+02   2.7122014596320753e+02   2.5651103264345193e+02   2.2311100917824905e+02
     2364.864864864865   2.6449034098494815e+02   2.6787750256188468e+02   2.5330185236202178e+02   2.2058362820742602e+02
     2366.366366366366   2.6151624993905563e+02   2.6463712722305678e+02   2.5018287797092981e+02   2.1813365762804796e+02
     2367.867867867868   2.5859769388154825e+02   2.6147380205555675e+02   2.4715692351983023e+02   2.1576292211448524e+02
     2369.369369369369   2.5576100871034006e+02   2.5840163171245109e+02   2.4421834117520180e+02   2.1346757835078284e+02
     2370.870870870871   2.5299030141311783e+02   2.5540682289322157e+02   2.4136882521181917e+02   2.1124884642493757e+02
     2372.372372372372   2.5029268180645113e+02   2.5249981664752190e+02   2.3860343113965169e+02   2.0910346067511617e+02
     2373.873873873874   2.4765586656359906e+02   2.4966628222553496e+02   2.3592283298246815e+02   2.0703213121568774e+02
     2375.375375375375   2.4507591096237900e+02   2.4691056227774106e+02   2.3332400298887825e+02   2.0503217842486015e+02
     2376.876876876877   2.4257186401729717e+02   2.4423402371994837e+02   2.3080529363409516e+02   2.0310200493201350e+02
     2378.378378378378   2.4011510546358187e+02   2.4162514402104014e+02   2.2836508401238314e+02   2.0123971770281247e+02
     2379.879879879880   2.3771679988033983e+02   2.3909171591057648e+02   2.2599962098438132e+02   1.9944211954478700e+02
     2381.381381381381   2.3537254334405156e+02   2.3662298062953144e+02   2.2370978487497186e+02   1.9770905925570725e+02
     2382.882882882883   2.3308737382128589e+02   2.3422888736294556e+02   2.2149205018573855e+02   1.9603723361212113e+02
     2384.384384384384   2.3085356124250612e+02   2.3189918893220542e+02   2.1934542154285475e+02   1.9442511095477516e+02
     2385.885885885886   2.2866533070796496e+02   2.2963239973947918e+02   2.1726736931858116e+02   1.9287026808437284e+02
     2387.387387387387   2.2653790413258105e+02   2.2743541567231205e+02   2.1525541951653130e+02   1.9136977752253003e+02
     2388.888888888889   2.2445291179301748e+02   2.2529515129820030e+02   2.1330708681476435e+02   1.8992172250853324e+02
     2390.390390390390   2.2240591927915725e+02   2.2321153368562909e+02   2.1142079600478800e+02   1.8852321574869268e+02
     2391.891891891892   2.2042724261808718e+02   2.2119705912082989e+02   2.0959334514246123e+02   1.8717203395362375e+02
     2393.393393393393   2.1847650087537485e+02   2.1923001438242068e+02   2.0782362225394175e+02   1.8586560861683341e+02
     2394.894894894895   2.1656585882953118e+02   2.1731814756447920e+02   2.0610790076905403e+02   1.8460145419786431e+02
     2396.396396396396   2.1471641761199052e+02   2.1546485854505593e+02   2.0444564093221285e+02   1.8337810953728419e+02
     2397.897897897898   2.1289854512022916e+02   2.1366105848634430e+02   2.0283465717414529e+02   1.8219430580032829e+02
     2399.399399399399   2.1111910080488411e+02   2.1190709188463791e+02   2.0127157439848571e+02   1.8104699417323988e+02
     2400.900900900901   2.0937889698298437e+02   2.1019924764482033e+02   1.9975670045926341e+02   1.7993574990467371e+02
     2402.402402402402   2.0769542104096800e+02   2.0854798017249408e+02   1.9828666020917407e+02   1.7885852605958698e+02
     2403.903903903904   2.0603032174859811e+02   2.0693366887716627e+02   1.9685890846076725e+02   1.7781191721722041e+02
     2405.405405405405   2.0440356274790241e+02   2.0536198242123118e+02   1.9547344565386379e+02   1.7679725307022574e+02
     2406.906906906907   2.0283337326564555e+02   2.0384531703542706e+02   1.9412548371393245e+02   1.7580876520804324e+02
     2408.408408408408   2.0127736949440884e+02   2.0235500815158485e+02   1.9281928230387857e+02   1.7485180568311949e+02
     2409.909909909910   1.9976627584319891e+02   2.0091733907682215e+02   1.9154749147545684e+02   1.7391870134500977e+02
     2411.411411411411   1.9829969755489643e+02   1.9951625871941536e+02   1.9031364747578840e+02   1.7301384642507762e+02
     2412.912912912913   1.9685606557806511e+02   1.9815095261360977e+02   1.8911077539886011e+02   1.7213038623405893e+02
     2414.414414414414   1.9544136167526258e+02   1.9681964082379369e+02   1.8794241340572771e+02   1.7127268592186800e+02
     2415.915915915916   1.9407124637179953e+02   1.9553146331000414e+02   1.8680253024490523e+02   1.7043390275855268e+02
     2417.417417417417   1.9273387488995238e+02   1.9426863318664462e+02   1.8569675422535175e+02   1.6962085981284724e+02
     2418.918918918919   1.9141684590519097e+02   1.9304835908236328e+02   1.8461588422918439e+02   1.6882388061377449e+02
     2420.420420420421   1.9013885250283315e+02   1.9185173526577776e+02   1.8356582759997269e+02   1.6805001215473416e+02
     2421.921921921922   1.8889401817468456e+02   1.9069101952695490e+02   1.8253957049394975e+02   1.6729146302736157e+02
     2423.423423423424   1.8767882090598150e+02   1.8956043373977201e+02   1.8154098474568414e+02   1.6655325894623215e+02
     2424.924924924925   1.8648471478831235e+02   1.8845567284507459e+02   1.8056794649763214e+02   1.6583287239717055e+02
     2426.426426426427   1.8533687182837963e+02   1.8738703020436259e+02   1.7961692424861556e+02   1.6512792091028587e+02
     2427.927927927928   1.8420697997769739e+02   1.8633516714350475e+02   1.7869067154978922e+02   1.6444074642215978e+02
     2429.429429429430   1.8310905105110294e+02   1.8531862668069707e+02   1.7778449246854356e+02   1.6376698831397906e+02
     2430.930930930931   1.8204126731198824e+02   1.8432259041485958e+02   1.7690293540098665e+02   1.6311110721402767e+02
     2432.432432432433   1.8100813428575077e+02   1.8335735364013695e+02   1.7604072612838124e+02   1.6246885377992896e+02
     2433.933933933934   1.7999227435773949e+02   1.8241080911826239e+02   1.7519839997887445e+02   1.6184055582547040e+02
     2435.435435435435   1.7901093302987462e+02   1.8148675987097849e+02   1.7437549552746628e+02   1.6122607246763823e+02
     2436.936936936937   1.7806154345383683e+02   1.8059163334107996e+02   1.7357097878054094e+02   1.6062407511249467e+02
     2438.438438438438   1.7713223678992702e+02   1.7971236530491393e+02   1.7278680109024964e+02   1.6003704559013858e+02
     2439.939939939940   1.7624165036531568e+02   1.7886091569762618e+02   1.7201888336944629e+02   1.5946126198548907e+02
     2441.441441441441   1.7537038414011758e+02   1.7802528842198475e+02   1.7126916740351243e+02   1.5889892863275799e+02
     2442.942942942943   1.7452991811815255e+02   1.7721169717035360e+02   1.7053426637402725e+02   1.5834639882412435e+02
     2444.444444444444   1.7371858475638516e+02   1.7641588611596694e+02   1.6981895635350011e+02   1.5780866675193704e+02
     2445.945945945946   1.7293964804792066e+02   1.7564914177941222e+02   1.6911545953958458e+02   1.5727784348391518e+02
     2447.447447447447   1.7217229988080322e+02   1.7488299710680201e+02   1.6843172994771371e+02   1.5676386936028146e+02
     2448.948948948949   1.7144501981578790e+02   1.7415170292480391e+02   1.6775778002462340e+02   1.5625476967877586e+02
     2450.450450450450   1.7074225054464637e+02   1.7342806208665107e+02   1.6710321652045519e+02   1.5576186088039418e+02
     2451.951951951952   1.7006074254538666e+02   1.7272584845160736e+02   1.6645991772665153e+02   1.5527560160752043e+02
     2453.453453453453   1.6940898828292029e+02   1.7204021587647009e+02   1.6583300244993958e+02   1.5480306594078553e+02
     2454.954954954955   1.6878371819653358e+02   1.7137090987067484e+02   1.6521959245988526e+02   1.5434079345119812e+02
     2456.456456456456   1.6817924957903006e+02   1.7071813267821838e+02   1.6461674230787622e+02   1.5388511203297466e+02
     2457.957957957958   1.6759937810312516e+02   1.7007395362832375e+02   1.6402785426366609e+02   1.5344026124508508e+02
     2459.459459459460   1.6704813676698117e+02   1.6945343503979396e+02   1.6345175186290930e+02   1.5300457578317656e+02
     2460.960960960961   1.6651999020507461e+02   1.6884801308096823e+02   1.6288682585034317e+02   1.5257754116676270e+02
     2462.462462462463   1.6600181541386479e+02   1.6824309382975616e+02   1.6233452202956823e+02   1.5216013204233641e+02
     2463.963963963964   1.6551940110844575e+02   1.6766767547289359e+02   1.6179073740648283e+02   1.5174769655658659e+02
     2465.465465465466   1.6505057451486670e+02   1.6709567834819651e+02   1.6126157698785826e+02   1.5134747611313546e+02
     2466.966966966967   1.6460270275458367e+02   1.6654019958643204e+02   1.6074194700593628e+02   1.5095391067501197e+02
     2468.468468468468   1.6417911597953352e+02   1.6599977639796501e+02   1.6023272712167443e+02   1.5056779986496423e+02
     2469.969969969970   1.6376932491225733e+02   1.6546648355260976e+02   1.5973404068719154e+02   1.5018993246049769e+02
     2471.471471471471   1.6337522351786177e+02   1.6494730174093945e+02   1.5924366306046500e+02   1.4981716252316579e+02
     2472.972972972973   1.6300176884007126e+02   1.6443899100291674e+02   1.5876402348251369e+02   1.4945301214371545e+02
     2474.474474474474   1.6264774576857212e+02   1.6394331220114722e+02   1.5829413504991194e+02   1.4909589035050161e+02
     2475.975975975976   1.6230388340636790e+02   1.6345953854019126e+02   1.5783025922484066e+02   1.4874206941192881e+02
     2477.477477477477   1.6196504081362463e+02   1.6297493409392723e+02   1.5737692465968289e+02   1.4839660881027910e+02
     2478.978978978979   1.6165991455432578e+02   1.6251563217709696e+02   1.5692883389549078e+02   1.4805338675350876e+02
     2480.480480480481   1.6135044932215354e+02   1.6205439025931025e+02   1.5649067823989634e+02   1.4771848530581744e+02
     2481.981981981982   1.6105069994936827e+02   1.6160287008052535e+02   1.5605901199025928e+02   1.4738786004132049e+02
     2483.483483483484   1.6077318131869930e+02   1.6116711054914728e+02   1.5563382033940553e+02   1.4706116991390755e+02
     2484.984984984985   1.6050203973513194e+02   1.6073232543208834e+02   1.5521546302666061e+02   1.4673980669852102e+02
     2486.486486486487   1.6022827607961500e+02   1.6030480029974660e+02   1.5480214250360095e+02   1.4642154691273871e+02
     2487.987987987988   1.5996675206024145e+02   1.5988704396806907e+02   1.5439525305658390e+02   1.4610846950313910e+02
     2489.489489489490   1.5972056653037149e+02   1.5947516809624312e+02   1.5399205925111409e+02   1.4579732108660360e+02
     2490.990990990991   1.5946313046180197e+02   1.5906254642642708e+02   1.5359376363251178e+02   1.4548993796225719e+02
     2492.492492492493   1.5921359436988590e+02   1.5866156827696781e+02   1.5320116848767884e+02   1.4518730033327682e+02
     2493.993993993994   1.5897591670453392e+02   1.5826676782029415e+02   1.5281007360846101e+02   1.4488455977145634e+02
     2495.495495495496   1.5872709598905504e+02   1.5786302387065237e+02   1.5242511472137508e+02   1.4458746005337969e+02
     2496.996996996997   1.5849150192183981e+02   1.5748080669339734e+02   1.5203979383202037e+02   1.4428879919857027e+02
     2498.498498498499   1.5824967018060048e+02   1.5708756137578760e+02   1.5166252527178639e+02   1.4399824109319431e+02
     2500.000000000000   1.5801795629053674e+02   1.5670660933554691e+02   1.5128213305627543e+02   1.4370369100986281e+02
     2501.501501501501   1.5776823230096900e+02   1.5631669579900961e+02   1.5090641757797806e+02   1.4341415232387865e+02
     2503.003003003003   1.5752799068081964e+02   1.5593511145319636e+02   1.5052923265332745e+02   1.4312349607134183e+02
     2504.504504504504   1.5727931727614518e+02   1.5554824299670634e+02   1.5015301093327224e+02   1.4283443615612651e+02
     2506.006006006006   1.5702151017590211e+02   1.5515855948370915e+02   1.4977386680449740e+02   1.4254329225632793e+02
     2507.507507507507   1.5675198789544268e+02   1.5476318358709827e+02   1.4939356376560897e+02   1.4225304250157245e+02
     2509.009009009009   1.5648585536031973e+02   1.5436779821829623e+02   1.4900452112453453e+02   1.4195644310068434e+02
     2510.510510510511   1.5618454096060339e+02   1.5394546486235294e+02   1.4860766238453201e+02   1.4165673333227002e+02
     2512.012012012012   1.5586676173678873e+02   1.5351536562334070e+02   1.4819089383159320e+02   1.4134323066287911e+02
     2513.513513513513   1.5550820517449674e+02   1.5304448646571774e+02   1.4774135424392912e+02   1.4101149624575660e+02
     2515.015015015015   1.5505499030337634e+02   1.5249172931584064e+02   1.4706572861401716e+02   1.4054086890463060e+02
     2516.516516516517   1.5376793767016338e+02   1.5118055903213354e+02   1.4630831010639116e+02   1.4002122930359212e+02
     2518.018018018018   1.5296268804189975e+02   1.5035604538945273e+02   1.4555792491790285e+02   1.3950848936805315e+02
     2519.519519519520   1.5246002963797054e+02   1.4979955680071600e+02   1.4502890201554735e+02   1.3913275041447045e+02
     2521.021021021021   1.5203573167018772e+02   1.4932170449543526e+02   1.4460007376087185e+02   1.3881980683662158e+02
     2522.522522522522   1.5166912101334938e+02   1.4889461703702545e+02   1.4421280402344541e+02   1.3853264547170895e+02
     2524.024024024024   1.5133300076594878e+02   1.4850037332576292e+02   1.4385137224425796e+02   1.3826101252264905e+02
     2525.525525525526   1.5101285354511754e+02   1.4812384848315097e+02   1.4351162538227152e+02   1.3800386755925533e+02
     2527.027027027027   1.5072268834460826e+02   1.4777699959210949e+02   1.4318340925175139e+02   1.3775227276207286e+02
     2528.528528528529   1.5042811625641386e+02   1.4742960005852512e+02   1.4287176950038889e+02   1.3751312134977906e+02
     2530.030030030030   1.5016095281522229e+02   1.4711071880967651e+02   1.4256694718395437e+02   1.3727657815440278e+02
     2531.531531531532   1.4988920130618780e+02   1.4679141001824303e+02   1.4227636439592891e+02   1.3705109657668331e+02
     2533.033033033033   1.4963519504902143e+02   1.4649127613192618e+02   1.4199059949529891e+02   1.3682786783532677e+02
     2534.534534534534   1.4937343736608872e+02   1.4619024692355123e+02   1.4171530569677051e+02   1.3661228309218637e+02
     2536.036036036036   1.4912942825582172e+02   1.4590519759077080e+02   1.4144300543330110e+02   1.3639730205534218e+02
     2537.537537537537   1.4887839823043808e+02   1.4561792062843674e+02   1.4117990734818719e+02   1.3618931875858121e+02
     2539.039039039039   1.4863652142767828e+02   1.4534552368381293e+02   1.4092068892693979e+02   1.3598372378147573e+02
     2540.540540540541   1.4839599793826358e+02   1.4507369660611397e+02   1.4066991371372720e+02   1.3578455660808166e+02
     2542.042042042042   1.4816241754247903e+02   1.4481260072344938e+02   1.4042062095198776e+02   1.3558503986371349e+02
     2543.543543543544   1.4792057992291237e+02   1.4454727689202164e+02   1.4017915300195398e+02   1.3539217104928838e+02
     2545.045045045045   1.4768875845509194e+02   1.4429759018571409e+02   1.3993884472377272e+02   1.3519880638309758e+02
     2546.546546546546   1.4745636367955819e+02   1.4404243405893172e+02   1.3970754612451785e+02   1.3501300867075818e+02
     2548.048048048048   1.4722854994630779e+02   1.4380329083348261e+02   1.3947657787282660e+02   1.3482637236834390e+02
     2549.549549549549   1.4698990307247362e+02   1.4355532425270175e+02   1.3925428901037742e+02   1.3464766965549120e+02
     2551.051051051051   1.4677051247571117e+02   1.4332457581515183e+02   1.3903125165488757e+02   1.3446660760956823e+02
     2552.552552552553   1.4654022262542927e+02   1.4308610595808491e+02   1.3881650250172888e+02   1.3429268883514490e+02
     2554.054054054054   1.4631550966413121e+02   1.4286210832744396e+02   1.3860202770877964e+02   1.3411781378368920e+02
     2555.555555555556   1.4608918554701160e+02   1.4263290235199227e+02   1.3839552866872620e+02   1.3395086493404042e+02
     2557.057057057057   1.4587585337745716e+02   1.4241807972384532e+02   1.3818840128878949e+02   1.3378175107119787e+02
     2558.558558558559   1.4564471696499533e+02   1.4219392943760701e+02   1.3798896753386364e+02   1.3361941439487987e+02
     2560.060060060060   1.4542962418052286e+02   1.4198622106459160e+02   1.3778992960122025e+02   1.3345653113482578e+02
     2561.561561561562   1.4521159783726469e+02   1.4177325168206090e+02   1.3759857244204761e+02   1.3330137782577580e+02
     2563.063063063063   1.4500152462464931e+02   1.4157320900413634e+02   1.3740735393197227e+02   1.3314536146176462e+02
     2564.564564564565   1.4478100513648559e+02   1.4136697598986345e+02   1.3722321948786865e+02   1.3299550981548728e+02
     2566.066066066066   1.4457718074403880e+02   1.4117490558745692e+02   1.3704161980111232e+02   1.3284690611965578e+02
     2567.567567567567   1.4437348728438113e+02   1.4098378066352782e+02   1.3686493796184311e+02   1.3270372150410424e+02
     2569.069069069069   1.4416230501789266e+02   1.4079256505280881e+02   1.3669196016116615e+02   1.3256378968941956e+02
     2570.570570570571   1.4396353844643676e+02   1.4061206628825883e+02   1.3652275844866108e+02   1.3242677163869598e+02
     2572.072072072072   1.4376719403354335e+02   1.4043252311201610e+02   1.3635840642512062e+02   1.3229341049060139e+02
     2573.573573573573   1.4357048703796104e+02   1.4025726168854538e+02   1.3619774117356562e+02   1.3216335131637942e+02
     2575.075075075075   1.4338024601135345e+02   1.4008862912736700e+02   1.3604291188007301e+02   1.3203983464863114e+02
     2576.576576576576   1.4319830622552689e+02   1.3992710319460019e+02   1.3589101953197638e+02   1.3191806281082168e+02
     2578.078078078078   1.4301178926017158e+02   1.3976215422627791e+02   1.3574491882695085e+02   1.3180146334060905e+02
     2579.579579579579   1.4283456347650667e+02   1.3961116419555941e+02   1.3560090295647780e+02   1.3168572912512107e+02
     2581.081081081081   1.4265610498600952e+02   1.3945650504579697e+02   1.3546446078060447e+02   1.3157857171958449e+02
     2582.582582582583   1.4249334309191286e+02   1.3931540683025653e+02   1.3533063043856384e+02   1.3147336009816757e+02
     2584.084084084084   1.4232697060358095e+02   1.3917398404651107e+02   1.3520316564700883e+02   1.3137386199958848e+02
     2585.585585585586   1.4216735254051321e+02   1.3903928659998775e+02   1.3507991000217743e+02   1.3127714965494118e+02
     2587.087087087087   1.4201615328693467e+02   1.3891151376668634e+02   1.3496126345854071e+02   1.3118559033488430e+02
     2588.588588588588   1.4186693747473785e+02   1.3878577804425268e+02   1.3484816104127117e+02   1.3109962461386147e+02
     2590.090090090090   1.4172527893462444e+02   1.3866907057077086e+02   1.3473909704309813e+02   1.3101696249335345e+02
     2591.591591591592   1.4158708420288536e+02   1.3855449691889473e+02   1.3463575154511688e+02   1.3093833048679949e+02
     2593.093093093093   1.4145868957673443e+02   1.3844790089988078e+02   1.3453781939047036e+02   1.3086495657287091e+02
     2594.594594594595   1.4133871287209340e+02   1.3834994732460538e+02   1.3444325571889624e+02   1.3079539129943055e+02
     2596.096096096096   1.4121545601280133e+02   1.3824778959162830e+02   1.3435425863362812e+02   1.3073017660880984e+02
     2597.597597597598   1.4110676623276953e+02   1.3815951741761813e+02   1.3426898758956023e+02   1.3066738515115722e+02
     2599.099099099099   1.4100436074368884e+02   1.3807545994060018e+02   1.3418989780927976e+02   1.3060974940970132e+02


==> anc/Fig8_Ds_2rho0.txt <==
#                       f_pi           f_pi(T)                             f_pi(T,rho)  
#                                                     sigma: 50           sigma: 45           sigma: 60
# T            M       Gamma        M      Gamma      M       Gamma       M         Gamma     M          Gamma
0.           2289       310        2289     310       2169     207        2183.37   221.38    2136.58    173.49
50.          2294       288        2286     278       2178     178        2190.73   189.84    2150.85    156.21
100.         2303       262        2276     232       2176     137        2182.26   146.72    2152.03    122.96
150.         2304       226        2244     170       2158     106        2166.89   111.89    2140.60     97.51


==> anc/Fig8_Ds_rho0.txt <==
#               f_pi              f_pi(T)                       f_pi(T,rho) 
#                                                     sigma: 50            sigma: 45          sigma: 60
# T          M       Gamma       M        Gamma       M     Gamma          M       Gamma      M         Gamma
0.        2300        154      2300        154      2254     118       2258.64    120.37   2242.76	113.22
50.       2305        156      2298        150      2252     115       2256.68	  117.92   2241.60	109.90
100.      2310        142      2286        124      2240     98        2246.61	  100.78   2230.42	94.43
150.      2311        124      2256         94      2215     76        2218.66    78.47    2205.51      74.27


==> anc/Fig9_left_fpiT_DR.txt <==
# Fig. 9, left panel: |T_DbarKbar|, DR, rho = rho_0, f_pi(T)
#        sqrt(s) [MeV]                  T=0 MeV                 T=50 MeV                T=100 MeV                T=150 MeV
     2000.000000000000   9.2654745902418711e+01   9.7540055921162505e+01   1.1381902436614288e+02   1.5164901423806407e+02
     2001.501501501501   9.3168358280655397e+01   9.8084225643367859e+01   1.1446582967030548e+02   1.5254855675180201e+02
     2003.003003003003   9.3685270613332492e+01   9.8631999971331297e+01   1.1511844551648858e+02   1.5346078337767307e+02
     2004.504504504505   9.4205582509491606e+01   9.9182811063388016e+01   1.1577356766304700e+02   1.5437239898176742e+02
     2006.006006006006   9.4729369578661661e+01   9.9737207420232679e+01   1.1643409673003904e+02   1.5529619751202972e+02
     2007.507507507507   9.5256709580479523e+01   1.0029502343941505e+02   1.1709868524461533e+02   1.5622477978471272e+02
     2009.009009009009   9.5787655297202804e+01   1.0085611857768144e+02   1.1776636756998187e+02   1.5715525086477211e+02
     2010.510510510510   9.6322356887654507e+01   1.0142098248807933e+02   1.1843949941648076e+02   1.5809597126237901e+02
     2012.012012012012   9.6860895385359470e+01   1.0198945163111621e+02   1.1911693116759950e+02   1.5904262038088430e+02
     2013.513513513514   9.7403421990791060e+01   1.0256134170752834e+02   1.1979716838064179e+02   1.5998846647067444e+02
     2015.015015015015   9.7950083631985194e+01   1.0313693753545247e+02   1.2048135226205876e+02   1.6093808601585954e+02
     2016.516516516517   9.8501050205382811e+01   1.0371630649567716e+02   1.2116954223230934e+02   1.6189144442150416e+02
     2018.018018018018   9.9056512605805082e+01   1.0429990514005596e+02   1.2186398605260233e+02   1.6285834354861956e+02
     2019.519519519520   9.9616739954925194e+01   1.0488805140547058e+02   1.2256581729333364e+02   1.6384282120465315e+02
     2021.021021021021   1.0018186574368255e+02   1.0548071236937244e+02   1.2327441075288962e+02   1.6484180481058146e+02
     2022.522522522523   1.0075200187347205e+02   1.0607790473726159e+02   1.2398954321223638e+02   1.6585402623781999e+02
     2024.024024024024   1.0132722304335415e+02   1.0667966417536293e+02   1.2471115992453932e+02   1.6687895987033863e+02
     2025.525525525526   1.0190753981515000e+02   1.0728606358916214e+02   1.2543931993435702e+02   1.6791647102499473e+02
     2027.027027027027   1.0249290046621721e+02   1.0789712014743424e+02   1.2617404510831382e+02   1.6896644454812611e+02
     2028.528528528529   1.0308336707419329e+02   1.0851292017713837e+02   1.2691544050398322e+02   1.7002896284092844e+02
     2030.030030030030   1.0367894691109406e+02   1.0913352650023847e+02   1.2766359254537841e+02   1.7110409541980536e+02
     2031.531531531532   1.0427969688031149e+02   1.0975902284092790e+02   1.2841860817617084e+02   1.7219197690645331e+02
     2033.033033033033   1.0488561217631913e+02   1.1038949487914404e+02   1.2918061031512110e+02   1.7329279997357733e+02
     2034.534534534535   1.0549683996689423e+02   1.1102504520683947e+02   1.2994972541016728e+02   1.7440674813925810e+02
     2036.036036036036   1.0611337947807712e+02   1.1166576360461467e+02   1.3072608276527745e+02   1.7553403627000733e+02
     2037.537537537537   1.0673526897217096e+02   1.1231173292495427e+02   1.3150980800880555e+02   1.7667489588668596e+02
     2039.039039039039   1.0736248075638112e+02   1.1296302471964054e+02   1.3230102175286120e+02   1.7782956245661316e+02
     2040.540540540540   1.0799507814564798e+02   1.1361974027398125e+02   1.3309987228734997e+02   1.7899832192966878e+02
     2042.042042042042   1.0863311750677418e+02   1.1428196254558578e+02   1.3390648161770525e+02   1.8018139688900757e+02
     2043.543543543543   1.0927660403637472e+02   1.1494980882545984e+02   1.3472101502854494e+02   1.8137909122856402e+02
     2045.045045045045   1.0992569723315013e+02   1.1562342275154428e+02   1.3554365901042897e+02   1.8259174068297372e+02
     2046.546546546547   1.1058042133893649e+02   1.1630289861892219e+02   1.3637455062672737e+02   1.8381960487504119e+02
     2048.048048048048   1.1124078720165053e+02   1.1698835019000238e+02   1.3721387529482843e+02   1.8506307253959437e+02
     2049.549549549550   1.1190687075915879e+02   1.1767985526207002e+02   1.3806176248968501e+02   1.8632243975858833e+02
     2051.051051051051   1.1257874601593545e+02   1.1837751844114746e+02   1.3891838325899386e+02   1.8759809646074140e+02
     2052.552552552553   1.1325637064461719e+02   1.1908140322669637e+02   1.3978385775787476e+02   1.8889034552768786e+02
     2054.054054054054   1.1393981766102632e+02   1.1979163815317050e+02   1.4065838024655531e+02   1.9019960600818985e+02
     2055.555555555556   1.1462915367327525e+02   1.2050831440254173e+02   1.4154210254965770e+02   1.9152621439438087e+02
     2057.057057057057   1.1532441906926670e+02   1.2123152550915384e+02   1.4243520903062844e+02   1.9287062590687142e+02
     2058.558558558559   1.1602555776582199e+02   1.2196135105950812e+02   1.4333785725571246e+02   1.9423320453350175e+02
     2060.060060060060   1.1673266668216253e+02   1.2269789614266016e+02   1.4425022800012087e+02   1.9561437962257463e+02
     2061.561561561562   1.1744566733349407e+02   1.2344122447587445e+02   1.4517248494131348e+02   1.9701454533102512e+02
     2063.063063063063   1.1816469152910160e+02   1.2419144544934751e+02   1.4610484146794579e+02   1.9843422093417476e+02
     2064.564564564565   1.1888970559545922e+02   1.2494864244808704e+02   1.4704748111393516e+02   1.9987384046986062e+02
     2066.066066066066   1.1962049510441553e+02   1.2571281216000293e+02   1.4800053751160110e+02   2.0133381735328044e+02
     2067.567567567567   1.2035685584211552e+02   1.2648393993135980e+02   1.4896414406049840e+02   2.0281459960789547e+02
     2069.069069069069   1.2109871940376073e+02   1.2726201595039947e+02   1.4993845359692040e+02   2.0431671707078175e+02
     2070.570570570570   1.2184586672232307e+02   1.2804707303430482e+02   1.5092360521676747e+02   2.0584056564062456e+02
     2072.072072072072   1.2259819697553499e+02   1.2883923985410988e+02   1.5191981398235987e+02   2.0738661997337573e+02
     2073.573573573573   1.2335615726892350e+02   1.2963885552521711e+02   1.5292747041668545e+02   2.0895551318083804e+02
     2075.075075075075   1.2412033357250114e+02   1.3044636894392448e+02   1.5394706105180003e+02   2.1054799817302478e+02
     2076.576576576576   1.2489096989882039e+02   1.3126215474443822e+02   1.5497903043562093e+02   2.1216476338125381e+02
     2078.078078078078   1.2566875642073821e+02   1.3208671394007052e+02   1.5602391168277617e+02   2.1380659254155691e+02
     2079.579579579579   1.2645406499580032e+02   1.3292037879471928e+02   1.5708212819679750e+02   2.1547424609452094e+02
     2081.081081081081   1.2724736626487187e+02   1.3376355814405048e+02   1.5815414761408454e+02   2.1716850502387570e+02
     2082.582582582583   1.2804886981703669e+02   1.3461651716664562e+02   1.5924033614046240e+02   2.1889009258933871e+02
     2084.084084084084   1.2885892283831001e+02   1.3547957647127220e+02   1.6034107671549836e+02   2.2063970772915434e+02
     2085.585585585586   1.2967788088884288e+02   1.3635302743852111e+02   1.6145677213301599e+02   2.2241816940991197e+02
     2087.087087087087   1.3050603418145351e+02   1.3723718143217104e+02   1.6258782359343945e+02   2.2422622644676562e+02
     2088.588588588588   1.3134369821863277e+02   1.3813230642196081e+02   1.6373463508921171e+02   2.2606473124055159e+02
     2090.090090090090   1.3219100622290594e+02   1.3903863118132278e+02   1.6489758458981760e+02   2.2793449207137144e+02
     2091.591591591592   1.3304819843299450e+02   1.3995640370064874e+02   1.6607706277879799e+02   2.2983635212565775e+02
     2093.093093093093   1.3391562494022358e+02   1.4088592920434374e+02   1.6727353924149054e+02   2.3177134607371076e+02
     2094.594594594595   1.3479337028829016e+02   1.4182739396930737e+02   1.6848736987061804e+02   2.3374029170848118e+02
     2096.096096096096   1.3568180135371003e+02   1.4278114867725145e+02   1.6971905748725240e+02   2.3574429142422056e+02
     2097.597597597598   1.3658101409285146e+02   1.4374737863373591e+02   1.7096894471530496e+02   2.3778420139306104e+02
     2099.099099099099   1.3749139043745134e+02   1.4472645151226934e+02   1.7223756056002034e+02   2.3986121202700505e+02
     2100.600600600601   1.3841293643831634e+02   1.4571856692420900e+02   1.7352527113218386e+02   2.4197628650367002e+02
     2102.102102102102   1.3934604969598666e+02   1.4672409692718480e+02   1.7483259913322371e+02   2.4413062835164908e+02
     2103.603603603603   1.4029090355513793e+02   1.4774333103641527e+02   1.7616002657127461e+02   2.4632540023293532e+02
     2105.105105105105   1.4124779560990879e+02   1.4877659095175574e+02   1.7750805285583365e+02   2.4856173983814276e+02
     2106.606606606607   1.4221715576744788e+02   1.4982431395214974e+02   1.7887731052902544e+02   2.5084101805523676e+02
     2108.108108108108   1.4319924811631532e+02   1.5088685212948735e+02   1.8026836128653525e+02   2.5316446795095874e+02
     2109.609609609610   1.4419448645770066e+02   1.5196459458343625e+02   1.8168181642850107e+02   2.5553343611807568e+02
     2111.111111111111   1.4520307552036593e+02   1.5305792405389272e+02   1.8311835322741086e+02   2.5794934889218143e+02
     2112.612612612613   1.4622552352232583e+02   1.5416725906400677e+02   1.8457865480551774e+02   2.6041361568218952e+02
     2114.114114114114   1.4726220073450375e+02   1.5529298750292557e+02   1.8606344141472263e+02   2.6292773268597421e+02
     2115.615615615616   1.4831354114469511e+02   1.5643558609452651e+02   1.8757353098096328e+02   2.6549334558651373e+02
     2117.117117117117   1.4938011658614801e+02   1.5759566348445549e+02   1.8910991555816801e+02   2.6811235569591764e+02
     2118.618618618619   1.5046258174184069e+02   1.5877390819879528e+02   1.9067361537017624e+02   2.7078673014074519e+02
     2120.120120120120   1.5156149938667315e+02   1.5997099330168069e+02   1.9226558015415998e+02   2.7351846890787436e+02
     2121.621621621622   1.5267707827547343e+02   1.6118731603661658e+02   1.9388641400110382e+02   2.7630915447980078e+02
     2123.123123123123   1.5380953673237147e+02   1.6242313766197950e+02   1.9553657981107358e+02   2.7916018766615991e+02
     2124.624624624625   1.5495858454941086e+02   1.6367828323843779e+02   1.9721605755704201e+02   2.8207233485709730e+02
     2126.126126126126   1.5612389551351069e+02   1.6495256492318597e+02   1.9892493622829599e+02   2.8504658023106413e+02
     2127.627627627628   1.5730521027603891e+02   1.6624601674652274e+02   2.0066359727006585e+02   2.8808428759787967e+02
     2129.129129129129   1.5850236611134568e+02   1.6755855300918574e+02   2.0243226027849946e+02   2.9118672104475263e+02
     2130.630630630631   1.5971522174170534e+02   1.6889036084762583e+02   2.0423143491328619e+02   2.9435560246109918e+02
     2132.132132132132   1.6094379003264416e+02   1.7024157609430620e+02   2.0606154114652611e+02   2.9759270099488259e+02
     2133.633633633634   1.6218797653028315e+02   1.7161249295654451e+02   2.0792320446663101e+02   3.0089992747829427e+02
     2135.135135135135   1.6344789389937850e+02   1.7300346243323526e+02   2.0981716983892650e+02   3.0427936235560520e+02
     2136.636636636636   1.6472364802040283e+02   1.7441490806018888e+02   2.1174434914524173e+02   3.0773331872545549e+02
     2138.138138138138   1.6601545572775589e+02   1.7584740351536061e+02   2.1370573097320408e+02   3.1126432031924850e+02
     2139.639639639640   1.6732374162141323e+02   1.7730146296140725e+02   2.1570221625432404e+02   3.1487485914339720e+02
     2141.141141141141   1.6864914925903781e+02   1.7877777218403793e+02   2.1773493973570874e+02   3.1856790017059285e+02
     2142.642642642642   1.6999236483980366e+02   1.8027716009707586e+02   2.1980515825955794e+02   3.2234672785428506e+02
     2144.144144144144   1.7135389305545968e+02   1.8180041627917024e+02   2.2191420390439808e+02   3.2621471951285400e+02
     2145.645645645645   1.7273470225177562e+02   1.8334847641316236e+02   2.2406358753619725e+02   3.3017572746571028e+02
     2147.147147147147   1.7413541783060199e+02   1.8492228791831513e+02   2.2625478655194803e+02   3.3423362433982618e+02
     2148.648648648649   1.7555662281282201e+02   1.8652266510475278e+02   2.2848911962332599e+02   3.3839209668277465e+02
     2150.150150150150   1.7699885555003556e+02   1.8815032851794905e+02   2.3076789082044178e+02   3.4265503555140771e+02
     2151.651651651652   1.7846271147764821e+02   1.8980610430587456e+02   2.3309260150520055e+02   3.4702682489097850e+02
     2153.153153153153   1.7994881498815150e+02   1.9149094845933422e+02   2.3546492039178568e+02   3.5151183248838339e+02
     2154.654654654655   1.8145759082472770e+02   1.9320574158508640e+02   2.3788673450723743e+02   3.5611454326356471e+02
     2156.156156156156   1.8298961123877399e+02   1.9495150092555880e+02   2.4035995130101256e+02   3.6083994183920260e+02
     2157.657657657658   1.8454548384948245e+02   1.9672931404479593e+02   2.4288672442881796e+02   3.6569326840303933e+02
     2159.159159159159   1.8612580724221618e+02   1.9854012882761398e+02   2.4546901223336124e+02   3.7068015862005740e+02
     2160.660660660661   1.8773153087110549e+02   2.0038510270392126e+02   2.4810927967494874e+02   3.7580647786974703e+02
     2162.162162162163   1.8936309114431850e+02   2.0226538871576713e+02   2.5081058757545557e+02   3.8107747072476684e+02
     2163.663663663664   1.9102113780443779e+02   2.0418218820501619e+02   2.5357631241267040e+02   3.8649755919434801e+02
     2165.165165165165   1.9270640960979199e+02   2.0613690196202754e+02   2.5640976735255168e+02   3.9207066181810671e+02
     2166.666666666667   1.9441925903193521e+02   2.0813144943383264e+02   2.5931341408029840e+02   3.9780142332553618e+02
     2168.168168168168   1.9616019209893142e+02   2.1016814614629311e+02   2.6228910100869177e+02   4.0369496318987922e+02
     2169.669669669670   1.9793032233700239e+02   2.1224971953793028e+02   2.6533829487828382e+02   4.0975747917166547e+02
     2171.171171171171   1.9973067039122128e+02   2.1437945425529867e+02   2.6846223081959369e+02   4.1599624513438329e+02
     2172.672672672673   2.0156200275636928e+02   2.1656064734605354e+02   2.7166266522608146e+02   4.2241889168262804e+02
     2174.174174174174   2.0342527773808263e+02   2.1879649705238234e+02   2.7494193865872518e+02   4.2903278098090664e+02
     2175.675675675676   2.0532280317745821e+02   2.2108979916709376e+02   2.7830293798615560e+02   4.3584589421313672e+02
     2177.177177177177   2.0725899751688894e+02   2.2344271933906660e+02   2.8174818014259233e+02   4.4286658968026927e+02
     2178.678678678679   2.0924015223902282e+02   2.2585707302679469e+02   2.8528082444305949e+02   4.5010485517403288e+02
     2180.180180180180   2.1127233765735028e+02   2.2833409292345067e+02   2.8890393654358036e+02   4.5757139813527056e+02
     2181.681681681682   2.1336087374421783e+02   2.3087534803649530e+02   2.9262077057312575e+02   4.6528227985045447e+02
     2183.183183183183   2.1550998888163593e+02   2.3348284142145221e+02   2.9643602243487686e+02   4.7326088153989707e+02
     2184.684684684685   2.1772241623313207e+02   2.3615900200584090e+02   3.0035401548029381e+02   4.8153348080686970e+02
     2186.186186186186   2.2000026892955799e+02   2.3890605346080659e+02   3.0438080465959661e+02   4.9012860324014787e+02
     2187.687687687688   2.2234630464796138e+02   2.4172748398394751e+02   3.0852319596494840e+02   4.9907019486464117e+02
     2189.189189189189   2.2476416877841734e+02   2.4462650706936964e+02   3.1279017024597351e+02   5.0837927664994862e+02
     2190.690690690691   2.2725930756712384e+02   2.4760672665575007e+02   3.1719088052201261e+02   5.1808447911098961e+02
     2192.192192192192   2.2983470531882463e+02   2.5067278043138117e+02   3.2173612919428058e+02   5.2820035934367934e+02
     2193.693693693694   2.3249506774488887e+02   2.5382994225649929e+02   3.2643530699584358e+02   5.3875454147429684e+02
     2195.195195195195   2.3524145268928115e+02   2.5708358615143646e+02   3.3129795975755673e+02   5.4976606209228669e+02
     2196.696696696697   2.3807756649791835e+02   2.6044011440011622e+02   3.3633404520921664e+02   5.6126535028510557e+02
     2198.198198198198   2.4100599645371784e+02   2.6390564008644185e+02   3.4155138197067322e+02   5.7326763653828959e+02
     2199.699699699700   2.4403146283773117e+02   2.6748644348377570e+02   3.4696086949157126e+02   5.8579340774323862e+02
     2201.201201201201   2.4715651879699382e+02   2.7118853737255711e+02   3.5256890670735447e+02   5.9884745641859013e+02
     2202.702702702702   2.5038473499553410e+02   2.7501844767651949e+02   3.5838595823175194e+02   6.1242737908259767e+02
     2204.204204204204   2.5371895430076455e+02   2.7898214223284253e+02   3.6441894796890045e+02   6.2654228550826235e+02
     2205.705705705705   2.5716030566880039e+02   2.8308558578807259e+02   3.7067380759520705e+02   6.4119674238205107e+02
     2207.207207207207   2.6070850771796586e+02   2.8733159232552862e+02   3.7714285303881292e+02   6.5635560798224060e+02
     2208.708708708709   2.6436554957276445e+02   2.9172634812010398e+02   3.8383165518121984e+02   6.7202239130972862e+02
     2210.210210210210   2.6813324696441947e+02   2.9627254113704970e+02   3.9073582298157896e+02   6.8817208765958833e+02
     2211.711711711712   2.7201536619149255e+02   3.0097723408015543e+02   3.9786608204824267e+02   7.0481968066270929e+02
     2213.213213213213   2.7601402006543975e+02   3.0584555703928612e+02   4.0522940381867039e+02   7.2196086860169714e+02
     2214.714714714715   2.8013229918804387e+02   3.1088550598712146e+02   4.1284442106880675e+02   7.3962618877645639e+02
     2216.216216216216   2.8437329719828517e+02   3.1610030143897291e+02   4.2071031935015742e+02   7.5779306253201491e+02
     2217.717717717718   2.8874204141611074e+02   3.2149646347141237e+02   4.2883732507218730e+02   7.7644080925318190e+02
     2219.219219219219   2.9324574189756419e+02   3.2708160955018224e+02   4.3723571744688064e+02   7.9556700678008826e+02
     2220.720720720721   2.9788958734992127e+02   3.3286516186954242e+02   4.4591796546340180e+02   8.1513457965458815e+02
     2222.222222222222   3.0268134000350847e+02   3.3885311544181701e+02   4.5488536978438242e+02   8.3507857100958256e+02
     2223.723723723724   3.0762963724772635e+02   3.4505551697770159e+02   4.6415505895892653e+02   8.5538604425266215e+02
     2225.225225225225   3.1274387728790447e+02   3.5148175072531780e+02   4.7374313477670148e+02   8.7599934748927581e+02
     2226.726726726727   3.1803072088981094e+02   3.5813874108094478e+02   4.8365098492703549e+02   8.9676303512990660e+02
     2228.228228228228   3.2350155543988461e+02   3.6504172247587650e+02   4.9390160878262492e+02   9.1767647908572462e+02
     2229.729729729730   3.2916398046712277e+02   3.7219970728926972e+02   5.0449415927101950e+02   9.3860559778790480e+02
     2231.231231231232   3.3502638945225488e+02   3.7962171552356460e+02   5.1543146061364666e+02   9.5939682828755997e+02
     2232.732732732733   3.4110335720233263e+02   3.8732273257204923e+02   5.2673225545023354e+02   9.7993966503885918e+02
     2234.234234234234   3.4740920605081345e+02   3.9531858578093448e+02   5.3841051436951841e+02   1.0000963799556507e+03
     2235.735735735735   3.5395523314474917e+02   4.0362376150113948e+02   5.5047700250288267e+02   1.0196781431545737e+03
     2237.237237237237   3.6075952513144733e+02   4.1225032594050214e+02   5.6293575799718531e+02   1.0384697197743458e+03
     2238.738738738739   3.6784230117719051e+02   4.2121409186577102e+02   5.7579457426657370e+02   1.0562528602001878e+03
     2240.240240240240   3.7522088094154788e+02   4.3052993843195304e+02   5.8905548228008445e+02   1.0727830950426367e+03
     2241.741741741742   3.8291502777802299e+02   4.4022204672088577e+02   6.0274213866850914e+02   1.0878538227474262e+03
     2243.243243243243   3.9094989127409275e+02   4.5031661117603113e+02   6.1687117927700695e+02   1.1012542438644011e+03
     2244.744744744745   3.9934892667776774e+02   4.6082759972514623e+02   6.3143152374545411e+02   1.1127064358573152e+03
     2246.246246246246   4.0814612338320882e+02   4.7178000688938158e+02   6.4643685729138531e+02   1.1220092830851152e+03
     2247.747747747748   4.1737487934718945e+02   4.8318324402096283e+02   6.6185852316544981e+02   1.1289259428049038e+03
     2249.249249249249   4.2708340231346511e+02   4.9506633466359750e+02   6.7769977963940653e+02   1.1333073757817042e+03
     2250.750750750751   4.3731559709917798e+02   5.0745432749047023e+02   6.9393260358983707e+02   1.1350157377280620e+03
     2252.252252252252   4.4812422576268426e+02   5.2038372939151964e+02   7.1054279933880423e+02   1.1339976961592668e+03
     2253.753753753754   4.5957751101970075e+02   5.3389317860667438e+02   7.2750427130812363e+02   1.1302475678140072e+03
     2255.255255255255   4.7171638590669522e+02   5.4797761397540933e+02   7.4469723930840689e+02   1.1237789236071208e+03
     2256.756756756757   4.8461901669755832e+02   5.6267603835757382e+02   7.6207891777755924e+02   1.1147180011749381e+03
     2258.258258258258   4.9839160647833614e+02   5.7804600571823244e+02   7.7964572166073390e+02   1.1032270488669758e+03
     2259.759759759760   5.1304396142441283e+02   5.9403635005459591e+02   7.9716996759277311e+02   1.0894783840484076e+03
     2261.261261261261   5.2865832262168078e+02   6.1066372426537760e+02   8.1454843175775181e+02   1.0737174543781559e+03
     2262.762762762763   5.4535088753844980e+02   6.2795680007465307e+02   8.3168625281657989e+02   1.0561982177684324e+03
     2264.264264264264   5.6322077497530154e+02   6.4589942990874408e+02   8.4841853104797121e+02   1.0371946122739878e+03
     2265.765765765766   5.8233919567909629e+02   6.6441335678915812e+02   8.6450743510699601e+02   1.0170186355163844e+03
     2267.267267267267   6.0282321504364495e+02   6.8346012363885734e+02   8.7977990686929638e+02   9.9593470041680996e+02
     2268.768768768768   6.2477390050129259e+02   7.0295934952304265e+02   8.9402166751032200e+02   9.7419247182483582e+02
     2270.270270270270   6.4829450593246258e+02   7.2282209079945221e+02   9.0701038756691958e+02   9.5201456295709681e+02
     2271.771771771771   6.7345559423264524e+02   7.4291251746695093e+02   9.1850092841186620e+02   9.2960140059536786e+02
     2273.273273273273   7.0035004913492173e+02   7.6308617144794221e+02   9.2830391990535679e+02   9.0712583862620318e+02
     2274.774774774775   7.2901273301973538e+02   7.8312411877014961e+02   9.3621961421975232e+02   8.8475988406557644e+02
     2276.276276276276   7.5950861220724653e+02   8.0280999100217389e+02   9.4210929549666616e+02   8.6262497514468612e+02
     2277.777777777778   7.9186839792348678e+02   8.2189955434464980e+02   9.4586655895966749e+02   8.4081017060642932e+02
     2279.279279279279   8.2606307253369698e+02   8.4008774027140782e+02   9.4738779803411592e+02   8.1941718197782723e+02
     2280.780780780781   8.6201376775797269e+02   8.5703162462329283e+02   9.4660310335649467e+02   7.9854042176142889e+02
     2282.282282282282   8.9970841731168741e+02   8.7253415073391454e+02   9.4357786876324224e+02   7.7814696081224326e+02
     2283.783783783784   9.3865167748536044e+02   8.8621276731841976e+02   9.3831810137778314e+02   7.5834318655172547e+02
     2285.285285285285   9.7822516683598656e+02   8.9778587504008783e+02   9.3094788354376362e+02   7.3915655755126431e+02
     2286.786786786787   1.0178039706622375e+03   9.0709081039596390e+02   9.2165407120963948e+02   7.2050286556075241e+02
     2288.288288288288   1.0559500719453031e+03   9.1371969930386933e+02   9.1057480166522271e+02   7.0254122552573551e+02
     2289.789789789790   1.0917075759988832e+03   9.1759944889934354e+02   8.9794346807352053e+02   6.8511799675259101e+02
     2291.291291291291   1.1232284058621085e+03   9.1847904754739091e+02   8.8394759951816786e+02   6.6837502549390354e+02
     2292.792792792793   1.1492302125870135e+03   9.1648279277350696e+02   8.6880721045048290e+02   6.5218700830119383e+02
     2294.294294294294   1.1679504324392381e+03   9.1164584542575585e+02   8.5272817326225868e+02   6.3659461026016709e+02
     2295.795795795796   1.1780704182023003e+03   9.0414883699151471e+02   8.3592858671329714e+02   6.2157657513411857e+02
     2297.297297297298   1.1787495031515446e+03   8.9424888073548129e+02   8.1859124047121259e+02   6.0705852938918213e+02
     2298.798798798799   1.1695271475471559e+03   8.8214171037050619e+02   8.0094083740644248e+02   5.9310674284373329e+02
     2300.300300300300   1.1510312814640847e+03   8.6812877584090484e+02   7.8312737552931264e+02   5.7964817863742394e+02
     2301.801801801802   1.1245629440975501e+03   8.5245340020543483e+02   7.6528851739299512e+02   5.6667141367731551e+02
     2303.303303303303   1.0919587489787398e+03   8.3541716710437640e+02   7.4754814518832256e+02   5.5416933005254577e+02
     2304.804804804805   1.0550307590834332e+03   8.1731816201227366e+02   7.2999023780605251e+02   5.4211053822569147e+02
     2306.306306306306   1.0153683472675336e+03   7.9846637514319582e+02   7.1268366217662935e+02   5.3047048140133984e+02
     2307.807807807808   9.7430284941689365e+02   7.7915318206834888e+02   6.9569578599698980e+02   5.1923877371788967e+02
     2309.309309309309   9.3286239566745564e+02   7.5962901985206474e+02   6.7907266209160684e+02   5.0839302872902294e+02
     2310.810810810811   8.9186133390116504e+02   7.4010601684155620e+02   6.6285971047368412e+02   4.9792379173312742e+02
     2312.312312312312   8.5196219942591711e+02   7.2075100198728273e+02   6.4708568858145998e+02   4.8781354259894914e+02
     2313.813813813814   8.1369014145054530e+02   7.0168404155182361e+02   6.3176800907533004e+02   4.7804820571582854e+02
     2315.315315315315   7.7741912307240477e+02   6.8300760915988235e+02   6.1691630152758250e+02   4.6861279135759486e+02
     2316.816816816817   7.4320833440631634e+02   6.6480171177893590e+02   6.0253470054202262e+02   4.5949045900976057e+02
     2318.318318318318   7.1119297884394075e+02   6.4713744184847712e+02   5.8862241780556747e+02   4.5066305200603756e+02
     2319.819819819820   6.8134415192688391e+02   6.3006602302318936e+02   5.7516877527439124e+02   4.4211042046136447e+02
     2321.321321321321   6.5348519299228940e+02   6.1362535489384175e+02   5.6216984585946182e+02   4.3381717781458599e+02
     2322.822822822823   6.2747904889424683e+02   5.9783485958848507e+02   5.4961923653383008e+02   4.2577221017222575e+02
     2324.324324324324   6.0322636367014650e+02   5.8269612893536544e+02   5.3750079278955809e+02   4.1796384177488221e+02
     2325.825825825826   5.8062603521157382e+02   5.6820199951004270e+02   5.2579985809936943e+02   4.1038745880580791e+02
     2327.327327327327   5.5959322633365139e+02   5.5434101608839740e+02   5.1449995678318339e+02   4.0303564635267577e+02
     2328.828828828829   5.4006238038214565e+02   5.4108477991913651e+02   5.0358209964795270e+02   3.9590467857951040e+02
     2330.330330330330   5.2196399911896344e+02   5.2841997840358476e+02   4.9302797118506948e+02   3.8898913425734037e+02
     2331.831831831832   5.0518141329898828e+02   5.1631682048376376e+02   4.8281817247985151e+02   3.8228268362449683e+02
     2333.333333333333   4.8961866170078531e+02   5.0475638541711629e+02   4.7294094074149154e+02   3.7577667787626689e+02
     2334.834834834835   4.7516720903167311e+02   4.9370789122162324e+02   4.6338145316771181e+02   3.6946083093045524e+02
     2336.336336336336   4.6174505188434580e+02   4.8314476476502438e+02   4.5412512345735797e+02   3.6332573641431208e+02
     2337.837837837838   4.4928540180684467e+02   4.7304449205340285e+02   4.4516063522970160e+02   3.5736483477790898e+02
     2339.339339339339   4.3773260620196044e+02   4.6337612609349588e+02   4.3646681544635771e+02   3.5157152134174430e+02
     2340.840840840841   4.2706217740794642e+02   4.5410390963192378e+02   4.2802622814833148e+02   3.4594220490102043e+02
     2342.342342342342   4.1724968399456986e+02   4.4521528752422341e+02   4.1983026766065132e+02   3.4047214364745673e+02
     2343.843843843844   4.0830079079740176e+02   4.3669082270195435e+02   4.1187517833072451e+02   3.3516000617125883e+02
     2345.345345345345   4.0013077817413188e+02   4.2850868535919489e+02   4.0416004487808374e+02   3.3000319140858983e+02
     2346.846846846847   3.9263581870540730e+02   4.2064082629615370e+02   3.9668096365929239e+02   3.2499311964486179e+02
     2348.348348348348   3.8572590674074917e+02   4.1306755084206452e+02   3.8943815769195487e+02   3.2012762565271026e+02
     2349.849849849850   3.7924521750403045e+02   4.0576532901512184e+02   3.8242843009172378e+02   3.1540489453470940e+02
     2351.351351351351   3.7313299298301575e+02   3.9870994801776010e+02   3.7563728692596015e+02   3.1081729246185165e+02
     2352.852852852853   3.6731884213257348e+02   3.9188403481135208e+02   3.6905552309863668e+02   3.0636080403809024e+02
     2354.354354354355   3.6176851296284275e+02   3.8527894825183137e+02   3.6267798054957427e+02   3.0203481859535481e+02
     2355.855855855856   3.5646342328463811e+02   3.7889061071373146e+02   3.5650649224329766e+02   2.9783615399585915e+02
     2357.357357357358   3.5139696761859005e+02   3.7271201975617231e+02   3.5054030061389454e+02   2.9375838469913822e+02
     2358.858858858859   3.4656703876087522e+02   3.6673601820397357e+02   3.4478065369232553e+02   2.8979646674310885e+02
     2360.360360360360   3.4196406585835359e+02   3.6094793197452299e+02   3.3923713876855254e+02   2.8594870773374316e+02
     2361.861861861862   3.3756700170413131e+02   3.5533948523419349e+02   3.3391668840178204e+02   2.8220941871790347e+02
     2363.363363363364   3.3336246231229728e+02   3.4989614245637040e+02   3.2881412282412373e+02   2.7857481235865447e+02
     2364.864864864865   3.2932527613203570e+02   3.4461237047923998e+02   3.2392311865686605e+02   2.7504023414490564e+02
     2366.366366366366   3.2543890517541280e+02   3.3948624621502296e+02   3.1922809613453234e+02   2.7160120911089069e+02
     2367.867867867868   3.2169993850623251e+02   3.3451282686790626e+02   3.1470936405928381e+02   2.6825383773546076e+02
     2369.369369369369   3.1808719766888498e+02   3.2968570381897069e+02   3.1035407195602255e+02   2.6499466375881690e+02
     2370.870870870871   3.1459259994979550e+02   3.2499563910789010e+02   3.0614900964938539e+02   2.6182162159912502e+02
     2372.372372372372   3.1120262283526034e+02   3.2042677847754925e+02   3.0208231838077353e+02   2.5872916830321469e+02
     2373.873873873874   3.0790359717214221e+02   3.1596790224328805e+02   2.9814509861587851e+02   2.5571563729573202e+02
     2375.375375375375   3.0468770150208627e+02   3.1161746966230567e+02   2.9432900082033973e+02   2.5277621559063303e+02
     2376.876876876877   3.0153726870912470e+02   3.0738060894155916e+02   2.9062832293995262e+02   2.4990848918045063e+02
     2378.378378378378   2.9844737564242956e+02   3.0326033399601783e+02   2.8703299451391030e+02   2.4710631371423983e+02
     2379.879879879880   2.9541332531227584e+02   2.9927323255757466e+02   2.8353857488019992e+02   2.4436801621899022e+02
     2381.381381381381   2.9242229431080096e+02   2.9542854018251620e+02   2.8013993013915626e+02   2.4169168028816762e+02
     2382.882882882883   2.8946776957731538e+02   2.9173137227420523e+02   2.7683245647605037e+02   2.3907606954445336e+02
     2384.384384384384   2.8655219993099786e+02   2.8818359621103059e+02   2.7361094378895257e+02   2.3652188525484939e+02
     2385.885885885886   2.8367772514943607e+02   2.8477483212909766e+02   2.7046774906024893e+02   2.3403110061591335e+02
     2387.387387387387   2.8083720487889246e+02   2.8149359241927925e+02   2.6739629244955552e+02   2.3160759709628675e+02
     2388.888888888889   2.7802469024450534e+02   2.7833004031993414e+02   2.6439323865968186e+02   2.2925121691510913e+02
     2390.390390390390   2.7524255361549967e+02   2.7527912224117676e+02   2.6145273415132357e+02   2.2696113381120699e+02
     2391.891891891892   2.7248630312247917e+02   2.7233726699655517e+02   2.5857302329408310e+02   2.2473681429180183e+02
     2393.393393393393   2.6975177013828664e+02   2.6950467978713334e+02   2.5575025181101884e+02   2.2257472614044551e+02
     2394.894894894895   2.6703790524177197e+02   2.6678186354638905e+02   2.5297975935216286e+02   2.2047215895499536e+02
     2396.396396396396   2.6435050294515565e+02   2.6416569824613998e+02   2.5025496399090770e+02   2.1842543353807807e+02
     2397.897897897898   2.6170140287253440e+02   2.6164637167389441e+02   2.4757122074611166e+02   2.1643272095530435e+02
     2399.399399399399   2.5909213129525125e+02   2.5921658934396902e+02   2.4492068764433944e+02   2.1449072626080860e+02
     2400.900900900901   2.5653328956426344e+02   2.5686374686981111e+02   2.4229923526514096e+02   2.1259851031425362e+02
     2402.402402402402   2.5403372286134129e+02   2.5457719965589428e+02   2.3971005439598849e+02   2.1075566600821662e+02
     2403.903903903904   2.5159537534127125e+02   2.5234485695337989e+02   2.3715287824331295e+02   2.0896061684550494e+02
     2405.405405405405   2.4921735650664752e+02   2.5015590420566323e+02   2.3463795360794290e+02   2.0721313621801048e+02
     2406.906906906907   2.4689878232151807e+02   2.4800183875016515e+02   2.3217276028455018e+02   2.0551234047298530e+02
     2408.408408408408   2.4463739395753120e+02   2.4587523681922923e+02   2.2977688677466239e+02   2.0385752941040229e+02
     2409.909909909910   2.4242988979761927e+02   2.4377251954693551e+02   2.2745530702687842e+02   2.0224776979132042e+02
     2411.411411411411   2.4027915905564782e+02   2.4168896916298067e+02   2.2521609022788058e+02   2.0068264861124041e+02
     2412.912912912913   2.3818830170067196e+02   2.3962384045833932e+02   2.2306283114088694e+02   1.9916091694627593e+02
     2414.414414414414   2.3616607726445011e+02   2.3757656219895568e+02   2.2099158025349251e+02   1.9768100406696971e+02
     2415.915915915916   2.3422091861405920e+02   2.3554586996178006e+02   2.1899799905142586e+02   1.9624196022507016e+02
     2417.417417417417   2.3236430493106994e+02   2.3352978138272542e+02   2.1707113022243556e+02   1.9484292343974587e+02
     2418.918918918919   2.3059865625511321e+02   2.3152444365894783e+02   2.1520373312727114e+02   1.9348220408874027e+02
     2420.420420420421   2.2892560474574358e+02   2.2952477807522479e+02   2.1338667775487664e+02   1.9215873078194741e+02
     2421.921921921922   2.2734483333867925e+02   2.2752781691216742e+02   2.1161236766064991e+02   1.9087176462543559e+02
     2423.423423423424   2.2583973098912273e+02   2.2553036381882859e+02   2.0987776257351064e+02   1.8961992647167602e+02
     2424.924924924925   2.2438780267307797e+02   2.2353332726672872e+02   2.0818151241597170e+02   1.8840167457068179e+02
     2426.426426426427   2.2296649649382496e+02   2.2154284956571286e+02   2.0652442528927136e+02   1.8721602400267963e+02
     2427.927927927928   2.2156009438884564e+02   2.1956073454820552e+02   2.0490616033580267e+02   1.8606151255698791e+02
     2429.429429429430   2.2014566139647846e+02   2.1760197558858908e+02   2.0332749134982527e+02   1.8493678136677917e+02
     2430.930930930931   2.1871519861562390e+02   2.1567390860281145e+02   2.0178964262463165e+02   1.8384098431602879e+02
     2432.432432432433   2.1725955004215436e+02   2.1377998527809430e+02   2.0029188165451174e+02   1.8277237815146299e+02
     2433.933933933934   2.1578019521857215e+02   2.1192359620944640e+02   1.9883277203538017e+02   1.8172956550239485e+02
     2435.435435435435   2.1428129582601281e+02   2.1010329312391161e+02   1.9741241401489145e+02   1.8071187891511929e+02
     2436.936936936937   2.1276634756950003e+02   2.0831463075768005e+02   1.9602947754465555e+02   1.7971810771363587e+02
     2438.438438438438   2.1123804181647884e+02   2.0654809007403020e+02   1.9468587626711414e+02   1.7874750438822642e+02
     2439.939939939940   2.0970229470907518e+02   2.0479772577107306e+02   1.9338038927592626e+02   1.7779961831125630e+02
     2441.441441441441   2.0816265051372599e+02   2.0305832551123012e+02   1.9211318227544717e+02   1.7687363774033628e+02
     2442.942942942943   2.0662491769484882e+02   2.0132846407696928e+02   1.9088448964837917e+02   1.7596942742187622e+02
     2444.444444444444   2.0509524088570015e+02   1.9961211179828933e+02   1.8969257457532163e+02   1.7508526205267205e+02
     2445.945945945946   2.0357909689233838e+02   1.9791367208377491e+02   1.8853767685117049e+02   1.7422072277412590e+02
     2447.447447447447   2.0207819074220936e+02   1.9623958977257354e+02   1.8741826907708960e+02   1.7337512652235793e+02
     2448.948948948949   2.0060548496381330e+02   1.9459642050256693e+02   1.8633280750760875e+02   1.7254790249689160e+02
     2450.450450450450   1.9914888779248048e+02   1.9298704066061987e+02   1.8528087635482942e+02   1.7173891012844038e+02
     2451.951951951952   1.9771889685798391e+02   1.9141795562593359e+02   1.8426009894851347e+02   1.7094726706747056e+02
     2453.453453453453   1.9630200303463704e+02   1.8989866820183542e+02   1.8326784650717400e+02   1.7017258755833777e+02
     2454.954954954955   1.9489546610581064e+02   1.8843535218140696e+02   1.8230198250235401e+02   1.6941441314868831e+02
     2456.456456456456   1.9349050776092025e+02   1.8703509003759214e+02   1.8136031530363459e+02   1.6867145773164694e+02
     2457.957957957958   1.9206615151590006e+02   1.8570751846648585e+02   1.8044068074081486e+02   1.6794302180302770e+02
     2459.459459459460   1.9061848173337248e+02   1.8445863934970589e+02   1.7954067619491653e+02   1.6722754290178170e+02
     2460.960960960961   1.8913442869777495e+02   1.8329384517938959e+02   1.7865996648229492e+02   1.6652475736947966e+02
     2462.462462462463   1.8760670215497140e+02   1.8221455664932421e+02   1.7779678322866422e+02   1.6583303053537068e+02
     2463.963963963964   1.8604017617140244e+02   1.8121252864345200e+02   1.7694899429889924e+02   1.6515134772200486e+02
     2465.465465465466   1.8444102394357739e+02   1.8027509642230689e+02   1.7611504213782013e+02   1.6447849564017596e+02
     2466.966966966967   1.8282528251173673e+02   1.7939100591744935e+02   1.7529446559511871e+02   1.6381328909119469e+02
     2468.468468468468   1.8120636142251158e+02   1.7855246784886552e+02   1.7448648291044100e+02   1.6315415957459501e+02
     2469.969969969970   1.7959786883792813e+02   1.7775089102558638e+02   1.7369021218221170e+02   1.6250021217832139e+02
     2471.471471471471   1.7801365117536403e+02   1.7697956243502867e+02   1.7290482546411340e+02   1.6185061937350287e+02
     2472.972972972973   1.7646198011933973e+02   1.7623500301918156e+02   1.7213039037343907e+02   1.6120473114219388e+02
     2474.474474474474   1.7496462963135855e+02   1.7550954009188624e+02   1.7136558926157630e+02   1.6056195118558304e+02
     2475.975975975976   1.7353159106447785e+02   1.7479951595699080e+02   1.7060992731863746e+02   1.5992235722728759e+02
     2477.477477477477   1.7217697126383919e+02   1.7410170934962707e+02   1.6986236695136154e+02   1.5928622519187419e+02
     2478.978978978979   1.7091423244308689e+02   1.7341252584910586e+02   1.6912318568160649e+02   1.5865274536245639e+02
     2480.480480480481   1.6975663639263126e+02   1.7272883471053555e+02   1.6839157641188717e+02   1.5802240423642058e+02
     2481.981981981982   1.6871285490784788e+02   1.7204789430818698e+02   1.6766690702334756e+02   1.5739604713085970e+02
     2483.483483483484   1.6778357293017319e+02   1.7136676824209260e+02   1.6694913843062912e+02   1.5677390776260609e+02
     2484.984984984985   1.6696046062807017e+02   1.7068494326164330e+02   1.6623867352672204e+02   1.5615543035047168e+02
     2486.486486486487   1.6623392180790390e+02   1.7000188456032615e+02   1.6553491871797326e+02   1.5554093260760555e+02
     2487.987987987988   1.6559186201089094e+02   1.6931560907953875e+02   1.6483453835748898e+02   1.5493354642978633e+02
     2489.489489489490   1.6501817294304911e+02   1.6862723105625744e+02   1.6413492346092644e+02   1.5433229598947923e+02
     2490.990990990991   1.6450050504813663e+02   1.6793815283377941e+02   1.6343515428314649e+02   1.5373522867876750e+02
     2492.492492492493   1.6401698224476308e+02   1.6724712223553692e+02   1.6273119709888525e+02   1.5314522203802105e+02
     2493.993993993994   1.6356051396175855e+02   1.6655282841521631e+02   1.6202060623433516e+02   1.5256258549067908e+02
     2495.495495495496   1.6311539931509233e+02   1.6585585809267042e+02   1.6130319889487069e+02   1.5198560588073562e+02
     2496.996996996997   1.6267489922868029e+02   1.6515636374395530e+02   1.6057743529644355e+02   1.5141436783962791e+02
     2498.498498498499   1.6222877906902673e+02   1.6445366200462394e+02   1.5984430907658196e+02   1.5084904807246622e+02
     2500.000000000000   1.6177298852061224e+02   1.6374773965933775e+02   1.5910278904899420e+02   1.5028862823831136e+02
     2501.501501501501   1.6130291889832711e+02   1.6303784322604818e+02   1.5835413797317656e+02   1.4973271879459566e+02
     2503.003003003003   1.6081387793564522e+02   1.6232290435553773e+02   1.5759667719974993e+02   1.4917942255904362e+02
     2504.504504504504   1.6030234814180932e+02   1.6160199906542493e+02   1.5682886420457044e+02   1.4862812523068249e+02
     2506.006006006006   1.5976449736654234e+02   1.6087407825175967e+02   1.5605357572415818e+02   1.4807669179226113e+02
     2507.507507507507   1.5919532688781754e+02   1.6013395941372283e+02   1.5527018151102459e+02   1.4752330888219615e+02
     2509.009009009009   1.5859079469983203e+02   1.5937630952252459e+02   1.5447303373828103e+02   1.4696498221307081e+02
     2510.510510510511   1.5794169325158236e+02   1.5858952673974281e+02   1.5366300812736461e+02   1.4639590705641487e+02
     2512.012012012012   1.5723510016542818e+02   1.5775639119293407e+02   1.5283214716213368e+02   1.4581104709839821e+02
     2513.513513513513   1.5644593008261410e+02   1.5684678626030001e+02   1.5195884885941351e+02   1.4519489586869398e+02
     2515.015015015015   1.5550009854599094e+02   1.5578217398847988e+02   1.5098302337786834e+02   1.4450513145370135e+02
     2516.516516516517   1.5323648060047825e+02   1.5345738709246299e+02   1.4903273170944101e+02   1.4317248937096198e+02
     2518.018018018018   1.5184507643458002e+02   1.5199826502443395e+02   1.4783551698696172e+02   1.4234518883144511e+02
     2519.519519519520   1.5087142364646550e+02   1.5092349554488462e+02   1.4696102065034432e+02   1.4172182852306923e+02
     2521.021021021021   1.5003133661140109e+02   1.4996575089964324e+02   1.4620293737439724e+02   1.4117108240610301e+02
     2522.522522522522   1.4926520049715407e+02   1.4906891314224364e+02   1.4551570246959409e+02   1.4066558970309990e+02
     2524.024024024024   1.4855314712404805e+02   1.4821639302498770e+02   1.4487755347469746e+02   1.4019386989442091e+02
     2525.525525525526   1.4788122590751084e+02   1.4739614818189909e+02   1.4427891261274374e+02   1.3974920900415569e+02
     2527.027027027027   1.4724201104976913e+02   1.4659788217816865e+02   1.4371171405786109e+02   1.3932759656948986e+02
     2528.528528528529   1.4663233686539044e+02   1.4582291134904125e+02   1.4316853988611325e+02   1.3892502633774089e+02
     2530.030030030030   1.4604858780140583e+02   1.4507290638364250e+02   1.4264767118370276e+02   1.3854072704474794e+02
     2531.531531531532   1.4549589591047786e+02   1.4435767757663896e+02   1.4215889933020367e+02   1.3818530461919087e+02
     2533.033033033033   1.4496006675538825e+02   1.4366338497922803e+02   1.4168282537799314e+02   1.3784127121726851e+02
     2534.534534534534   1.4443966416125866e+02   1.4300448262507450e+02   1.4122461731656114e+02   1.3751347794236767e+02
     2536.036036036036   1.4392212571860688e+02   1.4237422545386070e+02   1.4077490322061621e+02   1.3719213708617301e+02
     2537.537537537537   1.4341024514582983e+02   1.4178242353924438e+02   1.4034108012598887e+02   1.3688520777249587e+02
     2539.039039039039   1.4289976671264949e+02   1.4123828898133686e+02   1.3992835536329318e+02   1.3659768444009896e+02
     2540.540540540541   1.4237235075326663e+02   1.4072725643867727e+02   1.3952047120064472e+02   1.3631224066695268e+02
     2542.042042042042   1.4181728650867470e+02   1.4023705582707535e+02   1.3911057215892305e+02   1.3602111819220292e+02
     2543.543543543544   1.4124146322968329e+02   1.3977028966522633e+02   1.3870639328354150e+02   1.3573266360653429e+02
     2545.045045045045   1.4066169683130914e+02   1.3934826355665118e+02   1.3833052807264701e+02   1.3546904424807016e+02
     2546.546546546546   1.4003842320287518e+02   1.3894183556299797e+02   1.3795333438711134e+02   1.3519931991536799e+02
     2548.048048048048   1.3936319135101158e+02   1.3850343955904737e+02   1.3754310485687799e+02   1.3489258658122813e+02
     2549.549549549549   1.3871004331559988e+02   1.3811293389398406e+02   1.3717928551940085e+02   1.3462895353771401e+02
     2551.051051051051   1.3802686603544259e+02   1.3772612694592243e+02   1.3681891898885590e+02   1.3436398203061918e+02
     2552.552552552553   1.3731793557818119e+02   1.3731901947612658e+02   1.3644310720898659e+02   1.3408039171620285e+02
     2554.054054054054   1.3661099418634458e+02   1.3691967001241602e+02   1.3607987412390474e+02   1.3380614165162041e+02
     2555.555555555556   1.3591888828631855e+02   1.3652868468627861e+02   1.3573011615377396e+02   1.3354241273543599e+02
     2557.057057057057   1.3523216966030077e+02   1.3613532902758769e+02   1.3538354394587475e+02   1.3327916252456350e+02
     2558.558558558559   1.3456415855085805e+02   1.3574235672535610e+02   1.3504324154020000e+02   1.3301979431586273e+02
     2560.060060060060   1.3391886807365790e+02   1.3534759920117901e+02   1.3470527678722550e+02   1.3276096249719330e+02
     2561.561561561562   1.3330260435714473e+02   1.3495655431764851e+02   1.3437418457382375e+02   1.3250679404219096e+02
     2563.063063063063   1.3272525162621076e+02   1.3456892060508119e+02   1.3404896728512975e+02   1.3225661933810449e+02
     2564.564564564565   1.3221504991664156e+02   1.3418528415248139e+02   1.3372978264337272e+02   1.3201070737555631e+02
     2566.066066066066   1.3174849971603220e+02   1.3381153384015187e+02   1.3341986021184758e+02   1.3177133586312510e+02
     2567.567567567567   1.3131290680008482e+02   1.3344022719602759e+02   1.3311129434971809e+02   1.3153082011080645e+02
     2569.069069069069   1.3095320869577648e+02   1.3308338026781828e+02   1.3281364480176276e+02   1.3129818841293837e+02
     2570.570570570571   1.3064075595843934e+02   1.3274138940285479e+02   1.3252727413490265e+02   1.3107322920292467e+02
     2572.072072072072   1.3033449373733220e+02   1.3239337752694664e+02   1.3223137823132311e+02   1.3083579004707701e+02
     2573.573573573573   1.3007700498931581e+02   1.3207444176612847e+02   1.3195909286232509e+02   1.3061810888282707e+02
     2575.075075075075   1.2984255314165671e+02   1.3176246094157003e+02   1.3168937438041252e+02   1.3039844127846817e+02
     2576.576576576576   1.2960905372643933e+02   1.3145449917946084e+02   1.3141851718555330e+02   1.3017351779244467e+02
     2578.078078078078   1.2939897007331254e+02   1.3116964257771031e+02   1.3116757039172654e+02   1.2996406267753866e+02
     2579.579579579579   1.2917925310553036e+02   1.3087866342752480e+02   1.3090626639600686e+02   1.2974025831918459e+02
     2581.081081081081   1.2898299788103802e+02   1.3061554110128191e+02   1.3066875350958071e+02   1.2953538119513078e+02
     2582.582582582583   1.2877383779174639e+02   1.3034681497709801e+02   1.3042319732850476e+02   1.2931896691471417e+02
     2584.084084084084   1.2858391292878429e+02   1.3010259957386307e+02   1.3019821692428485e+02   1.2911861387844434e+02
     2585.585585585586   1.2839508359505578e+02   1.2986292241130332e+02   1.2997536428975573e+02   1.2891712664324371e+02
     2587.087087087087   1.2820550521346453e+02   1.2962851444099252e+02   1.2975511316295953e+02   1.2871494198755391e+02
     2588.588588588588   1.2802466333444622e+02   1.2940931285492107e+02   1.2954780955625404e+02   1.2852256394264356e+02
     2590.090090090090   1.2784608196286186e+02   1.2919442115100034e+02   1.2934158292092968e+02   1.2832857072558107e+02
     2591.591591591592   1.2767555523905176e+02   1.2898825891518777e+02   1.2914145123631997e+02   1.2813911701608220e+02
     2593.093093093093   1.2751163262869876e+02   1.2879108922988493e+02   1.2894710355164909e+02   1.2795562711811253e+02
     2594.594594594595   1.2735506570514929e+02   1.2859939439586165e+02   1.2875413862585216e+02   1.2777512266703434e+02
     2596.096096096096   1.2720485151714057e+02   1.2841004197354906e+02   1.2855980604865172e+02   1.2759654932011178e+02
     2597.597597597598   1.2706178984429965e+02   1.2822657304536637e+02   1.2836634962650601e+02   1.2742160185702579e+02
     2599.099099099099   1.2692468106435524e+02   1.2804424353531172e+02   1.2817000013833385e+02   1.2724884779642827e+02


==> anc/Fig9_right_fpiTrho_DR.txt <==
# Fig. 9, right panel: |T_DbarKbar|, DR, rho = rho_0, f_pi(T,rho)
#        sqrt(s) [MeV]                  T=0 MeV                 T=50 MeV                T=100 MeV                T=150 MeV
     2000.000000000000   1.4009199422693919e+02   1.4765405832304870e+02   1.7225947180747002e+02   2.2948247722517064e+02
     2001.501501501501   1.4092066105248281e+02   1.4853511661184422e+02   1.7331224881566479e+02   2.3096361018171817e+02
     2003.003003003003   1.4175656505617340e+02   1.4942408924165585e+02   1.7437774465176938e+02   2.3247141777449878e+02
     2004.504504504505   1.4259994157264009e+02   1.5031969249953005e+02   1.7544855196844955e+02   2.3397702254769720e+02
     2006.006006006006   1.4345097205303182e+02   1.5122320430484334e+02   1.7653149443143539e+02   2.3551139725576320e+02
     2007.507507507507   1.4430984390013694e+02   1.5213422979285181e+02   1.7762318029654378e+02   2.3705442620415153e+02
     2009.009009009009   1.4517668820756597e+02   1.5305247704843072e+02   1.7872170787293197e+02   2.3860258793319150e+02
     2010.510510510510   1.4605186084828748e+02   1.5397905981748036e+02   1.7983220760248230e+02   2.4017208162236614e+02
     2012.012012012012   1.4693556036218882e+02   1.5491362479299568e+02   1.8095221267339900e+02   2.4175463053223066e+02
     2013.513513513514   1.4782814813331791e+02   1.5585575773076866e+02   1.8207829108086787e+02   2.4333474792715958e+02
     2015.015015015015   1.4872997758462461e+02   1.5680612740068094e+02   1.8321309038031629e+02   2.4492304276210484e+02
     2016.516516516517   1.4964145708962457e+02   1.5776490040408353e+02   1.8435673956380609e+02   2.4651922471148779e+02
     2018.018018018018   1.5056304578660064e+02   1.5873315410873653e+02   1.8551454266687392e+02   2.4814685612182214e+02
     2019.519519519520   1.5149538625761807e+02   1.5971163660110309e+02   1.8668907964905830e+02   2.4981458211205427e+02
     2021.021021021021   1.5243881049458278e+02   1.6070029091837154e+02   1.8787893917159232e+02   2.5151538255177269e+02
     2022.522522522523   1.5339360269297751e+02   1.6169917642591273e+02   1.8908364140729077e+02   2.5324641857049301e+02
     2024.024024024024   1.5435996280918627e+02   1.6270839717803003e+02   1.9030309709295574e+02   2.5500656984121471e+02
     2025.525525525526   1.5533794354164206e+02   1.6372814494513335e+02   1.9153748258776736e+02   2.5679562459676958e+02
     2027.027027027027   1.5632745379293007e+02   1.6475848308642946e+02   1.9278688932863855e+02   2.5861341725021771e+02
     2028.528528528529   1.5732866782342180e+02   1.6579963734093519e+02   1.9405160497431237e+02   2.6046024847140905e+02
     2030.030030030030   1.5834163369242219e+02   1.6685178018864255e+02   1.9533187618106766e+02   2.6233639354661841e+02
     2031.531531531532   1.5936651639391485e+02   1.6791513461057482e+02   1.9662800043376362e+02   2.6424228692754036e+02
     2033.033033033033   1.6040333810629340e+02   1.6898992960289581e+02   1.9794031490611198e+02   2.6617850356033500e+02
     2034.534534534535   1.6145247781328024e+02   1.7007643591963787e+02   1.9926916874069292e+02   2.6814560625680957e+02
     2036.036036036036   1.6251397029059129e+02   1.7117489609731840e+02   2.0061492065801426e+02   2.7014423769177915e+02
     2037.537537537537   1.6358794307115070e+02   1.7228553858961422e+02   2.0197792460646241e+02   2.7217509020218137e+02
     2039.039039039039   1.6467436945161529e+02   1.7340856683364839e+02   2.0335852564321800e+02   2.7423887211087953e+02
     2040.540540540540   1.6577343818913198e+02   1.7454425620318588e+02   2.0475713734414433e+02   2.7633641925106286e+02
     2042.042042042042   1.6688532317025658e+02   1.7569284147672536e+02   2.0617411620218209e+02   2.7846843155218818e+02
     2043.543543543543   1.6801007905269930e+02   1.7685464077538367e+02   2.0760992522703174e+02   2.8063581320083892e+02
     2045.045045045045   1.6914812679288377e+02   1.7803003618856428e+02   2.0906507981251895e+02   2.8283954564097138e+02
     2046.546546546547   1.7029956992873886e+02   1.7921929761618534e+02   2.1053998704434949e+02   2.8508045820075222e+02
     2048.048048048048   1.7146448145887828e+02   1.8042274187784051e+02   2.1203516946605035e+02   2.8735968459504346e+02
     2049.549549549550   1.7264309039360663e+02   1.8164060432744921e+02   2.1355102441392205e+02   2.8967816286549800e+02
     2051.051051051051   1.7383562342082371e+02   1.8287318591272572e+02   2.1508805167372739e+02   2.9203706432053758e+02
     2052.552552552553   1.7504203145101170e+02   1.8412069219740494e+02   2.1664663435807623e+02   2.9443736525893286e+02
     2054.054054054054   1.7626254138486624e+02   1.8538348721787338e+02   2.1822733980809045e+02   2.9688034423807272e+02
     2055.555555555556   1.7749736718504258e+02   1.8666184753139498e+02   2.1983063624331714e+02   2.9936708370229542e+02
     2057.057057057057   1.7874666168322702e+02   1.8795605987713634e+02   2.2145708014325120e+02   3.0189898965675553e+02
     2058.558558558559   1.8001034751560539e+02   1.8926637885158220e+02   2.2310716591536010e+02   3.0447724954566087e+02
     2060.060060060060   1.8128871589419367e+02   1.9059312412447653e+02   2.2478145225698327e+02   3.0710323787869277e+02
     2061.561561561562   1.8258163715529795e+02   1.9193651865500672e+02   2.2648046295753591e+02   3.0977826299985639e+02
     2063.063063063063   1.8388948998972026e+02   1.9329689819734483e+02   2.2820484868255255e+02   3.1250395993736208e+02
     2064.564564564565   1.8521225232327953e+02   1.9467453811844493e+02   2.2995519385699734e+02   3.1528177265094331e+02
     2066.066066066066   1.8654946787486512e+02   1.9606950797613860e+02   2.3173197130727650e+02   3.1811313037867978e+02
     2067.567567567567   1.8790069928468486e+02   1.9748185070260564e+02   2.3353565950573474e+02   3.2099957142527961e+02
     2069.069069069069   1.8926583598403735e+02   1.9891162343759734e+02   2.3536679078154972e+02   3.2394285191815658e+02
     2070.570570570570   1.9064440620963151e+02   2.0035899533876875e+02   2.3722587905672842e+02   3.2694443463317640e+02
     2072.072072072072   1.9203622801043244e+02   2.0182437470395459e+02   2.3911363752386541e+02   3.3000602219931386e+02
     2073.573573573573   1.9344246347244214e+02   2.0330869099540919e+02   2.4103122364147765e+02   3.3312974603543341e+02
     2075.075075075075   1.9486462505813446e+02   2.0481315170572839e+02   2.4298004568047375e+02   3.3631807145688890e+02
     2076.576576576576   1.9630339792182119e+02   2.0633879089604696e+02   2.4496142188954244e+02   3.3957334231908101e+02
     2078.078078078078   1.9776057259283397e+02   2.0788696252361240e+02   2.4697690464126467e+02   3.4289817818827481e+02
     2079.579579579579   1.9923716704823875e+02   2.0945861609392736e+02   2.4902779184995529e+02   3.4629518729229460e+02
     2081.081081081081   2.0073445769645545e+02   2.1105490497832204e+02   2.5111551397935409e+02   3.4976708244437106e+02
     2082.582582582583   2.0225307951697931e+02   2.1267663297027821e+02   2.5324126110863617e+02   3.5331647526414258e+02
     2084.084084084084   2.0379402145106323e+02   2.1432475562918611e+02   2.5540628727429521e+02   3.5694596848538129e+02
     2085.585585585586   2.0535830429594557e+02   2.1600016642707155e+02   2.5761191587922013e+02   3.6065853286940023e+02
     2087.087087087087   2.0694679648040929e+02   2.1770382089105871e+02   2.5985948743953037e+02   3.6445701562794494e+02
     2088.588588588588   2.0856043610951932e+02   2.1943657503713632e+02   2.6215036839488090e+02   3.6834459137201605e+02
     2090.090090090090   2.1019971629896790e+02   2.2119920064318555e+02   2.6448588420287376e+02   3.7232438886622776e+02
     2091.591591591592   2.1186541212632301e+02   2.2299253072156424e+02   2.6686741823755426e+02   3.7639971094839956e+02
     2093.093093093093   2.1355858102993324e+02   2.2481755342896994e+02   2.6929657823950708e+02   3.8057442930610421e+02
     2094.594594594595   2.1527962263066951e+02   2.2667497079822996e+02   2.7177470901721966e+02   3.8485192764668381e+02
     2096.096096096096   2.1702966811640377e+02   2.2856591941296935e+02   2.7430356706305446e+02   3.8923645347349424e+02
     2097.597597597598   2.1880915948847877e+02   2.3049112270600304e+02   2.7688451288353099e+02   3.9373164388629482e+02
     2099.099099099099   2.2061929705096173e+02   2.3245179520269167e+02   2.7951943736405002e+02   3.9834219770169972e+02
     2100.600600600601   2.2246031468954189e+02   2.3444872783544088e+02   2.8220982399063053e+02   4.0307224024889626e+02
     2102.102102102102   2.2433347516931545e+02   2.3648317959214245e+02   2.8495761331148390e+02   4.0792672015902184e+02
     2103.603603603603   2.2623947055945544e+02   2.3855621068304848e+02   2.8776466833827567e+02   4.1291055853739465e+02
     2105.105105105105   2.2817933332861551e+02   2.4066898682197404e+02   2.9063294152368178e+02   4.1802875095203154e+02
     2106.606606606607   2.3015445798480204e+02   2.4282299844195259e+02   2.9356478587526249e+02   4.2328708991307570e+02
     2108.108108108108   2.3216582374378089e+02   2.4501953325429020e+02   2.9656240545044949e+02   4.2869109544449543e+02
     2109.609609609610   2.3421482417354474e+02   2.4726000683008019e+02   2.9962819797780872e+02   4.3424681174805556e+02
     2111.111111111111   2.3630232139384938e+02   2.4954584051043400e+02   3.0276478797146797e+02   4.3996064793375388e+02
     2112.612612612613   2.3843000241560424e+02   2.5187857787535455e+02   3.0597487398408373e+02   4.4583913600044036e+02
     2114.114114114114   2.4059921039050448e+02   2.5425971258846610e+02   3.0926132525007648e+02   4.5188927591504165e+02
     2115.615615615616   2.4281148595153113e+02   2.5669100606891442e+02   3.1262734680931209e+02   4.5811869461231993e+02
     2117.117117117117   2.4506877067168892e+02   2.5917461416144380e+02   3.1607670971227412e+02   4.6453601960615555e+02
     2118.618618618619   2.4737326066993327e+02   2.6171294727224597e+02   3.1961333904556761e+02   4.7115029292739638e+02
     2120.120120120120   2.4972691844377272e+02   2.6430839591688266e+02   3.2324099715060896e+02   4.7797074803638861e+02
     2121.621621621622   2.5213077552804793e+02   2.6696263840878760e+02   3.2696255459428801e+02   4.8500558558687982e+02
     2123.123123123123   2.5458590671068137e+02   2.6967701124773492e+02   3.3078054696497554e+02   4.9226265590595722e+02
     2124.624624624625   2.5709201479993942e+02   2.7245168581517049e+02   3.3469621442844823e+02   4.9974813792138207e+02
     2126.126126126126   2.5964871993181129e+02   2.7528682712426132e+02   3.3871119307754225e+02   5.0746921032084492e+02
     2127.627627627628   2.6225583065726209e+02   2.7818323749907017e+02   3.4282803414969271e+02   5.1543451107835290e+02
     2129.129129129129   2.6491342283689022e+02   2.8114140099903068e+02   3.4704887607638517e+02   5.2365260326856196e+02
     2130.630630630631   2.6762165413637894e+02   2.8416260442910158e+02   3.5137681099650206e+02   5.3213389041391474e+02
     2132.132132132132   2.7038110622670030e+02   2.8724800583037370e+02   3.5581471867582235e+02   5.4088913543977617e+02
     2133.633633633634   2.7319208620925787e+02   2.9039926051886869e+02   3.6036620965757942e+02   5.4992998148713616e+02
     2135.135135135135   2.7605549874823015e+02   2.9361822766868426e+02   3.6503535566031036e+02   5.5926897577773832e+02
     2136.636636636636   2.7897225761251110e+02   2.9690702862798008e+02   3.6982686526617681e+02   5.6891985830726026e+02
     2138.138138138138   2.8194361652592085e+02   3.0026827748961284e+02   3.7474582126144850e+02   5.7889751881337372e+02
     2139.639639639640   2.8497147225362136e+02   3.0370447930806415e+02   3.7979719599293855e+02   5.8921729158905987e+02
     2141.141141141141   2.8805842296711944e+02   3.0721872447991137e+02   3.8498687241281340e+02   5.9989676547496242e+02
     2142.642642642642   2.9120718293676640e+02   3.1081458936079918e+02   3.9032127015591993e+02   6.1095504491582653e+02
     2144.144144144144   2.9442007298488420e+02   3.1449563837211451e+02   3.9580727674055140e+02   6.2241224903995635e+02
     2145.645645645645   2.9770076556758283e+02   3.1826595349675483e+02   4.0145253238176645e+02   6.3429065679724340e+02
     2147.147147147147   3.0105202606080621e+02   3.2212977833698164e+02   4.0726483734161388e+02   6.4661328931435617e+02
     2148.648648648649   3.0447658666084800e+02   3.2609107008758355e+02   4.1325174668276895e+02   6.5940318533509662e+02
     2150.150150150150   3.0797704379271045e+02   3.3015361737947779e+02   4.1942106626745061e+02   6.7268497308263113e+02
     2151.651651651652   3.1155638245433420e+02   3.3432168213902742e+02   4.2578160864967430e+02   6.8648586537263827e+02
     2153.153153153153   3.1521754432463592e+02   3.3860002559760005e+02   4.3234300335126301e+02   7.0083348224982694e+02
     2154.654654654655   3.1896315871625751e+02   3.4299335967892773e+02   4.3911604495604752e+02   7.1575678039874526e+02
     2156.156156156156   3.2279622757427228e+02   3.4750695499616143e+02   4.4611193032810485e+02   7.3128715373188993e+02
     2157.657657657658   3.2672002239556593e+02   3.5214648619652610e+02   4.5334314980428059e+02   7.4745764330438715e+02
     2159.159159159159   3.3073795731234833e+02   3.5691741864809416e+02   4.6082213797339944e+02   7.6430364182819415e+02
     2160.660660660661   3.3485449360660340e+02   3.6182606120182709e+02   4.6856359871322718e+02   7.8186024503765702e+02
     2162.162162162163   3.3907274221462706e+02   3.6687897591387400e+02   4.7658512672476394e+02   8.0016008612650808e+02
     2163.663663663664   3.4339654194893609e+02   3.7208313258294936e+02   4.8490609900678533e+02   8.1923149462448453e+02
     2165.165165165165   3.4783016221441562e+02   3.7744652346039942e+02   4.9354606837075011e+02   8.3910019482738426e+02
     2166.666666666667   3.5237679267312416e+02   3.8297926161680715e+02   5.0252212755238685e+02   8.5979522769014716e+02
     2168.168168168168   3.5704033110757268e+02   3.8869320319338163e+02   5.1184977932768561e+02   8.8134605984392908e+02
     2169.669669669670   3.6182675548088787e+02   3.9460202920164124e+02   5.2154369631445809e+02   9.0378551979333781e+02
     2171.171171171171   3.6674207071307694e+02   4.0072194892363927e+02   5.3161892853245934e+02   9.2714821204382486e+02
     2172.672672672673   3.7179162131867088e+02   4.0706983073764741e+02   5.4209325434423579e+02   9.5146676484702039e+02
     2174.174174174174   3.7698182235967380e+02   4.1366286949058531e+02   5.5298746362253598e+02   9.7676707364550452e+02
     2175.675675675676   3.8232433599822417e+02   4.2051730136537105e+02   5.6432589164744331e+02   1.0030725463270519e+03
     2177.177177177177   3.8783876225393601e+02   4.2764798508158259e+02   5.7613225177330617e+02   1.0304031338737836e+03
     2178.678678678679   3.9355187324751512e+02   4.3506917067977241e+02   5.8843421768642111e+02   1.0587762852828421e+03
     2180.180180180180   3.9949007175756032e+02   4.4279376975462367e+02   6.0126061602155244e+02   1.0882109952819160e+03
     2181.681681681682   4.0567779860436985e+02   4.5083696474571798e+02   6.1464266185180395e+02   1.1187474459604091e+03
     2183.183183183183   4.1213677102442830e+02   4.5921640061298461e+02   6.2861949608574116e+02   1.1504558306305487e+03
     2184.684684684685   4.1888407169828173e+02   4.6795255965367261e+02   6.4323096888033183e+02   1.1833891887075897e+03
     2186.186186186186   4.2593619709454401e+02   4.7706600023432333e+02   6.5852822613128433e+02   1.2175783604730939e+03
     2187.687687687688   4.3331259506342207e+02   4.8658393750095451e+02   6.7456878975039638e+02   1.2529552396651686e+03
     2189.189189189189   4.4103729404830295e+02   4.9653404089486736e+02   6.9142537871524371e+02   1.2893867843236785e+03
     2190.690690690691   4.4914303734194988e+02   5.0694736576915869e+02   7.0917200219533208e+02   1.3267344778084264e+03
     2192.192192192192   4.5765372639298738e+02   5.1786133264323610e+02   7.2789473201346527e+02   1.3646648272573718e+03
     2193.693693693694   4.6660232039731881e+02   5.2931874830820345e+02   7.4767780861948131e+02   1.4028227748285683e+03
     2195.195195195195   4.7600870248449223e+02   5.4136552798837818e+02   7.6860691280696176e+02   1.4407310573036284e+03
     2196.696696696697   4.8590589783425031e+02   5.5405555912813156e+02   7.9077736345304038e+02   1.4778457089834483e+03
     2198.198198198198   4.9632322631414354e+02   5.6744490351214927e+02   8.1427181096987147e+02   1.5133559702230568e+03
     2199.699699699700   5.0730207676057302e+02   5.8159485007659248e+02   8.3919335240525811e+02   1.5464162945429439e+03
     2201.201201201201   5.1887670299417925e+02   5.9656920452388567e+02   8.6561834858083967e+02   1.5759746790864895e+03
     2202.702702702702   5.3108899676500550e+02   6.1244001038836620e+02   8.9365028762234272e+02   1.6009353909765191e+03
     2204.204204204204   5.4397998462694716e+02   6.2928101696090300e+02   9.2335521365199827e+02   1.6204209618603843e+03
     2205.705705705705   5.5758669452433924e+02   6.4717297899261860e+02   9.5479085722735340e+02   1.6336975907958463e+03
     2207.207207207207   5.7194162867248576e+02   6.6618589450288869e+02   9.8790772735313885e+02   1.6401323465260787e+03
     2208.708708708709   5.8709102991221994e+02   6.8641392085903726e+02   1.0227159953918663e+03   1.6395263775045248e+03
     2210.210210210210   6.0308419636255712e+02   7.0793770110190303e+02   1.0591296867015262e+03   1.6319392360216027e+03
     2211.711711711712   6.1998398289944294e+02   7.3086962713222863e+02   1.0971223583791812e+03   1.6177088906071099e+03
     2213.213213213213   6.3785021040592574e+02   7.5531882236783053e+02   1.1365904849495832e+03   1.5974285506346375e+03
     2214.714714714715   6.5675211880652182e+02   7.8142089621221248e+02   1.1774548743022972e+03   1.5718045931643089e+03
     2216.216216216216   6.7676614973237054e+02   8.0928978703114990e+02   1.2194263328012373e+03   1.5417002030846111e+03
     2217.717717717718   6.9798517274131882e+02   8.3906831554586199e+02   1.2621952422024656e+03   1.5080330663745040e+03
     2219.219219219219   7.2052284517853286e+02   8.7091432601217775e+02   1.3053494770492773e+03   1.4715667691602289e+03
     2220.720720720721   7.4449186076402327e+02   9.0500617273924775e+02   1.3483619354125578e+03   1.4331258155405962e+03
     2222.222222222222   7.7003228723204666e+02   9.4150531842497810e+02   1.3905099979998724e+03   1.3935058827611142e+03
     2223.723723723724   7.9730369627514824e+02   9.8060209483198014e+02   1.4310253967388076e+03   1.3533190387140673e+03
     2225.225225225225   8.2648623421096590e+02   1.0224801657692337e+03   1.4690164736560002e+03   1.3130386682547280e+03
     2226.726726726727   8.5775857938593253e+02   1.0672912834799213e+03   1.5034178574389325e+03   1.2731173817455506e+03
     2228.228228228228   8.9135506647241164e+02   1.1152355634011926e+03   1.5332403675185999e+03   1.2338657978999388e+03
     2229.729729729730   9.2750162924149322e+02   1.1664211695550007e+03   1.5573981171353323e+03   1.1955662617585622e+03
     2231.231231231232   9.6645577162344489e+02   1.2208913685632892e+03   1.5750266428841906e+03   1.1584326207650386e+03
     2232.732732732733   1.0085522969607038e+03   1.2786362091326721e+03   1.5854676593386214e+03   1.1225517993723752e+03
     2234.234234234234   1.0541515408049033e+03   1.3395141851313447e+03   1.5883378990626543e+03   1.0879660156318685e+03
     2235.735735735735   1.1036268917485663e+03   1.4031665851400364e+03   1.5835756044884654e+03   1.0547093057785228e+03
     2237.237237237237   1.1574448860817117e+03   1.4689332141301891e+03   1.5714068679684540e+03   1.0227860352655478e+03
     2238.738738738739   1.2161306704053138e+03   1.5358275483736979e+03   1.5523623944079204e+03   9.9216876862762683e+02
     2240.240240240240   1.2802103480597043e+03   1.6024464589588515e+03   1.5272994464759718e+03   9.6287320863285356e+02
     2241.741741741742   1.3502384432923975e+03   1.6669413775158735e+03   1.4971438863099604e+03   9.3483383579773158e+02
     2243.243243243243   1.4268206847617798e+03   1.7270004895540890e+03   1.4628508775464240e+03   9.0797269592339967e+02
     2244.744744744745   1.5104760795452016e+03   1.7797432377356502e+03   1.4253955440127424e+03   8.8227887442509279e+02
     2246.246246246246   1.6017056459656653e+03   1.8222225899998641e+03   1.3856619006757176e+03   8.5767752168395509e+02
     2247.747747747748   1.7007451450955689e+03   1.8515766197971830e+03   1.3444814966164631e+03   8.3414917698444208e+02
     2249.249249249249   1.8074628168143502e+03   1.8657601476176715e+03   1.3025501562537897e+03   8.1160313322336117e+02
     2250.750750750751   1.9208161916558736e+03   1.8636697456034692e+03   1.2604898098551855e+03   7.9000959093919380e+02
     2252.252252252252   2.0385591393840041e+03   1.8454078297564706e+03   1.2187575429572182e+03   7.6930195987319189e+02
     2253.753753753754   2.1567484820998329e+03   1.8122084887745846e+03   1.1777158020857366e+03   7.4942711244211250e+02
     2255.255255255255   2.2685218632287038e+03   1.7661970784649109e+03   1.1377174698631666e+03   7.3041547812469298e+02
     2256.756756756757   2.3647298711339336e+03   1.7101048041552217e+03   1.0989039258221665e+03   7.1218506709512303e+02
     2258.258258258258   2.4343330970437087e+03   1.6466966309413301e+03   1.0613033207010583e+03   6.9461633461612166e+02
     2259.759759759760   2.4658849528012170e+03   1.5789871389759476e+03   1.0251711027431020e+03   6.7779272224915906e+02
     2261.261261261261   2.4527096010523601e+03   1.5093682039724026e+03   9.9051707546976559e+02   6.6164992610756872e+02
     2262.762762762763   2.3954022948710635e+03   1.4397115601083544e+03   9.5731023460985227e+02   6.4611699453345238e+02
     2264.264264264264   2.3009015856934907e+03   1.3713582454971602e+03   9.2554850482871655e+02   6.3117108021612910e+02
     2265.765765765766   2.1806674950853871e+03   1.3053778739474758e+03   8.9528132253863203e+02   6.1683103373144945e+02
     2267.267267267267   2.0463917828943952e+03   1.2423827093033035e+03   8.6643078900513558e+02   6.0304925898313354e+02
     2268.768768768768   1.9083348628845702e+03   1.1827792834098484e+03   8.3894257788086020e+02   5.8979510444630216e+02
     2270.270270270270   1.7735360831595501e+03   1.1267160493608599e+03   8.1275815017417995e+02   5.7703924589175540e+02
     2271.771771771771   1.6463014318669245e+03   1.0742428027187166e+03   7.8784188053780713e+02   5.6476664670694822e+02
     2273.273273273273   1.5286634528198301e+03   1.0252612162592779e+03   7.6413711839834400e+02   5.5294804308161599e+02
     2274.774774774775   1.4214726300496754e+03   9.7964895987182592e+02   7.4161156164473505e+02   5.4157794790460093e+02
     2276.276276276276   1.3244425306998519e+03   9.3719738489772237e+02   7.2018814726041808e+02   5.3062838060140223e+02
     2277.777777777778   1.2369376276870862e+03   8.9768466112505996e+02   6.9978408437765518e+02   5.2006648172410530e+02
     2279.279279279279   1.1582705819210714e+03   8.6093466980523760e+02   6.8036033621068134e+02   5.0988637191934799e+02
     2280.780780780781   1.0875501575358983e+03   8.2679090434745831e+02   6.6188282174909807e+02   5.0008910587442119e+02
     2282.282282282282   1.0235296256275215e+03   7.9496377467113302e+02   6.4422747496558964e+02   4.9060459434305773e+02
     2283.783783783784   9.6556913519448506e+02   7.6532218456839280e+02   6.2741084265766392e+02   4.8146447422718057e+02
     2285.285285285285   9.1302294977138706e+02   7.3767469311276227e+02   6.1138860224900600e+02   4.7265522455981727e+02
     2286.786786786787   8.6510568273555577e+02   7.1174335650732860e+02   5.9603341503056595e+02   4.6410029186173330e+02
     2288.288288288288   8.2158460452728514e+02   6.8752891481954418e+02   5.8142985907644902e+02   4.5588165077387828e+02
     2289.789789789790   7.8175644243260797e+02   6.6472725260295124e+02   5.6741428816267216e+02   4.4789108527090372e+02
     2291.291291291291   7.4546675848071459e+02   6.4337384751709124e+02   5.5406466247808328e+02   4.4020730908298265e+02
     2292.792792792793   7.1213502712631305e+02   6.2326541893921376e+02   5.4125591339354071e+02   4.3274678976797719e+02
     2294.294294294294   6.8146569747243439e+02   6.0436554559368744e+02   5.2900474138032416e+02   4.2553309489231151e+02
     2295.795795795796   6.5312897484042060e+02   5.8657393224443581e+02   5.1728238678366597e+02   4.1855203492611270e+02
     2297.297297297298   6.2682031594327691e+02   5.6975579232657708e+02   5.0602436011704441e+02   4.1175903667495351e+02
     2298.798798798799   6.0243775365031388e+02   5.5389139484135058e+02   4.9527035819519523e+02   4.0519529210872884e+02
     2300.300300300300   5.7975579257219579e+02   5.3886229900395483e+02   4.8495664736956917e+02   3.9881865823901308e+02
     2301.801801801802   5.5865481281145230e+02   5.2460414691832898e+02   4.7506256253751104e+02   3.9262550970736260e+02
     2303.303303303303   5.3902738256277803e+02   5.1107639334189389e+02   4.6557053137364687e+02   3.8661465212687631e+02
     2304.804804804805   5.2073139845007393e+02   4.9822329317436345e+02   4.5644485748009294e+02   3.8077051897010068e+02
     2306.306306306306   5.0362874063197569e+02   4.8601037390885961e+02   4.4766103757277989e+02   3.7508271839573069e+02
     2307.807807807808   4.8761265589077624e+02   4.7440839779795249e+02   4.3920488349842850e+02   3.6954901913759028e+02
     2309.309309309309   4.7256350725909982e+02   4.6337662852468605e+02   4.3105654893712568e+02   3.6416021870702451e+02
     2310.810810810811   4.5841225775186092e+02   4.5288516244855589e+02   4.2320621574928902e+02   3.5891500872413280e+02
     2312.312312312312   4.4510165493374558e+02   4.4289747072754039e+02   4.1564016059698451e+02   3.5380722902545375e+02
     2313.813813813814   4.3257915482610287e+02   4.3337530872752006e+02   4.0834350267981807e+02   3.4883233584846550e+02
     2315.315315315315   4.2080306535885262e+02   4.2428891404104883e+02   4.0130248697862390e+02   3.4398506225262577e+02
     2316.816816816817   4.0970787440680590e+02   4.1561311971011628e+02   3.9450407830662351e+02   3.3925865433317483e+02
     2318.318318318318   3.9926515580593525e+02   4.0732857956501135e+02   3.8793602388013255e+02   3.3464584846024951e+02
     2319.819819819820   3.8942364976821079e+02   3.9941500985888632e+02   3.8158512277686123e+02   3.3013904912322846e+02
     2321.321321321321   3.8012064194613083e+02   3.9185603589107171e+02   3.7544208299215160e+02   3.2573288582120415e+02
     2322.822822822823   3.7132138232505764e+02   3.8463435634743996e+02   3.6949792324772488e+02   3.2142359928086461e+02
     2324.324324324324   3.6299207018761899e+02   3.7773173060346363e+02   3.6374167381493390e+02   3.1720761072577494e+02
     2325.825825825826   3.5510704591739983e+02   3.7113049714103403e+02   3.5816323438877328e+02   3.1308477805703996e+02
     2327.327327327327   3.4765373021050380e+02   3.6481463902994193e+02   3.5275265351144827e+02   3.0905315226429929e+02
     2328.828828828829   3.4062338910854385e+02   3.5876509070737995e+02   3.4750012133542077e+02   3.0511258462020663e+02
     2330.330330330330   3.3399889517247919e+02   3.5296718963667934e+02   3.4239595448176061e+02   3.0126166041033002e+02
     2331.831831831832   3.2774998491067987e+02   3.4740377517293422e+02   3.3743138059101324e+02   2.9749887212616989e+02
     2333.333333333333   3.2185926877938192e+02   3.4206319461760421e+02   3.3260051270672295e+02   2.9382092635454603e+02
     2334.834834834835   3.1630377326168502e+02   3.3693045652331756e+02   3.2789604972637341e+02   2.9022374587689654e+02
     2336.336336336336   3.1107066306104127e+02   3.3199212320599423e+02   3.2331091353514711e+02   2.8670379703503210e+02
     2337.837837837838   3.0614897777807653e+02   3.2723855707290943e+02   3.1883990442956832e+02   2.8325930749581283e+02
     2339.339339339339   3.0153457707285406e+02   3.2265679547123273e+02   3.1447405464094300e+02   2.7988841508782906e+02
     2340.840840840841   2.9723048849529357e+02   3.1823269125757707e+02   3.1020694159245136e+02   2.7659047229218140e+02
     2342.342342342342   2.9323426416392130e+02   3.1396106452304758e+02   3.0603669483339070e+02   2.7336438570696697e+02
     2343.843843843844   2.8954737950701042e+02   3.0983423192542779e+02   3.0196413405264036e+02   2.7021088247342095e+02
     2345.345345345345   2.8613478331470031e+02   3.0584267808197592e+02   2.9798981241932495e+02   2.6712964046915579e+02
     2346.846846846847   2.8295415687663370e+02   3.0197399564790766e+02   2.9411302824557680e+02   2.6411702774487924e+02
     2348.348348348348   2.7996427317797867e+02   2.9821928803911561e+02   2.9033487242786583e+02   2.6117288305049118e+02
     2349.849849849850   2.7710450581741861e+02   2.9456984626593618e+02   2.8665503832301283e+02   2.5829759615521095e+02
     2351.351351351351   2.7435658526893485e+02   2.9101609280933206e+02   2.8306709504964607e+02   2.5548773475256016e+02
     2352.852852852853   2.7169695387044345e+02   2.8755224887394218e+02   2.7956833356917548e+02   2.5274213837452839e+02
     2354.354354354355   2.6911882758548603e+02   2.8417642694612630e+02   2.7615813908032311e+02   2.5006153846140683e+02
     2355.855855855856   2.6662172742644907e+02   2.8088862485480888e+02   2.7283937089086049e+02   2.4744514433996369e+02
     2357.357357357358   2.6420846238093048e+02   2.7768698011507712e+02   2.6961364259263712e+02   2.4488983333400731e+02
     2358.858858858859   2.6188157103406314e+02   2.7456919794988579e+02   2.6648328563025979e+02   2.4239349162461335e+02
     2360.360360360360   2.5963957756715257e+02   2.7152902489906421e+02   2.6345456002394315e+02   2.3995595205972359e+02
     2361.861861861862   2.5747420626170879e+02   2.6856423360897867e+02   2.6053222633604634e+02   2.3757456010519297e+02
     2363.363363363364   2.5537972410831537e+02   2.6566878073876131e+02   2.5771317308134473e+02   2.3524773418265724e+02
     2364.864864864865   2.5334411396099117e+02   2.6284182751910845e+02   2.5499428863566777e+02   2.3297312062232152e+02
     2366.366366366366   2.5136134997378934e+02   2.6008355054928006e+02   2.5236742736297208e+02   2.3074877646122459e+02
     2367.867867867868   2.4943117559816599e+02   2.5739143068446174e+02   2.4982240854017050e+02   2.2857276951007339e+02
     2369.369369369369   2.4754466423626585e+02   2.5476269151676811e+02   2.4735297060197902e+02   2.2644375313158051e+02
     2370.870870870871   2.4569918130417975e+02   2.5219310728508736e+02   2.4495277917455277e+02   2.2436102445011718e+02
     2372.372372372372   2.4388763612604208e+02   2.4967488036322794e+02   2.4261627372569725e+02   2.2232153485564623e+02
     2373.873873873874   2.4210406901238292e+02   2.4720422788669580e+02   2.4033934642220427e+02   2.2032476924880075e+02
     2375.375375375375   2.4034595230863670e+02   2.4478305985221218e+02   2.3811831738864566e+02   2.1836808494585819e+02
     2376.876876876877   2.3860473809362443e+02   2.4241550682818360e+02   2.3595082171846656e+02   2.1645041712374132e+02
     2378.378378378378   2.3688004313281360e+02   2.4010621966748883e+02   2.3383183207143858e+02   2.1456812214643131e+02
     2379.879879879880   2.3517070411201934e+02   2.3786506779433435e+02   2.3175957228324646e+02   2.1272076087173005e+02
     2381.381381381381   2.3347109670059257e+02   2.3569777979117535e+02   2.2973170762403714e+02   2.1090767021502029e+02
     2382.882882882883   2.3177889535069471e+02   2.3360705484971231e+02   2.2774641091367107e+02   2.0912884662270110e+02
     2384.384384384384   2.3009747792921868e+02   2.3159352645698934e+02   2.2580097037887515e+02   2.0738549478441524e+02
     2385.885885885886   2.2842877826810474e+02   2.2965085407835500e+02   2.2389128888894857e+02   2.0567979300979974e+02
     2387.387387387387   2.2676890462762537e+02   2.2777263315881032e+02   2.2201418835559593e+02   2.0401501979365742e+02
     2388.888888888889   2.2511446594574065e+02   2.2595393706534341e+02   2.2016801466451864e+02   2.0239155031249697e+02
     2390.390390390390   2.2346749550217942e+02   2.2419286984560287e+02   2.1834999178173820e+02   2.0080912716719371e+02
     2391.891891891892   2.2182655500632313e+02   2.2248791448773611e+02   2.1655965155084908e+02   1.9926776956902958e+02
     2393.393393393393   2.2019027610570129e+02   2.2083995850374080e+02   2.1479498623718081e+02   1.9776521991194107e+02
     2394.894894894895   2.1855979777842862e+02   2.1924903013931754e+02   2.1305311507544133e+02   1.9629976672724496e+02
     2396.396396396396   2.1694103340264152e+02   2.1771329773352215e+02   2.1133031918750436e+02   1.9486915071976844e+02
     2397.897897897898   2.1534204922712522e+02   2.1622658422010380e+02   2.0962401567450681e+02   1.9347233281296934e+02
     2399.399399399399   2.1376481635970680e+02   2.1478401610628291e+02   2.0792969800135211e+02   1.9210725900929191e+02
     2400.900900900901   2.1221680460087424e+02   2.1337775529857171e+02   2.0624568802644507e+02   1.9077373006529993e+02
     2402.402402402402   2.1070303132683156e+02   2.1200134298183968e+02   2.0457559122907733e+02   1.8947180916791112e+02
     2403.903903903904   2.0922376852856223e+02   2.1064733683988797e+02   2.0292028036408902e+02   1.8820068426072163e+02
     2405.405405405405   2.0777821291040243e+02   2.0930928424030566e+02   2.0128829875257495e+02   1.8696054095261911e+02
     2406.906906906907   2.0636542384947060e+02   2.0798232520570636e+02   1.9968565745681147e+02   1.8575103986647025e+02
     2408.408408408408   2.0498413123249355e+02   2.0666269238557737e+02   1.9812633802079276e+02   1.8457194789008787e+02
     2409.909909909910   2.0363261188877593e+02   2.0534889205352721e+02   1.9661390415824945e+02   1.8342286725456356e+02
     2411.411411411411   2.0231416044756725e+02   2.0403849913419225e+02   1.9515427045563086e+02   1.8230377303216079e+02
     2412.912912912913   2.0103168343000752e+02   2.0273189400420100e+02   1.9374896027801586e+02   1.8121390569366974e+02
     2414.414414414414   1.9979125883475450e+02   2.0142905011714512e+02   1.9239521886325667e+02   1.8015228247142221e+02
     2415.915915915916   1.9859952243432693e+02   2.0012950873944956e+02   1.9108969716704473e+02   1.7911844773169020e+02
     2417.417417417417   1.9746351524159300e+02   1.9883237264685505e+02   1.8982464253319876e+02   1.7811197120610908e+02
     2418.918918918919   1.9638436474199753e+02   1.9753496499806582e+02   1.8859474290760488e+02   1.7713169439323494e+02
     2420.420420420421   1.9536113643418685e+02   1.9623418124039051e+02   1.8739399048451835e+02   1.7617699939100871e+02
     2421.921921921922   1.9439240628237570e+02   1.9492868182213692e+02   1.8621752635421333e+02   1.7524753645885892e+02
     2423.423423423424   1.9346536800472992e+02   1.9361696263251301e+02   1.8506367123131423e+02   1.7434238455301983e+02
     2424.924924924925   1.9256287874708906e+02   1.9230062373486581e+02   1.8393197502345791e+02   1.7346048738364891e+02
     2426.426426426427   1.9167002130013955e+02   1.9098431507302786e+02   1.8282363973040171e+02   1.7260122964294661e+02
     2427.927927927928   1.9077548401555367e+02   1.8967065335328599e+02   1.8173885817120527e+02   1.7176361039836465e+02
     2429.429429429430   1.8986467814472422e+02   1.8837010150983554e+02   1.8067861596637846e+02   1.7094666493130217e+02
     2430.930930930931   1.8893300439146157e+02   1.8708784113669563e+02   1.7964402928406827e+02   1.7014986055123654e+02
     2432.432432432433   1.8797560197892588e+02   1.8582633144627735e+02   1.7863476812810239e+02   1.6937189396701288e+02
     2433.933933933934   1.8699528692591539e+02   1.8458753282763934e+02   1.7765008734579308e+02   1.6861178665245041e+02
     2435.435435435435   1.8599557499446709e+02   1.8336993910433389e+02   1.7669030131954270e+02   1.6786916855426219e+02
     2436.936936936937   1.8498016293873448e+02   1.8216975236805865e+02   1.7575463511677918e+02   1.6714318608018576e+02
     2438.438438438438   1.8395106912532034e+02   1.8097998198124495e+02   1.7484487647632457e+02   1.6643337014243846e+02
     2439.939939939940   1.8291392381921258e+02   1.7979668684469092e+02   1.7396023712284625e+02   1.6573951529991217e+02
     2441.441441441441   1.8187113894185231e+02   1.7861683651238118e+02   1.7310108686059081e+02   1.6506109841543770e+02
     2442.942942942943   1.8082764648212549e+02   1.7744017824608551e+02   1.7226771893324752e+02   1.6439810055307157e+02
     2444.444444444444   1.7978800511757538e+02   1.7627036246365870e+02   1.7145902557230485e+02   1.6374918223009183e+02
     2445.945945945946   1.7875567246619210e+02   1.7511117155804200e+02   1.7067534531708398e+02   1.6311412343683432e+02
     2447.447447447447   1.7773228530861508e+02   1.7396815491928055e+02   1.6991564750290775e+02   1.6249244334058085e+02
     2448.948948948949   1.7672620130379869e+02   1.7284649674742423e+02   1.6917897036768838e+02   1.6188375612515350e+02
     2450.450450450450   1.7572847809014013e+02   1.7174860493516297e+02   1.6846504950814963e+02   1.6128802764506398e+02
     2451.951951951952   1.7474589404615455e+02   1.7068019753710027e+02   1.6777215379211665e+02   1.6070462989966180e+02
     2453.453453453453   1.7376798301755383e+02   1.6964859528106516e+02   1.6709823826726790e+02   1.6013330324607838e+02
     2454.954954954955   1.7279203529670795e+02   1.6865876208166475e+02   1.6644165359117773e+02   1.5957373408169167e+02
     2456.456456456456   1.7181114173511526e+02   1.6771624938768991e+02   1.6580077677903191e+02   1.5902488607160922e+02
     2457.957957957958   1.7081019030918182e+02   1.6682854135749304e+02   1.6517397412269159e+02   1.5848625196660240e+02
     2459.459459459460   1.6978628830712179e+02   1.6600005169531411e+02   1.6455940888070651e+02   1.5795655933214755e+02
     2460.960960960961   1.6873015149304928e+02   1.6523442633876149e+02   1.6395691567923203e+02   1.5743563676107723e+02
     2462.462462462463   1.6763799874394880e+02   1.6453208858954457e+02   1.6336522864867834e+02   1.5692211732320942e+02
     2463.963963963964   1.6651475571745141e+02   1.6388578165567674e+02   1.6278284405659915e+02   1.5641521633032073e+02
     2465.465465465466   1.6536593160157997e+02   1.6328522059104520e+02   1.6220868052025469e+02   1.5591392103912847e+02
     2466.966966966967   1.6420466110067224e+02   1.6272147849650463e+02   1.6164256760102131e+02   1.5541724606771692e+02
     2468.468468468468   1.6304180104073458e+02   1.6218850380861343e+02   1.6108408652765496e+02   1.5492386956205695e+02
     2469.969969969970   1.6188835178637837e+02   1.6167980261482867e+02   1.6053266511147018e+02   1.5443312496540605e+02
     2471.471471471471   1.6075535748134166e+02   1.6119037316009587e+02   1.5998768617405167e+02   1.5394435852245005e+02
     2472.972972972973   1.5964973045573095e+02   1.6071760200571461e+02   1.5944926469055932e+02   1.5345704025787333e+02
     2474.474474474474   1.5858911276562080e+02   1.6025575008003270e+02   1.5891642376848927e+02   1.5297075625565535e+02
     2475.975975975976   1.5758142410883116e+02   1.5980217276678863e+02   1.5838878341263336e+02   1.5248568380348541e+02
     2477.477477477477   1.5663770641588596e+02   1.5935463758071174e+02   1.5786552351269350e+02   1.5200213351098117e+02
     2478.978978978979   1.5576875872069797e+02   1.5891036795886933e+02   1.5734702587348423e+02   1.5151945962441206e+02
     2480.480480480481   1.5498475344798646e+02   1.5846709509615550e+02   1.5683268930112942e+02   1.5103817968784017e+02
     2481.981981981982   1.5429212601639631e+02   1.5802262495482472e+02   1.5632209125225171e+02   1.5055918201515917e+02
     2483.483483483484   1.5369028159006336e+02   1.5757472036794692e+02   1.5581534628429949e+02   1.5008273534167120e+02
     2484.984984984985   1.5317153027683514e+02   1.5712332401947563e+02   1.5531285503918767e+02   1.4960839926610436e+02
     2486.486486486487   1.5272749112793309e+02   1.5666820755284417e+02   1.5481413991440283e+02   1.4913663968250503e+02
     2487.987987987988   1.5234750658281982e+02   1.5620814686212435e+02   1.5431647012147161e+02   1.4867031105267023e+02
     2489.489489489490   1.5201833027105380e+02   1.5574446884697383e+02   1.5381774226835032e+02   1.4820856899496260e+02
     2490.990990990991   1.5172994392875387e+02   1.5527848795285385e+02   1.5331723271036572e+02   1.4774981566442779e+02
     2492.492492492493   1.5146407656927443e+02   1.5480948207712882e+02   1.5281165831947754e+02   1.4729670894568775e+02
     2493.993993993994   1.5121557416133300e+02   1.5433648042786473e+02   1.5229911788938725e+02   1.4684966680063576e+02
     2495.495495495496   1.5097157882794610e+02   1.5386020465722387e+02   1.5177970609100942e+02   1.4640719426365663e+02
     2496.996996996997   1.5072740616104917e+02   1.5338095636285342e+02   1.5125230567685884e+02   1.4596956759077207e+02
     2498.498498498499   1.5047500628980714e+02   1.5289837459782598e+02   1.5071809275967172e+02   1.4553712884399613e+02
     2500.000000000000   1.5021200367246553e+02   1.5241276049339260e+02   1.5017640173784224e+02   1.4510914520243236e+02
     2501.501501501501   1.4993526584801700e+02   1.5192385047102121e+02   1.4962871331495299e+02   1.4468549094228675e+02
     2503.003003003003   1.4964145511718942e+02   1.5143111848396896e+02   1.4907394360674294e+02   1.4426470675446828e+02
     2504.504504504504   1.4932808272575033e+02   1.5093408733563206e+02   1.4851142402344661e+02   1.4384660373485244e+02
     2506.006006006006   1.4899301905362410e+02   1.5043259471383334e+02   1.4794411082411128e+02   1.4342975846490799e+02
     2507.507507507507   1.4863296088312529e+02   1.4992293667894799e+02   1.4737230894666240e+02   1.4301319861766302e+02
     2509.009009009009   1.4824593555285864e+02   1.4940176510315743e+02   1.4679245449264212e+02   1.4259515012236358e+02
     2510.510510510511   1.4782622622129884e+02   1.4886103636254327e+02   1.4620729803455376e+02   1.4217183841926811e+02
     2512.012012012012   1.4736659475875641e+02   1.4828963012613130e+02   1.4561299981053276e+02   1.4174140231205004e+02
     2513.513513513513   1.4685284499793917e+02   1.4766892119742499e+02   1.4499732838945008e+02   1.4129504065752926e+02
     2515.015015015015   1.4624224037403209e+02   1.4695231537247054e+02   1.4432699913994938e+02   1.4080972151727281e+02
     2516.516516516517   1.4490599125944007e+02   1.4554383904848928e+02   1.4313645909330481e+02   1.3998822934764334e+02
     2518.018018018018   1.4410086194376410e+02   1.4464897170690480e+02   1.4238520700437024e+02   1.3944460651847604e+02
     2519.519519519520   1.4350597114704229e+02   1.4394389024513143e+02   1.4180459111701754e+02   1.3900754722004845e+02
     2521.021021021021   1.4297675522093309e+02   1.4329257140325845e+02   1.4128928331807651e+02   1.3861073821158041e+02
     2522.522522522522   1.4248341332354036e+02   1.4266717470842423e+02   1.4081548430136542e+02   1.3824074684198322e+02
     2524.024024024024   1.4201820084536104e+02   1.4206233755749878e+02   1.4037091904542055e+02   1.3789198769143530e+02
     2525.525525525526   1.4157375485732291e+02   1.4147223531334907e+02   1.3995103933218351e+02   1.3756097924672270e+02
     2527.027027027027   1.4114681861861601e+02   1.4089114457998684e+02   1.3955079921732855e+02   1.3724563916255727e+02
     2528.528528528529   1.4073660915799121e+02   1.4032290660428220e+02   1.3916498438892461e+02   1.3694329914994910e+02
     2530.030030030030   1.4034120784131130e+02   1.3977008448294887e+02   1.3879346879021912e+02   1.3665412593343910e+02
     2531.531531531532   1.3996749355344770e+02   1.3924409331598281e+02   1.3844716882726877e+02   1.3638951597641875e+02
     2533.033033033033   1.3960191485809187e+02   1.3873237594209309e+02   1.3810756595396037e+02   1.3613242503598397e+02
     2534.534534534534   1.3924417897322817e+02   1.3824910424299367e+02   1.3778057895716472e+02   1.3588820260672870e+02
     2536.036036036036   1.3888264306933141e+02   1.3778782380584340e+02   1.3745728388857381e+02   1.3564732164366350e+02
     2537.537537537537   1.3852087374625378e+02   1.3735868874654065e+02   1.3714565981073156e+02   1.3541810698980061e+02
     2539.039039039039   1.3815609772985940e+02   1.3697109823343348e+02   1.3685136810342664e+02   1.3520589638462357e+02
     2540.540540540541   1.3777045910244183e+02   1.3661008836699429e+02   1.3655825922257824e+02   1.3499335262442258e+02
     2542.042042042042   1.3735401307957960e+02   1.3626377854272926e+02   1.3625953465290769e+02   1.3477276257157294e+02
     2543.543543543544   1.3691401879438587e+02   1.3593534796541780e+02   1.3596326294723113e+02   1.3455272586659476e+02
     2545.045045045045   1.3646879410715488e+02   1.3564687453978740e+02   1.3569276327289865e+02   1.3435595823183957e+02
     2546.546546546546   1.3598014293682078e+02   1.3536830135402994e+02   1.3541787949965260e+02   1.3415111288042758e+02
     2548.048048048048   1.3543654870982775e+02   1.3505233000415572e+02   1.3510611113879037e+02   1.3390665235699808e+02
     2549.549549549549   1.3491506874693408e+02   1.3478163739502429e+02   1.3483914714637339e+02   1.3370442728853709e+02
     2551.051051051051   1.3436446543904853e+02   1.3451066186744927e+02   1.3457296972214937e+02   1.3349919878408733e+02
     2552.552552552553   1.3378628651136620e+02   1.3421541591250769e+02   1.3428821352820628e+02   1.3327327993447028e+02
     2554.054054054054   1.3320935201421975e+02   1.3392517651562994e+02   1.3401381230982435e+02   1.3305533697013655e+02
     2555.555555555556   1.3264676160624725e+02   1.3364084178115453e+02   1.3375083214827004e+02   1.3284664235461744e+02
     2557.057057057057   1.3208842587358106e+02   1.3335149951547993e+02   1.3348871468813883e+02   1.3263695655399383e+02
     2558.558558558559   1.3154768474267831e+02   1.3306024490695131e+02   1.3323074528821397e+02   1.3242982062811680e+02
     2560.060060060060   1.3102755038601074e+02   1.3276481905875610e+02   1.3297294163681460e+02   1.3222183177169222e+02
     2561.561561561562   1.3053426711154137e+02   1.3247105640827061e+02   1.3272007518042921e+02   1.3201728036515817e+02
     2563.063063063063   1.3007755433945826e+02   1.3217865519726647e+02   1.3247118421403442e+02   1.3181550799790335e+02
     2564.564564564565   1.2968362192799984e+02   1.3188841752823612e+02   1.3222651926952176e+02   1.3161683517743069e+02
     2566.066066066066   1.2932972696730064e+02   1.3160628808484500e+02   1.3198950742606016e+02   1.3142367095212379e+02
     2567.567567567567   1.2900301978729570e+02   1.3132442008818990e+02   1.3175195107204021e+02   1.3122812577245830e+02
     2569.069069069069   1.2874756043303259e+02   1.3105542308918152e+02   1.3152393036905289e+02   1.3103956547607885e+02
     2570.570570570571   1.2853463497465407e+02   1.3079964244691635e+02   1.3130583225265795e+02   1.3085780948624421e+02
     2572.072072072072   1.2832295181641044e+02   1.3053496113850971e+02   1.3107593144147037e+02   1.3066206617625684e+02
     2573.573573573573   1.2815736774567489e+02   1.3029846586578066e+02   1.3086900589478665e+02   1.3048571465985177e+02
     2575.075075075075   1.2801060162893236e+02   1.3006683138966389e+02   1.3066300477266950e+02   1.3030633708340969e+02
     2576.576576576576   1.2786115543567641e+02   1.2983683863559557e+02   1.3045412522092874e+02   1.3012059161117062e+02
     2578.078078078078   1.2773349082605823e+02   1.2962904517780231e+02   1.3026444312861409e+02   1.2994993368778552e+02
     2579.579579579579   1.2759252299415152e+02   1.2941228301732389e+02   1.3006222125321477e+02   1.2976352397850653e+02
     2581.081081081081   1.2747410072336406e+02   1.2922281055667335e+02   1.2988338408978564e+02   1.2959588240662353e+02
     2582.582582582583   1.2733952914246743e+02   1.2902501660205263e+02   1.2969441837009472e+02   1.2941540529656561e+02
     2584.084084084084   1.2722354603062797e+02   1.2885109446325748e+02   1.2952555265304332e+02   1.2925078190420177e+02
     2585.585585585586   1.2710653412035188e+02   1.2867975711309714e+02   1.2935731573635942e+02   1.2908414224170099e+02
     2587.087087087087   1.2698680117747479e+02   1.2851185629010448e+02   1.2919028709736736e+02   1.2891598459717889e+02
     2588.588588588588   1.2687490087730335e+02   1.2835810114669832e+02   1.2903537324277670e+02   1.2875720787212953e+02
     2590.090090090090   1.2676349713027274e+02   1.2820675621731252e+02   1.2888009076696258e+02   1.2859599938566899e+02
     2591.591591591592   1.2665874012026276e+02   1.2806273445517911e+02   1.2872981858894508e+02   1.2843875399359001e+02
     2593.093093093093   1.2655946376903337e+02   1.2792637692951702e+02   1.2858427698065105e+02   1.2828694578577196e+02
     2594.594594594595   1.2646604430883410e+02   1.2779396198178614e+02   1.2843893333703841e+02   1.2813746966780045e+02
     2596.096096096096   1.2637730533656148e+02   1.2766230411118808e+02   1.2829100675415918e+02   1.2798922179745105e+02
     2597.597597597598   1.2629444003098125e+02   1.2753519254672648e+02   1.2814292198622982e+02   1.2784399728546980e+02
     2599.099099099099   1.2621586284727340e+02   1.2740782764835768e+02   1.2799091629490027e+02   1.2770030424794844e+02

